Classification of simply-transitive Levi non-degenerate hypersurfaces in $\mathbb{C}^3$

Holomorphically homogeneous CR real hypersurfaces $M^3 \subset \mathbb{C}^2$ were classified by \'Elie Cartan in 1932. In the next dimension, we complete the classification of simply-transitive Levi non-degenerate hypersurfaces $M^5 \subset \mathbb{C}^3$ using a novel Lie algebraic approach independent of any earlier classifications of abstract Lie algebras. Central to our approach is a new coordinate-free formula for the fundamental (complexified) quartic tensor. Our final result has a unique (Levi-indefinite) non-tubular model, for which we demonstrate geometric relations to planar equi-affine geometry.

==> anc/ILCQuartics.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2016" minor="1"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" preplot="" helpbrowser="standard" contextmenusize="automatic" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="900" rtablesize="10" useclientjvm="true" labelwidth="20" postplot="" typesetting="standard" ansi="false" elisiondigitsthreshold="10000" showassumed="1" errorcursor="false" labelling="true" screenheight="25" prompt="alg &gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/><Text-field style="Title" layout="Title">The fundamental quartic for 
simply-transitive 5-dim ILC structures</Text-field><Text-field style="Text" layout="Normal"></Text-field><Text-field style="Text" layout="Normal">We compute the fundamental quartic Q4 for all simply-transitive 5-dim ILC structures given in Thm.1.1 by Doubrov-Merker-The (2020), 
namely the ILC tubes listed there and an exceptional non-tubular model having planar equi-affine symmetry.</Text-field><Text-field style="Text" layout="Normal"></Text-field>
<Group hide-output="false" labelreference="L534" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart: with(DifferentialGeometry): with(LieAlgebras): with(LinearAlgebra):

DGsetup([x,y,u],A3): # Affine 3-space</Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L535" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">ILCquartic code</Text-field></Title>
<Group hide-output="false" labelreference="L228" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">ILCquartic:=proc(t)

 # Assumption: The current frame is a 5-dimensional Lie algebra
 # with E=span{e1,e2} and V=span{e3,e4}
 # and {e1,e2,e3,e4} is a LC-adapted framing (conformal symplectic basis),
 # i.e. a multiple of Matrix([[0,0,1,0],[0,0,0,1],[-1,0,0,0],[0,-1,0,0]])

 local A1,A2,S,Q4,E1,E2,E3,E4:

 S:=evalDG(LieBracket(e1+t*e2,t*e3-e4));
 E1,E2,E3,E4:=seq(Hook(S,theta||i),i=1..4):
 A1:=-E3-t*E4:
 A2:=E2-t*E1:
 Q4:=factor(-A1*diff(A2,t) + A2*diff(A1,t) - E1*E3 - E2*E4);

end:</Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L496" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section><Text-field style="Text" layout="Normal"></Text-field>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">Exceptional (non-tubular) model</Text-field></Title><Presentation-Block>
<Group view="code" hide-input="false" hide-output="false" labelreference="L561" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># Let saff(2,C) have usual basis H,X,Y,v1,v2
#
# e = span{H+v1,X}
# f = span{H-v2,Y}

LieAlgebraData([
[H,X]=2*X,[H,Y]=-2*Y,[X,Y]=H,
[H,v1]=v1,[H,v2]=-v2,[X,v2]=v1,[Y,v1]=v2],
[H,X,Y,v1,v2],saff2):
DGsetup(%);

C:=evalDG([e2,e1+e4+e2,3*e3,e1-e5-e3]): # LC-adapted framing
LieAlgebraData([op(C),e1],alg):
DGsetup(%);
Matrix(4,4,(i,j)-&gt;Hook(LieBracket(e||i,e||j),theta5));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEzTGllfmFsZ2VicmE6fnNhZmYyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0Yn">STNMaWV+YWxnZWJyYTp+c2FmZjJHNiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVExTGllfmFsZ2VicmE6fmFsZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">STFMaWV+YWxnZWJyYTp+YWxnRzYi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjgtSSRtdHJHRiQ2KS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQy8lK2dyb3VwYWxpZ25HRkMvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGSkY3LUY4NigtRjs2JFEiM0YnRj5GQUZERkZGSEZLRjdGQUZERkYtRjU2KUY3RjdGN0ZNRkFGREZGLUY1NiktRjg2KC1GLzYlLUkjbW9HRiQ2LVEqJnVtaW51czA7RidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGam4vJSlzdHJldGNoeUdGam4vJSpzeW1tZXRyaWNHRmpuLyUobGFyZ2VvcEdGam4vJS5tb3ZhYmxlbGltaXRzR0Zqbi8lJ2FjY2VudEdGam4vJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zpb0ZPRj5GQUZERkZGSEZLRjdGN0Y3RkFGREZGLUY1NilGN0ZWRjdGN0ZBRkRGRi8lJmFsaWduR1ElYXhpc0YnL0ZCUSliYXNlbGluZUYnL0ZFUSZyaWdodEYnL0ZHUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRlxxLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmdxLyUmZnJhbWVHRmdxLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGam4vJS1lcXVhbGNvbHVtbnNHRmpuLyUtZGlzcGxheXN0eWxlR0Zqbi8lJXNpZGVHRmRwLyUwbWlubGFiZWxzcGFjaW5nR0ZkcS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGam5GPkY+L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXnMvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODI5NTE0NzMzNEYn">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciNU10OSZIeVN1WSU9</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L559" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">Q4:=factor(ILCquartic(t)); 

# Type I: roots at t=0, -1, -1/3, infinity.</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSp+JiM4Nzg4O35GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GIzYnLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZVLUYjNiotSSNtbkdGJDYkUSI0RidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJ0RidGL0YyRmduLUkobWZlbmNlZEdGJDYkLUYjNiYtRlo2JFEiMUYnRjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZURlZGam5GOUY5RmduLUZebzYkLUYjNiYtRiM2Ji1GWjYkUSIzRidGOUZnbkZqbkY5RmVvRmJvRjlGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGYXBGZHBGOQ==">LCQqKEkidEc2IiIiIiwmRiZGJkYkRiZGJiwmRiQiIiRGJkYmRiYhIiU=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-output="false" labelreference="L560" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block><Text-field style="Text" layout="Normal"></Text-field>
</Section><Text-field style="Text" layout="Normal"></Text-field><Text-field style="Text" layout="Normal"><Font size="18" bold="true">Tubes</Font><Font bold="true">: </Font>We construct a Lie algebra <Font bold="true">g </Font>following Prop.6.5 in DMT (2020) and specify a basis X such that:
</Text-field><Text-field style="Text" layout="Normal" bullet="dot">X[1], X[2] are affine symmetries,</Text-field><Text-field style="Text" layout="Normal" bullet="dot">X[3], X[4] are isotropy elements at a given point on the base surface,</Text-field><Text-field style="Text" layout="Normal" bullet="dot">X[5] is transverse to the contact distribution C = E + F, where E = &lt;X[1],X[2]&gt; and F = &lt;X[3],X[4]&gt;.</Text-field><Text-field style="Text" layout="Normal">
(As indicated in the ILCquartic code, {X[1],X[2],X[3],X[4]} should be a conformal symplectic basis of C.)
</Text-field>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">T1</Text-field></Title>
<Group hide-input="false" hide-output="false" labelreference="L229" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># u = x^a*y^b
# Generic point: (x,y,u)=(1,1,1).
#
# Exclusions:
#   a*b*(1-a-b)=0: Degenerate 2nd fundamental form

S:=[x*D_x+a*u*D_u,y*D_y+b*u*D_u]:
iso:=[S[1]-D_x-a*D_u,S[2]-D_y-b*D_u]:
X:=evalDG([
    a*S[2],
    a*b*S[1]-a*(a-1)*S[2],
    (a+b-1)/a*iso[1],
    iso[2]-(b-1)/a*iso[1],
    D_u]):
LieAlgebraData(X,alg):
DGsetup(%):

Matrix(4,4,(i,j)-&gt;factor(Hook(LieBracket(e||i,e||j),theta5)));
ILCquartic(t):
Q4:=add(factor(coeff(%,t,i))*t^i,i=0..4);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjgtSSRtdHJHRiQ2KS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQy8lK2dyb3VwYWxpZ25HRkMvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGSkY3LUY4NigtRi82KC1JI21pR0YkNiVRImFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GP1EnaXRhbGljRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGam4vJSlzdHJldGNoeUdGam4vJSpzeW1tZXRyaWNHRmpuLyUobGFyZ2VvcEdGam4vJS5tb3ZhYmxlbGltaXRzR0Zqbi8lJ2FjY2VudEdGam4vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0Zpby1GUjYlUSJiRidGVUZYRlotRiw2JC1GLzYoRlEtRmVuNi1RIitGJ0Y+RmhuRltvRl1vRl9vRmFvRmNvRmVvL0Zob1EsMC4yMjIyMjIyZW1GJy9GW3BGZ3BGXHAtRmVuNi1RKCZtaW51cztGJ0Y+RmhuRltvRl1vRl9vRmFvRmNvRmVvRmZwRmhwLUY7NiRGSkY+Rj5GPkY+RkFGREZGRkhGS0Y3RkFGREZGLUY1NilGN0Y3RjdGTUZBRkRGRi1GNTYpLUY4NigtRi82Jy1GZW42LVEqJnVtaW51czA7RidGPkZobkZbb0Zdb0Zfb0Zhb0Zjb0Zlb0ZmcEZocEZPLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZqbkY+RkFGREZGRkhGS0Y3RjdGN0ZBRkRGRi1GNTYpRjdGYnFGN0Y3RkFGREZGLyUmYWxpZ25HUSVheGlzRicvRkJRKWJhc2VsaW5lRicvRkVRJ2NlbnRlckYnL0ZHUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGVy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRl1zLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmhzLyUmZnJhbWVHRmhzLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGam4vJS1lcXVhbGNvbHVtbnNHRmpuLyUtZGlzcGxheXN0eWxlR0Zqbi8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zlc0ZpcUZcckY+Rj4vSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZbdS8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDc4Mjk1MTAxNDM4Ric=">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciNVE5NSZIeVN1WSU9</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSp+JiM4Nzg4O35GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GIzYsLUkmbWZyYWNHRiQ2KC1GIzYoLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEiYkYnRi9GMi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlxvLUkjbW5HRiQ2JFEiMUYnRjlGOUY5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUZXNiQtRiM2KEZlbi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRltvRl1vLUYjNiYtRl9vNiRRIjJGJ0Y5RmJvLUYsNiVRImFGJ0YvRjJGOUZobkZeb0Y5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS1GIzYmLUYjNihGYXBGaW9GZW5GaG5GXm9GOUZkcEZncEY5LyUubGluZXRoaWNrbmVzc0dGYW8vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYXEvJSliZXZlbGxlZEdGPUZobi1GIzYqLUZfbzYkUSI0RidGOUZib0ZWRmJvLUZXNiQtRiM2JkZhcEZobkZeb0Y5RjlGYm8tRiw2JVEidEYnRi9GMkY5RmlvLUYjNixGXnBGYm9GVkZib0ZbckZiby1GVzYkLUYjNihGYXBGaW9GZW5GaG4tRl9vNiRRIjNGJ0Y5RjlGOUZiby1JJW1zdXBHRiQ2JUZfckZecC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOUZpby1GIzYsRmhxRmJvRlZGYm9GW3JGYm8tRlc2JEZbcUY5RmJvLUZcczYlRl9yRmhyRl5zRjlGaW8tRiM2KkZbckZiby1GVzYkLUYjNihGYXBGaW8tRiM2JkZecEZib0ZlbkY5RmhuRl5vRjlGOUZib0Zjc0Ziby1GXHM2JUZfckZocUZec0Y5RjlGZHBGZ3BGOQ==">LCwqKCwmSSJiRzYiIiIiISIiRidGJywoRiVGJ0kiYUdGJiIiI0YoRidGJywoRipGJ0YlRidGKEYnRihGJyooRiRGJywmRipGJ0YoRidGJ0kidEdGJkYnISIlKipGJEYnRi5GJywoRipGJ0YlRichIiRGJ0YnRi9GK0YrKipGJEYnRi5GJ0YsRidGLyIiJCIiJSoqRi5GJywoRipGJ0YlRitGKEYnRidGLEYnRi9GNkYn</Equation></Text-field>
</Output>
</Group>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">Root types</Text-field></Title>
<Group hide-input="false" hide-output="false" labelreference="L509" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">solve([seq(coeff(Q4,t,i),i=0..4)]); # Flat case</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkobWZlbmNlZEdGJDYmLUYjNigtRiM2KC1JI21pR0YkNiVRImFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSI9RicvRjpRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZELyUpc3RyZXRjaHlHRkQvJSpzeW1tZXRyaWNHRkQvJShsYXJnZW9wR0ZELyUubW92YWJsZWxpbWl0c0dGRC8lJ2FjY2VudEdGRC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlMtSSNtbkdGJDYkUSIxRidGQC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGREZALUY9Ni1RIixGJ0ZARkIvRkZGOEZHRklGS0ZNRk8vRlJRJjAuMGVtRicvRlVRLDAuMzMzMzMzM2VtRictRiM2KC1GMzYlUSJiRidGNkY5RjxGVkZaRmduRkBGWkZnbkZARkAvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmluLUYsNiYtRiM2KEYwRmluLUYjNihGY29GPC1GIzYlLUY9Ni1RKiZ1bWludXMwO0YnRkBGQkZFRkdGSUZLRk1GTy9GUlEsMC4yMjIyMjIyZW1GJy9GVUZocEZWRkBGWkZnbkZARlpGZ25GQEZARmZvRmlvRmluLUYsNiYtRiM2KC1GIzYoRjJGPEZicEZaRmduRkBGaW5GYW9GWkZnbkZARkBGZm9GaW9GWkZnbkZA">NiU8JC9JImFHNiIiIiIvSSJiR0YmRic8JEYkL0YpISIiPCQvRiVGLEYo</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L508" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">Delta:=factor(resultant(Q4,diff(Q4,t),t));
e0,d0,c0,b0,a0:=seq(coeff(Q4,t,i),i=0..4):
Delta0:=factor(c0^2-3*b0*d0+12*a0*e0);
D0:=factor(64*a0^3*e0-16*a0^2*c0^2+16*a0*b0^2*c0-16*a0^2*b0*d0-3*b0^4);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnJiM5MTY7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKn4mIzg3ODg7fkYnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZJLUYjNjQtSSNtbkdGJDYkUSQyNTZGJ0YyLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0YyRjlGO0Y9Rj9GQUZDRkVGR0ZKLUklbXN1cEdGJDYlLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEiYUYnL0YwUSV0cnVlRicvRjNRJ2l0YWxpY0YnLUY2Ni1RKCZtaW51cztGJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGYm8tRk82JFEiMUYnRjJGMkYyLUZPNiRRIjRGJ0YyLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZSLUZWNiVGZ24tRk82JFEiMkYnRjJGam9GUi1GVjYlLUYsNiVRImJGJ0ZqbkZcb0ZfcEZqb0ZSLUZWNiUtRlk2JC1GIzYmRmRwRl5vRmRvRjJGMi1GTzYkUSIzRidGMkZqb0ZSLUZZNiQtRiM2KEZnbi1GNjYtUSIrRidGMkY5RjtGPUY/RkFGQ0ZFRmFvRmNvLUYjNiZGX3BGUkZkcEYyRl5vRmRvRjJGMkZSLUZZNiQtRiM2KEZnbkZkcUZkcEZeb0Zkb0YyRjJGUi1GWTYkLUYjNjAtRiM2JkZdcEZSRmRwRjJGZHEtRiM2JkZnbkZSRmJwRjJGXm8tRiM2JEZdcEYyRmRxLUYjNigtRk82JFEiNkYnRjJGUkZnbkZSRmRwRjJGXm8tRiM2JEZicEYyRmRxRmduRmRxRmRwRjJGMkZSLUZWNiUtRlk2JC1GIzYmRmduRmRxRmRwRjJGMkZdcUZqb0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0YxRjI=">LCQqMiwmSSJhRzYiIiIiISIiRiciIiVGJSIiI0kiYkdGJkYqLCZGK0YnRihGJyIiJCwoRiVGJ0YrRipGKEYnRicsKEYlRidGK0YnRihGJ0YnLDAqJkYlRipGK0YnRicqJkYlRidGK0YqRicqJEYlRipGKComRiVGJ0YrRiciIicqJEYrRipGKEYlRidGK0YnRicsJkYlRidGK0YnRi0iJGMj</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoJiM5MTY7MEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKn4mIzg3ODg7fkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZMLUYjNiwtSSNtbkdGJDYkUSI0RidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRImJGJ0YvRjItRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZeby1GUjYkUSIxRidGOUY5RjlGVS1GWTYkLUYjNiYtRiw2JVEiYUYnRi9GMkZqbkZgb0Y5RjlGVS1GWTYkLUYjNiZGZ28tRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZdb0Zfb0ZnbkY5RjlGVS1GWTYkLUYjNjAtRiM2Ji1JJW1zdXBHRiQ2JUZnby1GUjYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGVUZnbkY5Rl5wLUYjNiZGZ29GVS1GaHA2JUZnbkZqcEZdcUY5RmpuLUYjNiRGZ3BGOUZecC1GIzYoRlFGVUZnb0ZVRmduRjlGam4tRiM2JEZicUY5Rl5wRmdvRl5wRmduRjlGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">LCQqKiwmSSJiRzYiIiIiISIiRidGJywmSSJhR0YmRidGKEYnRicsJkYqRidGJUYnRicsMComRioiIiNGJUYnRicqJkYqRidGJUYuRicqJEYqRi5GKComRipGJ0YlRiciIiUqJEYlRi5GKEYqRidGJUYnRidGMg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjRDBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSp+JiM4Nzg4O35GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GIzYnLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZVLUYjNi4tSSNtbkdGJDYkUSM2NEYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSVtc3VwR0YkNiUtSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJhRidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGVEZWLUZaNiRRIjFGJ0Y5RjlGOS1GWjYkUSIzRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGZ24tRltvNiUtRl5vNiQtRiM2KEZiby1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRlRGVi1GLDYlUSJiRidGL0YyRmVvRmhvRjlGOS1GWjYkUSIyRidGOUZecEZnbi1GXm82JC1GIzYmRmpwRmVvRmhvRjlGOUZnbi1GXm82JC1GIzYmRmJvRmdwRmpwRjlGOUZnbi1GXm82JC1GIzZALUYjNiYtRltvNiVGYm8tRlo2JFEiNEYnRjlGXnBGZ25GanBGOUZlby1GIzYoRltwRmduLUZbbzYlRmJvRltwRl5wRmduLUZbbzYlRmpwRl1xRl5wRjlGZW8tRiM2KEZgckZnbi1GW282JUZib0ZdcUZecEZnbi1GW282JUZqcEZbcEZecEY5RmVvLUYjNiRGXnJGOUZlby1GIzYoRl1xRmduRmVyRmduRmpwRjlGZ3AtRiM2JkZbc0ZnbkZnckY5RmdwLUYjNiZGW3BGZ25GZXJGOUZncC1GIzYoRl1xRmduRltzRmduRmpwRjlGZW8tRiM2JkZib0ZnbkZnckY5RmVvLUYjNiZGYHJGZ25GXXNGOUZlby1GIzYmRltwRmduRltzRjlGZW8tRiM2KEZdcUZnbkZib0ZnbkZqcEY5RmdwLUYjNiZGW3BGZ25GZ3JGOUZncEZib0ZncEZqcEY5RjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RmN0RmZ0Rjk=">LCQqLCwmSSJhRzYiIiIiISIiRiciIiQsKEYlRidJImJHRiZGJ0YoRiciIiMsJkYrRidGKEYnRicsJkYlRidGK0YnRicsQComRiUiIiVGK0YnRicqJkYlRilGK0YsISIkKiZGJUYsRitGKSEiJSokRiVGMUYoKiZGJUYpRitGJyEiIyomRiVGLEYrRixGJyokRiVGKUYpKiZGJUYsRitGJ0YsKiZGJUYnRitGLEYoKiRGK0YpRjUqJEYlRixGMyomRiVGJ0YrRidGOCokRitGLEYpRiVGJ0YrRidGJyEjaw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L510" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 3" layout="Heading 3">Type N</Text-field></Title>
<Group hide-input="false" hide-output="false" labelreference="L516" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># For type N, the following must necessarily vanish:

solve([Delta,Delta0,D0]);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkobWZlbmNlZEdGJDYmLUYjNigtRiM2KC1JI21pR0YkNiVRImFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSI9RicvRjpRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZELyUpc3RyZXRjaHlHRkQvJSpzeW1tZXRyaWNHRkQvJShsYXJnZW9wR0ZELyUubW92YWJsZWxpbWl0c0dGRC8lJ2FjY2VudEdGRC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlMtSSNtbkdGJDYkUSIxRidGQC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGREZALUY9Ni1RIixGJ0ZARkIvRkZGOEZHRklGS0ZNRk8vRlJRJjAuMGVtRicvRlVRLDAuMzMzMzMzM2VtRictRiM2KC1GMzYlUSJiRidGNkY5RjxGY29GWkZnbkZARlpGZ25GQEZALyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Zpbi1GLDYmLUYjNigtRiM2KEYyRjxGMkZaRmduRkBGaW4tRiM2KEZjb0Y8LUYjNictRj02LVEqJnVtaW51czA7RidGQEZCRkVGR0ZJRktGTUZPL0ZSUSwwLjIyMjIyMjJlbUYnL0ZVRmpwRjJGWkZnbkZARlpGZ25GQEZaRmduRkBGQEZmb0Zpb0Zpbi1GLDYmLUYjNihGYHBGaW4tRiM2KEZjb0Y8RlZGWkZnbkZARlpGZ25GQEZARmZvRmlvRlpGZ25GQA==">NiU8JC9JImFHNiIiIiIvSSJiR0YmRik8JC9GJUYlL0YpLCRGJSEiIjwkRisvRilGJw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L515" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># Check that these do give type N.

eval(Q4,a=1);
eval(Q4,b=1);
factor(eval(Q4,b=-a));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkmbWZyYWNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2KC1JJW1yb3dHRiQ2KC1JKG1mZW5jZWRHRiQ2JC1GLDYmLUkjbWlHRiQ2JVEiYkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKCZtaW51cztGJy9GO1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGVC1JI21uR0YkNiRRIjFGJ0ZBRkFGQS1GPjYtUTEmSW52aXNpYmxlVGltZXM7RidGQUZDRkZGSEZKRkxGTkZQL0ZTUSYwLjBlbUYnL0ZWRmluLUYvNiQtRiw2JkYzLUY+Ni1RIitGJ0ZBRkNGRkZIRkpGTEZORlBGUkZVRldGQUZBLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZFRkEtRiw2JkYzRmJvRmVvRkEvJS5saW5ldGhpY2tuZXNzR0ZaLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl1wLyUpYmV2ZWxsZWRHRkU=">KigsJkkiYkc2IiIiIiEiIkYmRiYsJkYkRiZGJkYmRiZGJEYn</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkobWZlbmNlZEdGJDYkLUYjNiYtSSNtaUdGJDYlUSJhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEoJm1pbnVzO0YnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZRLUkjbW5HRiQ2JFEiMUYnRj5GPkY+LUY7Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkBGQ0ZFRkdGSUZLRk0vRlBRJjAuMGVtRicvRlNGZm4tRiw2JC1GIzYmRjAtRjs2LVEiK0YnRj5GQEZDRkVGR0ZJRktGTUZPRlJGVEY+Rj5GWEYwRlgtSSVtc3VwR0YkNiUtRjE2JVEidEYnRjRGNy1GVTYkUSI0RidGPi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGPg==">KiosJkkiYUc2IiIiIiEiIkYmRiYsJkYkRiZGJkYmRiZGJEYmSSJ0R0YlIiIl</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkobWZlbmNlZEdGJDYkLUYjNiYtSSNtaUdGJDYlUSJhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiK0YnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZRLUkjbW5HRiQ2JFEiMUYnRj5GPkY+LUY7Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkBGQ0ZFRkdGSUZLRk0vRlBRJjAuMGVtRicvRlNGZm4tRiw2JC1GIzYmRjAtRjs2LVEoJm1pbnVzO0YnRj5GQEZDRkVGR0ZJRktGTUZPRlJGVEY+Rj5GWC1JJW1zdXBHRiQ2JS1GLDYkLUYjNiZGVEY6LUYxNiVRInRGJ0Y0RjdGPkY+LUZVNiRRIjRGJ0Y+LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y+">KigsJkkiYUc2IiIiIkYmRiZGJiwmRiRGJiEiIkYmRiYsJkYmRiZJInRHRiVGJiIiJQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-output="false" labelreference="L519" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># Conclusion: type N occurs when exactly one of the following hold:
#   a=1 or b=1 or b=-a.
# (Remove exclusions of course.)</Text-field>
</Input>
</Group>
<Group hide-output="false" labelreference="L518" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 3" layout="Heading 3">Type III</Text-field></Title>
<Group hide-input="false" hide-output="false" labelreference="L524" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># For type III, D0&lt;&gt;0 and the following must necessarily vanish:

solve([Delta,Delta0]);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkobWZlbmNlZEdGJDYmLUYjNigtRiM2KC1JI21pR0YkNiVRImFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSI9RicvRjpRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZELyUpc3RyZXRjaHlHRkQvJSpzeW1tZXRyaWNHRkQvJShsYXJnZW9wR0ZELyUubW92YWJsZWxpbWl0c0dGRC8lJ2FjY2VudEdGRC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlMtSSNtbkdGJDYkUSIxRidGQC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGREZALUY9Ni1RIixGJ0ZARkIvRkZGOEZHRklGS0ZNRk8vRlJRJjAuMGVtRicvRlVRLDAuMzMzMzMzM2VtRictRiM2KC1GMzYlUSJiRidGNkY5RjxGY29GWkZnbkZARlpGZ25GQEZALyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Zpbi1GLDYmLUYjNigtRiM2KEYyRjxGMkZaRmduRkBGaW4tRiM2KEZjb0Y8RlZGWkZnbkZARlpGZ25GQEZARmZvRmlvRmluLUYsNiYtRiM2KC1GIzYoRjJGPC1GIzYnLUY9Ni1RKiZ1bWludXMwO0YnRkBGQkZFRkdGSUZLRk1GTy9GUlEsMC4yMjIyMjIyZW1GJy9GVUZgcUZjb0ZaRmduRkBGWkZnbkZARmluRmFvRlpGZ25GQEZARmZvRmlvRmluLUYsNiYtRiM2KC1GIzYoRjJGPC1GIzYnRlxxLUYjNiYtRlc2JFEiNEYnRkAtRj02LVExJkludmlzaWJsZVRpbWVzO0YnRkBGQkZFRkdGSUZLRk1GT0Zdby9GVUZeby1GIzYoLUYzNiVRJ1Jvb3RPZkYnRjZGOS1GPTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0ZARkJGRUZHRklGS0ZNRk9GXW9GYnItRiw2JC1GIzYmLUYjNigtRiM2JC1JJW1zdXBHRiQ2JS1GMzYlUSNfWkYnRjZGOS1GVzYkUSIyRidGQC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGQC1GPTYtUSgmbWludXM7RidGQEZCRkVGR0ZJRktGTUZPRl9xRmFxLUYjNiZGXHJGX3JGZnNGQC1GPTYtUSIrRidGQEZCRkVGR0ZJRktGTUZPRl9xRmFxRlZGQEZaRmduRkBGQEZaRmduRkBGQEZkdEZWRkBGWkZnbkZARmluLUYjNihGY29GPC1GIzYmRmlzRl9yRmNyRkBGWkZnbkZARlpGZ25GQEZARmZvRmlvRlpGZ25GQA==">NiY8JC9JImFHNiIiIiIvSSJiR0YmRik8JC9GJUYlL0YpRic8JC9GJSwkRikhIiJGKDwkL0YlLCYtSSdSb290T2ZHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiY2IywoKiRJI19aR0Y2IiIjRidGPCEiJUYnRidGPkYnRicvRiksJEY0Rj0=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L523" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">solve(z^2-4*z+1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNiYtSSNtbkdGJDYkUSIyRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiK0YnRjEvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGSS1GIzYkLUkmbXNxcnRHRiQ2Iy1GLjYkUSIzRidGMUYxRjEtRjU2LVEiLEYnRjFGOC9GPFEldHJ1ZUYnRj1GP0ZBRkNGRS9GSFEmMC4wZW1GJy9GS1EsMC4zMzMzMzMzZW1GJy1GIzYmRi0tRjU2LVEoJm1pbnVzO0YnRjFGOEY7Rj1GP0ZBRkNGRUZHRkpGTEYxLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y6RjE=">NiQsJiIiIyIiIiokIiIkI0YlRiRGJSwmRiRGJUYmISIi</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L522" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># The first 3 cases above give type N or O.  The other cases are type I.
factor(eval(Q4,[a=-4*(2+sqrt(3))+1,b=2*(2+sqrt(3))]));
solve(%);
factor(eval(Q4,[a=-4*(2-sqrt(3))+1,b=2*(2-sqrt(3))]));
solve(%);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictRi82JFEiMkYnRjIvJS5saW5ldGhpY2tuZXNzR0YxLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRjwvJSliZXZlbGxlZEdRJmZhbHNlRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGMi8lJmZlbmNlR0ZBLyUqc2VwYXJhdG9yR0ZBLyUpc3RyZXRjaHlHRkEvJSpzeW1tZXRyaWNHRkEvJShsYXJnZW9wR0ZBLyUubW92YWJsZWxpbWl0c0dGQS8lJ2FjY2VudEdGQS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlYtRiM2KC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYjNiYtRi82JFEjMjZGJ0YyRkItSSZtc3FydEdGJDYjLUYvNiRRIjNGJ0YyRjItRkM2LVEiK0YnRjJGRkZIRkpGTEZORlBGUi9GVVEsMC4yMjIyMjIyZW1GJy9GWEZpby1GLzYkUSM0NUYnRjJGMkYyRkItRmZuNiQtRiM2LC1GIzYoLUYvNiRRIjRGJ0YyRkItSSNtaUdGJDYlUSJ0RicvJSdpdGFsaWNHUSV0cnVlRicvRjNRJ2l0YWxpY0YnRkJGX29GMi1GQzYtUSgmbWludXM7RidGMkZGRkhGSkZMRk5GUEZSRmhvRmpvLUYjNiYtRi82JFEjMTZGJ0YyRkItSSVtc3VwR0YkNiVGZ3BGNS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGMkZlby1GIzYmRjVGQkZfb0YyRmBxLUYjNiZGZXFGQkZncEYyRmBxLUYvNiRRIjVGJ0YyRjJGMkZCLUZmbjYkLUYjNiktRkM2LVEqJnVtaW51czA7RidGMkZGRkhGSkZMRk5GUEZSRmhvRmpvLUYjNiZGZHBGQkZncEYyRmBxRjVGZW8tRiM2JEZfb0YyRjJGMkYyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZBRjI=">LCQqKCwmKiQiIiQjIiIiIiIjIiNFIiNYRihGKCwsKiZJInRHNiJGKEYmRiciIiUqJEYuRikhIztGJUYpRi5GMiEiJkYoRigsKEYuISIlISIjRihGJUYoRihGJw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNictSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGRS1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGMS1GTDYkUSIyRidGMS8lLmxpbmV0aGlja25lc3NHRk4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGVi8lKWJldmVsbGVkR0Y2LUYuNi1RIitGJ0YxRjRGN0Y5RjtGPUY/RkFGQ0ZGLUYjNigtRkk2KEZLLUZMNiRRIjRGJ0YxRlJGVEZXRlktRi42LVExJkludmlzaWJsZVRpbWVzO0YnRjFGNEY3RjlGO0Y9Rj9GQS9GRFEmMC4wZW1GJy9GR0Zjby1GIzYkLUkmbXNxcnRHRiQ2Iy1GTDYkUSIzRidGMUYxLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y2RjFGMS1GLjYtUSIsRidGMUY0L0Y4USV0cnVlRidGOUY7Rj1GP0ZBRmJvL0ZHUSwwLjMzMzMzMzNlbUYnLUYjNiYtRiM2KC1GSTYoRkstRkw2JFEiOEYnRjFGUkZURldGWUZfb0Zlb0ZdcEZgcEYxLUYuNi1RKCZtaW51cztGJ0YxRjRGN0Y5RjtGPUY/RkFGQ0ZGLUYjNiZGSEZicS1GIzYoRl1xRl9vLUYjNiQtRkw2JFEiSUYnRjFGMUZdcEZgcEYxRjFGMUZicC1GIzYmRltxRmJxLUYjNiZGSEZlbkZncUYxRjFGXXBGYHBGMQ==">NiUsJiMhIiIiIiMiIiIqJCIiJCNGJ0YmI0YnIiIlLCZGKCNGJyIiKV4kRiQjRiVGL0YnLCZGKEYuXiRGJEYuRic=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGLy1GTDYkUSIyRidGLy8lLmxpbmV0aGlja25lc3NHRk4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGVi8lKWJldmVsbGVkR0Y0LUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGaW4tRiM2KC1JKG1mZW5jZWRHRiQ2JC1GIzYnRistRkw2JFEjNDVGJ0YvLUYsNi1RIitGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNiYtRkw2JFEjMjZGJ0YvRmVuLUkmbXNxcnRHRiQ2Iy1GTDYkUSIzRidGL0YvRi9GL0Zlbi1GXm82JC1GIzYsLUYjNigtRkw2JFEiNEYnRi9GZW4tSSNtaUdGJDYlUSJ0RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnRmVuRl1wRi9GZW8tRiM2Ji1GTDYkUSMxNkYnRi9GZW4tSSVtc3VwR0YkNiVGXHFGTy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGL0Zlby1GIzYmRk9GZW5GXXBGL0Zlby1GIzYmRmdxRmVuRlxxRi9GZW8tRkw2JFEiNUYnRi9GL0YvRmVuLUZebzYkLUYjNigtRiM2JkZpcEZlbkZccUYvRmVvRk9GZW8tRiM2JEZdcEYvRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y0Ri9GX3NGYnNGLw==">LCQqKCwmISNYIiIiKiQiIiQjRiYiIiMiI0VGJiwsKiZJInRHNiJGJkYoRikiIiUqJEYuRioiIztGJ0YqRi5GMiIiJkYmRiYsKEYuRjBGKkYmRidGJkYmIyEiIkYq</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNictSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGRS1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGMS1GTDYkUSIyRidGMS8lLmxpbmV0aGlja25lc3NHRk4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGVi8lKWJldmVsbGVkR0Y2LUYuNi1RKCZtaW51cztGJ0YxRjRGN0Y5RjtGPUY/RkFGQ0ZGLUYjNigtRkk2KEZLLUZMNiRRIjRGJ0YxRlJGVEZXRlktRi42LVExJkludmlzaWJsZVRpbWVzO0YnRjFGNEY3RjlGO0Y9Rj9GQS9GRFEmMC4wZW1GJy9GR0Zjby1GIzYkLUkmbXNxcnRHRiQ2Iy1GTDYkUSIzRidGMUYxLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y2RjFGMS1GLjYtUSIsRidGMUY0L0Y4USV0cnVlRidGOUY7Rj1GP0ZBRmJvL0ZHUSwwLjMzMzMzMzNlbUYnLUYjNidGLS1GIzYoLUZJNihGSy1GTDYkUSI4RidGMUZSRlRGV0ZZRl9vRmVvRl1wRmBwRjFGZW4tRiM2JkZILUYuNi1RIitGJ0YxRjRGN0Y5RjtGPUY/RkFGQ0ZGLUYjNihGXXFGX28tRiM2JC1GTDYkUSJJRidGMUYxRl1wRmBwRjFGMUYxRmJwLUYjNidGLUZbcUZlbi1GIzYmRkhGZW5GZ3FGMUYxRl1wRmBwRjE=">NiUsJiMhIiIiIiMiIiIqJCIiJCNGJ0YmI0YlIiIlLCZGKCNGJSIiKV4kRiQjRidGL0YnLCZGKEYuXiRGJEYuRic=</Equation></Text-field>
</Output>
</Group>
<Group hide-output="false" labelreference="L521" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># Conclusion: No type III arise.</Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 3" layout="Heading 3">Type D</Text-field></Title>
<Group hide-input="false" hide-output="false" labelreference="L528" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># A necessary condition for type D is the vanishing of:

solve([Delta,D0]);
solve(35*_Z^2+6*_Z+35);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">Nik8JC9JImFHNiIiIiEvSSJiR0YmIyEiIiIiJTwkL0YlRiUvRikiIiI8JC9GJUYwL0YpRik8JC9GJSwkRilGK0YzPCQvRiUsJkYpRitGMEYwRjM8JC9GJUYrL0YpRis8JC9GJS1JJ1Jvb3RPZkc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJjYjLCgqJEkjX1pHRkEiIiMiI05GRyIiJ0ZJRjAvRiksJkY/IyIiJkZIIyEiJkZIRjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNictSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGRS1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIzRidGMS1GTDYkUSMzNUYnRjEvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlcvJSliZXZlbGxlZEdGNi1GLjYtUSIrRidGMUY0RjdGOUY7Rj1GP0ZBRkNGRi1GIzYmLUYjNigtRkk2KC1GTDYkUSI4RidGMUZPRlJGVUZYRlotRi42LVExJkludmlzaWJsZVRpbWVzO0YnRjFGNEY3RjlGO0Y9Rj9GQS9GRFEmMC4wZW1GJy9GR0Zmby1GIzYkLUZMNiRRIklGJ0YxRjEvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjZGMUZiby1JJm1zcXJ0R0YkNiMtRkw2JFEjMTlGJ0YxRjFGMS1GLjYtUSIsRidGMUY0L0Y4USV0cnVlRidGOUY7Rj1GP0ZBRmVvL0ZHUSwwLjMzMzMzMzNlbUYnLUYjNidGLUZILUYuNi1RKCZtaW51cztGJ0YxRjRGN0Y5RjtGPUY/RkFGQ0ZGRmluRjFGXXBGYHBGMQ==">NiQsJiMhIiQiI04iIiIqJl4jIyIiKUYmRiciIz4jRiciIiNGJywmRiRGJyomXiMjISIpRiZGJ0YsRi1GJw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L527" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># The first 3 cases are type N.  The last case is complex.
# Remaining case:

factor(eval(Q4,[a=-1,b=-1])); # Type D</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSI4RidGLy1GTDYkUSIzRidGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGVy8lKWJldmVsbGVkR0Y0LUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGam4tRiM2JC1JJW1zdXBHRiQ2JS1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYjNiZGT0Zmbi1GX282JS1JI21pR0YkNiVRInRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRkw2JFEiMkYnRi8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRiM2JkZPRmZuRmpvRi9GaXAtRkw2JEZURi9GL0YvRmNwRmZwRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGL0ZgcUZjcUYv">LCQqJCwoKiRJInRHNiIiIiMiIiRGJkYpIiIiRipGKCMhIilGKQ==</Equation></Text-field>
</Output>
</Group>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 3" layout="Heading 3">Type II</Text-field></Title>
<Group hide-input="false" hide-output="false" labelreference="L469" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">Delta;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbW5HRiQ2JFEkMjU2RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRi8vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjgvJSlzdHJldGNoeUdGOC8lKnN5bW1ldHJpY0dGOC8lKGxhcmdlb3BHRjgvJS5tb3ZhYmxlbGltaXRzR0Y4LyUnYWNjZW50R0Y4LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGRy1JJW1zdXBHRiQ2JS1JKG1mZW5jZWRHRiQ2JC1GIzYmLUkjbWlHRiQ2JVEiYUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GMzYtUSgmbWludXM7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSwwLjIyMjIyMjJlbUYnL0ZJRmluLUYsNiRRIjFGJ0YvRi9GLy1GLDYkUSI0RidGLy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGMi1GSzYlRlItRiw2JFEiMkYnRi9GYW9GMi1GSzYlLUZTNiVRImJGJ0ZWRllGZm9GYW9GMi1GSzYlLUZONiQtRiM2JkZbcEZlbkZbb0YvRi8tRiw2JFEiM0YnRi9GYW9GMi1GTjYkLUYjNihGUi1GMzYtUSIrRidGL0Y2RjlGO0Y9Rj9GQUZDRmhuRmpuLUYjNiZGZm9GMkZbcEYvRmVuRltvRi9GL0YyLUZONiQtRiM2KEZSRltxRltwRmVuRltvRi9GL0YyLUZONiQtRiM2MC1GIzYmRmRvRjJGW3BGL0ZbcS1GIzYmRlJGMkZpb0YvRmVuLUYjNiRGZG9GL0ZbcS1GIzYoLUYsNiRRIjZGJ0YvRjJGUkYyRltwRi9GZW4tRiM2JEZpb0YvRltxRlJGW3FGW3BGL0YvRjItRks2JS1GTjYkLUYjNiZGUkZbcUZbcEYvRi9GZHBGYW9GLw==">LCQqMiwmSSJhRzYiIiIiISIiRiciIiVGJSIiI0kiYkdGJkYqLCZGK0YnRihGJyIiJCwoRiVGJ0YrRipGKEYnRicsKEYlRidGK0YnRihGJ0YnLDAqJkYlRipGK0YnRicqJkYlRidGK0YqRicqJEYlRipGKComRiVGJ0YrRiciIicqJEYrRipGKEYlRidGK0YnRicsJkYlRidGK0YnRi0iJGMj</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L532" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># The a=1 or b=1 or b=-a cases are type N or O.
#
# Rewrite the most complicated factor:

a^2*b+a*b^2-a^2+6*a*b-b^2+a+b:
(a-1)*(b-1)*(a+b)+8*a*b:
simplify(%-%%);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L531" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># Investigate the a=1-2*b case
# 

test:=factor(eval(Q4,a=1-2*b));
factor(resultant(%,diff(%,t),t));

# For a multiple root, we either have b=1 (type N)
# or b^2-10*b+5 in this branch.  But this forces the 
# complicated factor to vanish.

factor(eval((a-1)*(b-1)*(a+b)+8*a*b,a=1-2*b));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEldGVzdEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKn4mIzg3ODg7fkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZMLUkmbWZyYWNHRiQ2KC1GIzYqLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEiYkYnRi9GMi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmpuLUkjbW5HRiQ2JFEiMUYnRjlGOUY5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUZVNiQtRiM2Ji1GIzYoLUZdbzYkUSIyRidGOUZgb0ZZRmBvLUYsNiVRInRGJ0YvRjJGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmluRltvRlxvRjlGOUZgby1GVTYkLUYjNiwtRiM2KC1GXW82JFEiNEYnRjlGYG8tSSVtc3VwR0YkNiVGWUZpby8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGYG8tRlxxNiVGXHBGaW9GXnFGOUZfcC1GIzYoRmlvRmBvRltxRmBvRlxwRjlGX3BGZ29GX3AtRiM2Ji1GXW82JFEiM0YnRjlGYG9GWUY5RmZuRlxvRjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5LUYjNiZGWUZqcUZdckY5LyUubGluZXRoaWNrbmVzc0dGX28vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZXIvJSliZXZlbGxlZEdGPUZqcUZdckY5">KiosJkkiYkc2IiIiIiEiIkYmRiYsJiomRiRGJkkidEdGJUYmIiIjRiZGJkYmLCwqJkYkRitGKkYrIiIlKiZGJEYrRipGJkYrRilGK0YkIiIkRidGJkYmRiRGJw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2LC1JI21uR0YkNiRRJDUxMkYnRi8tRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRUZQLUklbXN1cEdGJDYlLUkobWZlbmNlZEdGJDYkLUYjNiYtSSNtaUdGJDYlUSJiRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUZJNiRRIjFGJ0YvRi9GLy1GSTYkUSI1RidGLy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGTC1GUzYlRlotRkk2JFEiNEYnRi9GZm9GTC1GUzYlLUZWNiQtRiM2Ji1GIzYmLUZJNiRRIjJGJ0YvRkxGWkYvRl1vRmBvRi9GL0ZmcEZmb0ZMLUZWNiQtRiM2KC1GIzYkLUZTNiVGWkZmcEZmb0YvRl1vLUYjNiYtRkk2JFEjMTBGJ0YvRkxGWkYvLUYsNi1RIitGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZERmNvRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y0Ri8=">LCQqKiwmSSJiRzYiIiIiISIiRiciIiZGJSIiJSwmRiUiIiNGKEYnRiwsKCokRiVGLEYnRiUhIzVGKUYnRichJDcm</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkctSSNtaUdGJDYlUSJiRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GIzYkLUklbXN1cEdGJDYlRkpGKy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGLy1GMzYtUSgmbWludXM7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSwwLjIyMjIyMjJlbUYnL0ZJRl5vLUYjNiYtRiw2JFEjMTBGJ0YvRjJGSkYvLUYzNi1RIitGJ0YvRjZGOUY7Rj1GP0ZBRkNGXW9GX28tRiw2JFEiNUYnRi9GL0YvRi8=">LCQqJkkiYkc2IiIiIiwoKiRGJCIiI0YmRiQhIzUiIiZGJkYmRik=</Equation></Text-field>
</Output>
</Group>
<Group hide-output="false" labelreference="L530" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># Conclusion: type II if
#
# (a-1)*(b-1)*(a+b)+8*a*b = 0
#
# but we must exclude type D, N, O possibilities.</Text-field>
</Input>
</Group>
</Section>
</Section>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">T2</Text-field></Title>
<Group hide-input="false" hide-output="false" labelreference="L317" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># u = (x^2+y^2)^alpha*exp(beta*arctan(y/x))
# Generic point: (x,y,u)=(1,0,1).
#
# Exclusions:
#  (alpha,beta)=(0,0): Degenerate 2nd fundamental form
#  alpha=1/2         : Degenerate 2nd fundamental form

S:=[x*D_x+y*D_y+2*alpha*u*D_u,y*D_x-x*D_y-beta*u*D_u]:
iso:=[S[1]-D_x-2*alpha*D_u,S[2]+D_y+beta*D_u]:
X:=evalDG([
  S[1],
  S[2],
  iso[1],
  iso[2],
  D_u]):
LieAlgebraData(X,alg):
DGsetup(%);

Matrix(4,4,(i,j)-&gt;factor(Hook(LieBracket(e||i,e||j),theta5))); 

# Need to adjust basis to get an LC-adapting framing.</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVExTGllfmFsZ2VicmE6fmFsZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">STFMaWV+YWxnZWJyYTp+YWxnRzYi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjgtSSRtdHJHRiQ2KS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQy8lK2dyb3VwYWxpZ25HRkMvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGSkY3LUY4NigtRi82KC1GOzYkUSIyRidGPi1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZaLyUpc3RyZXRjaHlHRlovJSpzeW1tZXRyaWNHRlovJShsYXJnZW9wR0ZaLyUubW92YWJsZWxpbWl0c0dGWi8lJ2FjY2VudEdGWi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRmNvLUkjbWlHRiQ2JVEnJiM5NDU7RicvJSdpdGFsaWNHRlpGPkZULUYsNiQtRi82Ji1GLzYmRlFGVEZmb0Y+LUZVNi1RKCZtaW51cztGJ0Y+RlhGZW5GZ25GaW5GW29GXW9GX28vRmJvUSwwLjIyMjIyMjJlbUYnL0Zlb0ZmcC1GOzYkRkpGPkY+Rj5GPkZBRkRGRkZIRkstRjg2KC1GLzYnLUZVNi1RKiZ1bWludXMwO0YnRj5GWEZlbkZnbkZpbkZbb0Zdb0Zfb0ZlcEZncC1GLzYmLUZnbzYlUScmIzk0NjtGJ0Zqb0Y+RlRGXHBGPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGWkY+RkFGREZGRkhGS0ZBRkRGRi1GNTYpRjdGN0ZqcC1GODYoLUYvNiYtRi82JC1JJW1zdXBHRiQ2JUZjcUZRLyUxc3VwZXJzY3JpcHRzaGlmdEdGPUY+LUZVNi1RIitGJ0Y+RlhGZW5GZ25GaW5GW29GXW9GX29GZXBGZ3BGYHBGPkZBRkRGRkZIRktGQUZERkYtRjU2KS1GODYoLUYvNidGXnFGT0ZmcUZpcUY+RkFGREZGRkhGSy1GODYoRmFxRkFGREZGRkhGS0Y3RjdGQUZERkYtRjU2KUZhcy1GODYoLUYvNidGXnFGYXJGYnBGYHBGPkZBRkRGRkZIRktGN0Y3RkFGREZGLyUmYWxpZ25HUSVheGlzRicvRkJRKWJhc2VsaW5lRicvRkVRJ2NlbnRlckYnL0ZHUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmd0LyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmJ1LyUmZnJhbWVHRmJ1LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGWi8lLWVxdWFsY29sdW1uc0dGWi8lLWRpc3BsYXlzdHlsZUdGWi8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZfdUZmcUZpcUY+Rj4vSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zldi8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDc4NDg2MDM0NDIyRic=">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciNUFXLidbeVN1WSU9</Equation></Text-field>
</Output>
</Group>
<Group hide-output="false" labelreference="L495" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">alpha&lt;&gt;0</Text-field></Title>
<Group hide-input="false" hide-output="false" labelreference="L351" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">ChangeFrame(alg):
C:=([1/(2*alpha-1)*e1,
(2*alpha*e2+beta*e1),
(4*alpha^2+beta^2)*e3,
(2*alpha*e4+beta*e3)]):

test:=Matrix(4,4,(i,j)-&gt;factor(Hook(LieBracket(C[i],C[j]),theta5)));
LieAlgebraData([op(C),e5],alg2):
DGsetup(%):
ILCquartic(t):
Q4:=add(factor(coeff(%,t,i))*t^i,i=0..4);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEldGVzdEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKn4mIzg3ODg7fkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2OC1JJG10ckdGJDYpLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Znb0Znbi1GaG42KC1GIzYoLUZbbzYkUSIyRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUScmIzk0NTtGJy9GMEY9RjlGYXAtRlM2JC1GIzYmLUYjNiYtRltvNiRRIjRGJ0Y5RmFwLUklbXN1cEdGJDYlRmRwRl5wLyUxc3VwZXJzY3JpcHRzaGlmdEdGXW9GOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmpxLUYjNiQtRmJxNiUtRiw2JVEnJiM5NDY7RidGZ3BGOUZecEZkcUY5RjlGOUY5Rl5vRmFvRmNvRmVvRmhvRmduRl5vRmFvRmNvLUZlbjYpRmduRmduRmduRmpvRl5vRmFvRmNvLUZlbjYpLUZobjYoLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIRmlxRltyRlxwLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGXm9GYW9GY29GZW9GaG9GZ25GZ25GZ25GXm9GYW9GY28tRmVuNilGZ25GZ3JGZ25GZ25GXm9GYW9GY28vJSZhbGlnbkdRJWF4aXNGJy9GX29RKWJhc2VsaW5lRicvRmJvUSdjZW50ZXJGJy9GZG9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGYnQvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGXXUvJSZmcmFtZUdGXXUvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmp0Rl5zRmFzRjlGOS9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmB2LyUrYWN0aW9udHlwZUdRLnJ0YWJsZWFkZHJlc3NGJy8lKXJ0YWJsZWlkR1E1MTg0NDY3NDQwNzg0ODYwMzQ1NDJGJ0Zec0Zhc0Y5">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciNVVYLidbeVN1WSU9</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSp+JiM4Nzg4O35GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GIzYtLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZVLUkmbWZyYWNHRiQ2KC1GIzYoLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUScmIzk0NTtGJy9GMEY9RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZURlYtRmduNiRRIjFGJ0Y5RjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5LUYjNiYtSSVtc3VwR0YkNiUtRl5vNiQtRiM2Ji1GIzYmRmZuRmpuRmJvRjlGZm9GaW9GOUY5RmZuLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZccEZfcEY5LyUubGluZXRoaWNrbmVzc0dGW3AvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGY3EvJSliZXZlbGxlZEdGPS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRlRGVi1GWDYoLUYjNiotRmduNiRRIjhGJ0Y5RmpuLUYsNiVRJyYjOTQ2O0YnRmVvRjlGam4tRiw2JVEidEYnRi9GMkZccEZfcEY5LUYjNiZGaHBGXHBGX3BGOUZfcUZhcUZkcUZmcUZocS1GWDYoLUYjNiotRmduNiRRIjRGJ0Y5RmpuLUZebzYkLUYjNi4tRiM2JkZfckZqbi1GZHA2JUZib0Zec0ZccUY5RmhxLUYjNihGZm5Gam4tRmRwNiVGYm9GZm5GXHFGam4tRmRwNiVGYnJGZm5GXHFGOUZmby1GIzYmRl5zRmpuLUZkcDYlRmJvLUZnbjYkUSIzRidGOUZccUY5RmhxLUYjNihGY3RGam5GYm9Gam5GXXRGOUZmby1GIzYmRl5zRmpuRlt0RjlGZm8tRiM2JkZjdEZqbkZddEY5RjlGOUZqbi1GZHA2JUZlckZmbkZccUZccEZfcEY5RmhyRl9xRmFxRmRxRmZxRmZvLUYjNipGX3JGam5GYnJGam4tRl5vNiQtRiM2JkZodEZocS1GIzYkRl10RjlGOUY5RmpuLUZkcDYlRmVyRmN0RlxxRjlGZm8tRiM2KkZmbkZqbkZdb0Zqbi1GZHA2JUZgdUZmbkZccUZqbi1GZHA2JUZlckZec0ZccUY5RjlGXHBGX3BGOQ==">LCwqJiwmSSZhbHBoYUc2IiIiIiEiIkYnRicsJkYlIiIjRihGJyEiI0YrKihGKUYoSSViZXRhR0YmRidJInRHRiZGJyIiKSooLC4qJEYlIiIlRi8qJkYlRipGLUYqRioqJEYlIiIkISIlKiZGJUYnRi1GKkY2KiRGJUYqRjcqJEYtRiohIiRGJ0YpRihGLkYqRjMqKEYtRicsJkY5RjNGOkYnRidGLkY2ISIpKihGJEYnRj1GKkYuRjNGKw==</Equation></Text-field>
</Output>
</Group>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 3" layout="Heading 3">Root types</Text-field></Title>
<Group hide-input="false" hide-output="false" labelreference="L373" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg2 &gt; " style="Maple Input" layout="Normal"># Note the coefficient of the highest power of Q4:
# We exclude (alpha,beta)=(0,0), so this vanishes only when alpha=1.

factor(coeff(Q4,t,4));

factor(eval(Q4,alpha=1));

factor(discrim(%,t)); 

# For real beta, eval(Q4,alpha=1) is type I except when beta=0.

eval(Q4,[alpha=1,beta=0]); # flat case</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JI21uR0YkNiRRIjJGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUkjbWlHRiQ2JVEnJiM5NDU7RicvJSdpdGFsaWNHRjRGLy1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GSTYkUSIxRidGL0YvRi9GTC1JJW1zdXBHRiQ2JS1GUzYkLUYjNiYtRiM2Ji1GSTYkUSI0RidGL0ZMLUZebzYlRldGSC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGLy1GLDYtUSIrRidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYkLUZebzYlLUZYNiVRJyYjOTQ2O0YnRmVuRi9GSEZbcEYvRi9GL0ZIRltwRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGLw==">LCQqJiwmSSZhbHBoYUc2IiIiIiEiIkYnRicsJiokRiUiIiMiIiUqJEklYmV0YUdGJkYrRidGKyEiIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ki1JI21uR0YkNiRRIjhGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUC1JI21pR0YkNiVRInRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRidGTC1GUzYlUScmIzk0NjtGJy9GV0Y0Ri9GTC1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYjNiYtSSVtc3VwR0YkNiVGZW4tRkk2JFEiMkYnRi8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRkwtRmFvNiVGUkZjb0Zmb0YvLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNiZGZW5GTEZSRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRiM2Ji1GSTYkUSI0RidGL0ZMRmlvRi9GW3AtRkk2JFEiMUYnRi9GL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGLw==">LCQqKEkidEc2IiIiIkklYmV0YUdGJUYmLCoqJkYnIiIjRiRGKkYmKiZGJ0YmRiRGJiEiIiokRiRGKiIiJUYsRiZGJiEiKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFElNDA5NkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkctSShtZmVuY2VkR0YkNiQtRiM2Ji1GIzYmLUYsNiRRIjVGJ0YvRjItSSVtc3VwR0YkNiUtSSNtaUdGJDYlUScmIzk0NjtGJy8lJ2l0YWxpY0dGOEYvLUYsNiRRIjJGJ0YvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0YvLUYzNi1RIitGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGYW8tRiw2JFEjMTZGJ0YvRi9GL0YyLUZVNiVGVy1GLDYkUSI0RidGL0ZqbkYv">LCQqJiwmKiRJJWJldGFHNiIiIiMiIiYiIzsiIiJGK0YmIiIlIiUnNCU=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L363" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg2 &gt; " style="Maple Input" layout="Normal"># alpha=1 was treated above.  Suppose alpha&lt;&gt;1, i.e. Q4 is degree 4.
# Look for cases with at least a triple root.
# A necessary condition is that Q4, diff(Q4,t), and diff(Q4,t$2)
# have a common root.

factor(resultant(Q4,diff(Q4,t),t)):
factor(resultant(Q4,diff(Q4,t$2),t)):
factor(resultant(diff(Q4,t),diff(Q4,t$2),t)):
solve([%,%%,%%%]);

# The last case is complex.  The other cases are excluded in this branch.
# So no type III or type N in this branch.</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkobWZlbmNlZEdGJDYmLUYjNigtRiM2KC1JI21pR0YkNiVRJyYjOTQ1O0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSI9RidGOS8lJmZlbmNlR0Y4LyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlAtSSNtbkdGJDYkUSIwRidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEY5LUY9Ni1RIixGJ0Y5RkAvRkNRJXRydWVGJ0ZERkZGSEZKRkwvRk9RJjAuMGVtRicvRlJRLDAuMzMzMzMzM2VtRictRiM2KC1GMzYlUScmIzk0NjtGJ0Y2RjlGPEZhb0ZXRlpGOUZXRlpGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Zmbi1GLDYmLUYjNigtRiM2KEYyRjwtRlQ2JFEiMUYnRjlGV0ZaRjlGZm5GX29GV0ZaRjlGOUZkb0Znb0Zmbi1GLDYmLUYjNigtRiM2KEYyRjxGMkZXRlpGOUZmbi1GIzYoRmFvRjwtRiM2KC1GVDYkUSIyRidGOS1GPTYtUTEmSW52aXNpYmxlVGltZXM7RidGOUZARkJGREZGRkhGSkZMRltvL0ZSRlxvLUYjNigtRjM2JVEnUm9vdE9mRicvRjdGam4vRjpRJ2l0YWxpY0YnLUY9Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGQEZCRkRGRkZIRkpGTEZbb0ZjcS1GLDYkLUYjNiYtRiM2Ji1GIzYkLUklbXN1cEdGJDYlLUYzNiVRI19aRidGaXFGanFGXXEvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZWRjktRj02LVEiK0YnRjlGQEZCRkRGRkZIRkpGTC9GT1EsMC4yMjIyMjIyZW1GJy9GUkZjc0ZgcEY5RldGWkY5RjlGV0ZaRjlGYHFGMkY5RldGWkY5RldGWkY5RjlGZG9GZ29GZm4tRiw2Ji1GIzYoRmdwRmZuLUYjNihGYW9GPC1GIzYoRl1xRmBxRmRxRmBxLUYsNiQtRiM2JkYyLUY9Ni1RKCZtaW51cztGJ0Y5RkBGQkZERkZGSEZKRkxGYnNGZHNGYHBGOUY5RjlGV0ZaRjlGV0ZaRjlGOUZkb0Znb0ZXRlpGOQ==">NiY8JC9JJmFscGhhRzYiIiIhL0klYmV0YUdGJkYpPCQvRiUiIiJGKDwkL0YlRiUvRiksJComLUknUm9vdE9mRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YmNiMsJiokSSNfWkdGNCIiI0YsRixGLEYsRiVGLEY7PCRGLi9GKSwkKiZGMkYsLCZGJUYsISIiRixGLEY7</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L379" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg2 &gt; " style="Maple Input" layout="Normal"># Look for cases with a double root.

factor(resultant(Q4,diff(Q4,t),t));

# The last factor is 4*(alpha-1)^2+beta^2.
# (alpha,beta)=(1,0) gave the flat structure, so we exclude this now.
# This leaves 4*alpha^3+alpha*beta^2+8*alpha^2+4*beta^2+4*alpha.</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNjAtSSNtbkdGJDYkUSc1MjQyODhGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUy1JJW1zdXBHRiQ2JS1JI21pR0YkNiVRJyYjOTQ1O0YnLyUnaXRhbGljR0Y0Ri8tRkw2JFEiOUYnRi8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRk8tSShtZmVuY2VkR0YkNiQtRiM2JkZYLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUZMNiRRIjFGJ0YvRi9GL0ZPLUZfbzYkLUYjNiwtRiM2Ji1GTDYkUSI0RidGL0ZPLUZWNiVGWC1GTDYkUSIzRidGL0Zbb0YvLUYsNi1RIitGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNiZGWEZPLUZWNiUtRlk2JVEnJiM5NDY7RidGZm5GLy1GTDYkUSIyRidGL0Zbb0YvRmdwLUYjNiYtRkw2JFEiOEYnRi9GTy1GVjYlRlhGYXFGW29GL0ZncC1GIzYmRl9wRk9GXHFGL0ZncC1GIzYmRl9wRk9GWEYvRi9GL0ZPLUZWNiUtRl9vNiQtRiM2Ki1GIzYmRl9wRk9GaXFGL0ZncC1GIzYkRlxxRi9GY28tRiM2JkZmcUZPRlhGL0ZncEZfcEYvRi9GZHBGW29GTy1GVjYlLUZfbzYkLUYjNiZGZXJGZ3BGZ3JGL0YvRl9wRltvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y0Ri8tRiM2Ji1GVjYlLUZfbzYkLUYjNiYtRiM2JkZhcUZPRlhGL0Zjb0Zmb0YvRi8tRkw2JFEiNkYnRi9GW29GYXNGZHNGLy8lLmxpbmV0aGlja25lc3NHRmhvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmd0LyUpYmV2ZWxsZWRHRjRGYXNGZHNGLw==">LCQqLkkmYWxwaGFHNiIiIiosJkYkIiIiISIiRihGKCwsKiRGJCIiJCIiJSomRiRGKEklYmV0YUdGJSIiI0YoKiRGJEYwIiIpKiRGL0YwRi1GJEYtRigsKkYxRi1GM0YoRiQhIilGLUYoRiwsJkYxRi1GM0YoRi0sJkYkRjBGKUYoISInIScpR0Mm</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L398" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg2 &gt; " style="Maple Input" layout="Normal">e,d,c,b,a:=seq(coeff(Q4,t,i),i=0..4):

# A necessary (but not sufficient) condition is vanishing of the following, which we evaluate when beta^2=-4*alpha*(alpha+1)^2/(alpha+4).

factor(64*a^3*e-16*a^2*c^2+16*a*b^2*c-16*a^2*b*d-3*b^4):
D0:=factor(eval(%,beta^2=-4*alpha*(alpha+1)^2/(alpha+4)));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjRDBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSp+JiM4Nzg4O35GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GIzYnLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZVLUkmbWZyYWNHRiQ2KC1GIzYuLUkjbW5HRiQ2JFEpNjcxMDg4NjRGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkobWZlbmNlZEdGJDYkLUYjNiYtRiM2Ji1GZ242JFEiNUYnRjlGam4tRiw2JVEnJiM5NDU7RicvRjBGPUY5RjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZURlYtRmduNiRRIjFGJ0Y5RjlGOUZqbi1JJW1zdXBHRiQ2JS1GXm82JC1GIzYmLUYjNiYtRmduNiRRIjJGJ0Y5RmpuRmdvRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZURlZGXnBGOUY5LUZnbjYkUSI0RidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGam4tRl5vNiQtRiM2JkZnb0ZbcEZecEY5RjlGam4tRmJwNiVGZ28tRmduNiRRIjhGJ0Y5RmNxLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjktRiM2Ji1GYnA2JS1GXm82JC1GIzYmRmdvRltwRmBxRjlGOS1GZ242JFEiNkYnRjlGY3FGX3JGYnJGOS8lLmxpbmV0aGlja25lc3NHRmBwLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmNzLyUpYmV2ZWxsZWRHRj1GX3JGYnJGOUZfckZickY5">LCQqLCwmSSZhbHBoYUc2IiIiJiIiIkYoRigsJkYlIiIjISIiRigiIiUsJkYlRihGKEYoRihGJSIiKSwmRiVGKEYsRighIichKWspM3In</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L406" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg2 &gt; " style="Maple Input" layout="Normal"># When alpha=-1/5, we have beta^2=64/475.
# When alpha=-1, we have beta=0

factor(eval(Q4,[alpha=-1/5,beta=sqrt(64/475)]));
factor(eval(Q4,[alpha=-1/5,beta=-sqrt(64/475)]));

# Both cases give type II.

factor(eval(Q4,[alpha=-1,beta=0]));  # Type D.
</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSI0RidGLy1GTDYkUSgyMjExMTI1RidGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGVy8lKWJldmVsbGVkR0Y0LUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGam4tRiM2Ji1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYjNigtRkw2JFEkMTQwRidGL0Zmbi1JJm1zcXJ0R0YkNiMtRkw2JFEjMTlGJ0YvRmZuLUkjbWlHRiQ2JVEidEYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJ0YvLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNiYtRkw2JFEkNTg4RidGL0Zmbi1JJW1zdXBHRiQ2JUZecC1GTDYkUSIyRidGLy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGL0ZncC1GTDYkUSUxNDI1RidGL0YvRi9GZm4tRmBxNiUtRl9vNiQtRiM2J0YrLUYjNiYtRkw2JFEjMTRGJ0YvRmZuRl5wRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRiM2Ji1GTDYkUSI1RidGL0ZmbkZob0YvRi9GL0ZicUZlcUYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y0Ri9GXnNGYXNGLw==">LCQqJiwoKiYiIz4jIiIiIiIjSSJ0RzYiRigiJFMiKiRGKkYpISQpZSElRDlGKEYoLCZGKiEjOSokRiZGJyIiJkYpIyEiJSIoRDZAIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictRi82JFEoMjIxMTEyNUYnRjIvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRj0vJSliZXZlbGxlZEdRJmZhbHNlRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGMi8lJmZlbmNlR0ZCLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlctRiM2Ji1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYjNigtRi82JFEkMTQwRidGMkZDLUkmbXNxcnRHRiQ2Iy1GLzYkUSMxOUYnRjJGQy1JI21pR0YkNiVRInRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GM1EnaXRhbGljRidGMi1GRDYtUSIrRidGMkZHRklGS0ZNRk9GUUZTL0ZWUSwwLjIyMjIyMjJlbUYnL0ZZRmNwLUYjNiYtRi82JFEkNTg4RidGMkZDLUklbXN1cEdGJDYlRmZvLUYvNiRRIjJGJ0YyLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0YyRl9wLUYvNiRRJTE0MjVGJ0YyRjJGMkZDLUZbcTYlLUZnbjYkLUYjNiYtRiM2Ji1GLzYkUSMxNEYnRjJGQ0Zmb0YyRl9wLUYjNiYtRi82JFEiNUYnRjJGQ0Zgb0YyRjJGMkZdcUZgcUYyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZCRjI=">LCQqJiwoKiYiIz4jIiIiIiIjSSJ0RzYiRigiJFMiKiRGKkYpIiQpZSIlRDlGKEYoLCZGKiIjOSokRiZGJyIiJkYpIyIiJSIoRDZAIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictRi82JFEiOUYnRjIvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRj0vJSliZXZlbGxlZEdRJmZhbHNlRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGMi8lJmZlbmNlR0ZCLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlctRiM2JC1JJW1zdXBHRiQ2JS1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYjNiYtRi82JFEjMTJGJ0YyRkMtRmduNiUtSSNtaUdGJDYlUSJ0RicvJSdpdGFsaWNHUSV0cnVlRicvRjNRJ2l0YWxpY0YnLUYvNiRRIjJGJ0YyLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0YyLUZENi1RKCZtaW51cztGJ0YyRkdGSUZLRk1GT0ZRRlMvRlZRLDAuMjIyMjIyMmVtRicvRllGaHAtRi82JEY6RjJGMkYyRl5wRmFwRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGMg==">LCQqJCwmKiRJInRHNiIiIiMiIzchIiIiIiJGKCMiIiUiIio=</Equation></Text-field>
</Output>
</Group>
<Group hide-output="false" labelreference="L409" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg2 &gt; " style="Maple Input" layout="Normal"># Conclusion: ** When alpha&lt;&gt;0 **:
#
# Type I: 4*alpha*(alpha+1)^2+(alpha+4)*beta^2 &lt;&gt;0 and (alpha,beta)&lt;&gt;(1,0)
# Type II: 4*alpha*(alpha+1)^2+(alpha+4)*beta^2=0, excluding type D.
# Type D: (alpha,beta)=(-1,0)
# Type III: none
# Type N: none
# Type O: (alpha,beta)=(1,0)</Text-field>
</Input>
</Group>
</Section>
<Group hide-input="false" hide-output="false" labelreference="L324" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg2 &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">alpha=0</Text-field></Title>
<Group hide-input="false" hide-output="false" labelreference="L417" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">ChangeFrame(alg):
C:=([e2,e1,e3,e4-beta*e3]):
test:=eval(Matrix(4,4,(i,j)-&gt;factor(Hook(LieBracket(C[i],C[j]),theta5))),alpha=0);
eval(LieAlgebraData([op(C),e5],alg2),alpha=0);
DGsetup(%);
ILCquartic(t):
Q4:=add(factor(coeff(%,t,i))*t^i,i=0..4);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEldGVzdEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKn4mIzg3ODg7fkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2OC1JJG10ckdGJDYpLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Znb0Znbi1GaG42KC1GLDYlUScmIzk0NjtGJy9GMEY9RjlGXm9GYW9GY29GZW9GaG9GZ25GXm9GYW9GY28tRmVuNilGZ25GZ25GZ25Gam9GXm9GYW9GY28tRmVuNiktRmhuNigtRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXHFGXHAvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUZeb0Zhb0Zjb0Zlb0Zob0ZnbkZnbkZnbkZeb0Zhb0Zjby1GZW42KUZnbkZkcEZnbkZnbkZeb0Zhb0Zjby8lJmFsaWduR1ElYXhpc0YnL0Zfb1EpYmFzZWxpbmVGJy9GYm9RJ2NlbnRlckYnL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zici8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zdcy8lJmZyYW1lR0Zdcy8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGanJGXnFGYXFGOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYHQvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODQ2OTY0MzkxMEYnRl5xRmFxRjk=">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciNTVSa3AleVN1WSU9</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUYjNistSSNtb0dGJDYtUSJbRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSV0cnVlRicvJSpzZXBhcmF0b3JHUSZmYWxzZUYnLyUpc3RyZXRjaHlHRjYvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRLDAuMTY2NjY2N2VtRicvJSdyc3BhY2VHRkYtSSNtaUdGJDYlUSNlMUYnLyUnaXRhbGljR0Y2L0YyUSdpdGFsaWNGJy1GLjYtUSIsRidGMS9GNUY5L0Y4RjYvRjtGOUY8Rj5GQEZCL0ZFUSYwLjBlbUYnL0ZIUSwwLjMzMzMzMzNlbUYnLUZKNiVRI2UyRidGTUZPLUYuNi1RIl1GJ0YxRjRGN0Y6RjxGPkZARkJGRC9GSFEsMC4xMTExMTExZW1GJy1GLjYtUSR+PX5GJ0YxRlRGN0ZWRjxGPkZARkJGVy9GSEZYLUkjbW5HRiQ2JFEiMEYnRjEtRko2JVEjLH5GJ0ZNRk9GMS1GIzY1Ri1GSUZRLUZKNiVRI2UzRidGTUZPRmhuRl1vRkktRi42LVEoJm1pbnVzO0YnRjFGVEY3RlZGPEY+RkBGQi9GRVEsMC4yMjIyMjIyZW1GJy9GSEZhcC1GSjYlUScmYmV0YTtGJy9GTkY5RjEtRi42LVExJkludmlzaWJsZVRpbWVzO0YnRjFGVEY3RlZGPEY+RkBGQkZXRmBvRmpvRl1wLUZKNiVRI2U0RidGTUZPLUYuNi1RJyZwbHVzO0YnRjFGVEY3RlZGPEY+RkBGQkZgcEZicEZjcEZncC1GSjYlUSNlNUYnRk1GT0Zlb0YxLUYjNjpGLUZJRlFGanBGaG5GXW9GXXBGY3BGZ3BGSUZdcEZlbkZdcS1GLjYuUSIoRicvJSVzaXplR1EiOEYnRjFGNEY3RjpGPEY+RkBGQkZERkctRiM2Ji1JJW1zdXBHRiQ2JUZjcC1GYm82JFEiMkYnRjEvJTFzdXBlcnNjcmlwdHNoaWZ0R0Zkb0ZdcS1GYm82JFEiMUYnRjFGMS1GLjYuUSIpRidGaHFGMUY0RjdGOkY8Rj5GQEZCRkRGR0ZncEZqb0ZdcUZjcEZncEZqcEZlb0YxLUYjNi1GLUZJRlFGYHFGaG5GXW9GY3BGZ3BGYHFGZW9GMS1GIzYtRi1GZW5GUUZqb0ZobkZdb0ZlbkZdcEZqb0Zlb0YxLUYjNjVGLUZlbkZRRmpwRmhuRl1vRklGXXBGY3BGZ3BGZW5GXXBGanBGXXFGY3BGZ3BGYHFGZW9GMS1GIzYrRi1GZW5GUUZgcUZobkZdb0Zhb0Zlb0YxLUYjNitGLUZqb0ZRRmpwRmhuRl1vRmFvRmVvRjEtRiM2K0YtRmpvRlFGYHFGaG5GXW9GYW9GZW9GMS1GIzYsRi1GanBGUUZgcUZobkZdb0ZjcEZncEZgcUYxRjE=">LUkkX0RHRzYiNiM3JDclUStMaWVBbGdlYnJhRiRJJWFsZzJHJSpwcm90ZWN0ZWRHNyQiIiY9RiRJJmZhbHNlR0YqRVxbbCE3NjckNyUiIiIiIiRGM0YzNyQ3JUYzRjRGNCwkSSViZXRhR0YkISIiNyQ3JUYzRjQiIiVGOTckNyVGM0Y0RixGODckNyVGM0Y8RjNGNzckNyVGM0Y8IiIjRjk3JDclRjNGPEY0LCYqJEY4RkNGM0YzRjM3JDclRjNGPEY8Rjg3JDclRjNGPEYsIiIhNyQ3JUYzRixGLEY4NyQ3JUZDRjRGQ0YzNyQ3JUZDRjRGNEY5NyQ3JUZDRjRGLEZMNyQ3JUZDRjxGM0YzNyQ3JUZDRjxGQ0Y3NyQ3JUZDRjxGPEY5NyQ3JUZDRjxGLEY4NyQ3JUZDRixGLEZMNyQ3JUY0RixGLEZMNyQ3JUY8RixGLEY4</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEyTGllfmFsZ2VicmE6fmFsZzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">STJMaWV+YWxnZWJyYTp+YWxnMkc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSp+JiM4Nzg4O35GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GIzYmLUYsNiVRJyYjOTQ2O0YnL0YwRj1GOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYjNiQtSSVtc3VwR0YkNiVGUS1JI21uR0YkNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZ28tRl1vNiRRIjRGJ0Y5RjlGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">KiZJJWJldGFHNiIiIiIsJiokRiMiIiNGJSIiJUYlRiU=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L416" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"># Conclusion: When alpha=0, we must have beta&lt;&gt;0.
# This is type N, i.e. quadruple root at infinity.</Text-field>
</Input>
</Group>
<Group labelreference="L319" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Group labelreference="L320" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">T3</Text-field></Title>
<Group hide-input="false" hide-output="false" labelreference="L211" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># u = x*(alpha*ln(x)+ln(y))
# Generic point: (x,y,u)=(1,1,0).
#
# EXCLUSIONS:
#   alpha=-1 : Degenerate 2nd fundamental form.

S:=[x*D_x-alpha*y*D_y+u*D_u,y*D_y+x*D_u]:
iso:=[S[1]-D_x+alpha*D_y,S[2]-D_y-D_u]:
X:=evalDG([
  1/(1+alpha)*S[1]+S[2],
  S[2],
  iso[1]+(1+alpha)*iso[2],
  -iso[2],
  D_u]):
LieAlgebraData(X,alg):
DGsetup(%):

Matrix(4,4,(i,j)-&gt;factor(Hook(LieBracket(e||i,e||j),theta5))); # Need to adjust basis.

ILCquartic(t):
Q4:=map(factor,add(coeff(%,t,4-i)*t^(4-i),i=0..4));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjgtSSRtdHJHRiQ2KS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQy8lK2dyb3VwYWxpZ25HRkMvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGSkY3LUY4NigtRjs2JEZKRj5GQUZERkZGSEZLRjdGQUZERkYtRjU2KUY3RjdGN0ZNRkFGREZGLUY1NiktRjg2KC1GLzYlLUkjbW9HRiQ2LVEqJnVtaW51czA7RidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGaW4vJSlzdHJldGNoeUdGaW4vJSpzeW1tZXRyaWNHRmluLyUobGFyZ2VvcEdGaW4vJS5tb3ZhYmxlbGltaXRzR0Zpbi8lJ2FjY2VudEdGaW4vJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zob0ZPRj5GQUZERkZGSEZLRjdGN0Y3RkFGREZGLUY1NilGN0ZVRjdGN0ZBRkRGRi8lJmFsaWduR1ElYXhpc0YnL0ZCUSliYXNlbGluZUYnL0ZFUSZyaWdodEYnL0ZHUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRltxLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmZxLyUmZnJhbWVHRmZxLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGaW4vJS1lcXVhbGNvbHVtbnNHRmluLyUtZGlzcGxheXN0eWxlR0Zpbi8lJXNpZGVHRmNwLyUwbWlubGFiZWxzcGFjaW5nR0ZjcS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGaW5GPkY+L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXMvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODI5NTEwMzgzOEYn">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciNVFRNSZIeVN1WSU9</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSp+JiM4Nzg4O35GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GIzYtLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZVLUYjNiQtSSVtc3VwR0YkNiUtRiw2JVEidEYnRi9GMi1JI21uR0YkNiRRIjRGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGVEZWLUYjNiZGaW4tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRlo2JUZmbi1Gam42JFEiM0YnRjlGXW9GOUZgby1JJm1mcmFjR0YkNigtRiM2Ki1Gam42JFEiMkYnRjlGZW8tSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUScmIzk0NTtGJy9GMEY9RjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZURlZGam9GOUY5RmVvLUZaNiVGZm5GYnBGXW8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS1GIzYmLUYjNiZGanBGXnEtRmpuNiRRIjFGJ0Y5RjlGY3FGZnFGOS8lLmxpbmV0aGlja25lc3NHRl5yLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmNyLyUpYmV2ZWxsZWRHRj1GYG8tRl5wNigtRiM2KEZpbkZlb0ZmbkZjcUZmcUY5RmhxRl9yRmFyRmRyRmZyRmBvLUZecDYoRlxyLUYjNiYtRlo2JS1GZnA2JEZqcUY5RmJwRl1vRmNxRmZxRjlGX3JGYXJGZHJGZnJGOUZjcUZmcUY5">LCwqJEkidEc2IiIiJSEiIiokRiQiIiQhIiUqKCwmSSZhbHBoYUdGJSIiIkYpRi5GLkYkIiIjLCZGLUYuRi5GLkYnISIjKiZGJEYuRjBGJ0YqKiRGMEYxRic=</Equation></Text-field>
</Output>
</Group>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">Root types</Text-field></Title>
<Group hide-input="false" hide-output="false" labelreference="L490" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">`discrim`=factor(discrim(Q4,t));  # Type I when alpha &lt;&gt; -1,0,8.</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoZGlzY3JpbUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtRiM2Ki1JI21uR0YkNiRRJDI1NkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZmbi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJyYjOTQ1O0YnL0YwRj1GOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVvLUZVNiRRIjhGJ0Y5RjlGOUZYLUklbXN1cEdGJDYlRl1vLUZVNiRRIjNGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5LUYjNiYtRltwNiUtRmluNiQtRiM2JkZdby1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmRvRmZvLUZVNiRRIjFGJ0Y5RjlGOS1GVTYkUSI2RidGOUZgcEZjcEZmcEY5LyUubGluZXRoaWNrbmVzc0dGZXEvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXXIvJSliZXZlbGxlZEdGPUZjcEZmcEY5">L0koZGlzY3JpbUc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IiwkKigsJkkmYWxwaGFHRiciIiIhIilGLEYsRisiIiQsJkYrRixGLEYsISInIiRjIw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L489" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">factor(eval(Q4,alpha=8)); # Type II when alpha=8</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGLy1GTDYkUSM4MUYnRi8vJS5saW5ldGhpY2tuZXNzR0ZOLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlYvJSliZXZlbGxlZEdGNC1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRmluLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2KC1GIzYmLUZMNiRRIjlGJ0YvRmVuLUklbXN1cEdGJDYlLUkjbWlHRiQ2JVEidEYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GTDYkUSIyRidGLy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGLy1GLDYtUSIrRidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYmLUZMNiRRIzMwRidGL0ZlbkZqb0YvRmlwRktGL0YvRmVuLUZobzYlLUZebzYkLUYjNiYtRiM2Ji1GTDYkUSIzRidGL0ZlbkZqb0YvRmlwRktGL0YvRmNwRmZwRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGL0ZcckZfckYv">LCQqJiwoKiRJInRHNiIiIiMiIipGJiIjSSIiIkYrRissJkYmIiIkRitGK0YoIyEiIiIjIik=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L488" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">factor(eval(Q4,alpha=0)); # Type N when alpha=0</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2JC1JJW1zdXBHRiQ2JS1JKG1mZW5jZWRHRiQ2JC1GIzYmLUkjbW5HRiQ2JFEiMUYnRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtSSNtaUdGJDYlUSJ0RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnRi9GLy1GUTYkUSI0RidGLy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYv">LCQqJCwmIiIiRiVJInRHNiJGJSIiJSEiIg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L491" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">T4</Text-field></Title>
<Group hide-input="false" hide-output="false" labelreference="L221" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># (u-xy+x^3/3)^2=alpha(y-x^2/2)^3.
#
# Generic point: (x,y,u)=(0,alpha^(-1/3),1)
#
# EXCLUSIONS: 
#   alpha=0    : This is model (12) family in Doubrov-Komrakov-Rabinovich
#   alpha=-8/9 : Degenerate 2nd fundamental form.

S:=[x*D_x+2*y*D_y+3*u*D_u,D_x+x*D_y+y*D_u]:
iso:=[S[1]-2*alpha^(-1/3)*D_y-3*D_u,S[2]-D_x-alpha^(-1/3)*D_u]:
X:=evalDG([
    S[1]+4/3/alpha^(2/3)*S[2],
    alpha^(-2/3)*S[2],

    iso[1]+4/3/alpha^(2/3)*iso[2],

    -2*(9*alpha+8)/9/alpha^(2/3)*iso[2],
    D_u]): 
LieAlgebraData(X,alg):
DGsetup(%):

Matrix(4,4,(i,j)-&gt;simplify(Hook(LieBracket(e||i,e||j),theta5))); # Need to adjust basis.

Q4:=factor(ILCquartic(t));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjgtSSRtdHJHRiQ2KS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQy8lK2dyb3VwYWxpZ25HRkMvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGSkY3LUY4NigtRi82KC1JJm1mcmFjR0YkNigtRjs2JEZKRj4tRjs2JFEiM0YnRj4vJS5saW5ldGhpY2tuZXNzR0ZKLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmduLyUpYmV2ZWxsZWRHUSZmYWxzZUYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRj4vJSZmZW5jZUdGXG8vJSpzZXBhcmF0b3JHRlxvLyUpc3RyZXRjaHlHRlxvLyUqc3ltbWV0cmljR0Zcby8lKGxhcmdlb3BHRlxvLyUubW92YWJsZWxpbWl0c0dGXG8vJSdhY2NlbnRHRlxvLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGYXAtRlI2KC1GLzYmLUYvNiYtRi82Ji1GOzYkUSI5RidGPkZdby1JI21pR0YkNiVRJyYjOTQ1O0YnLyUnaXRhbGljR0Zcb0Y+Rj4tRl5vNi1RIitGJ0Y+RmFvRmNvRmVvRmdvRmlvRltwRl1wL0ZgcFEsMC4yMjIyMjIyZW1GJy9GY3BGaXEtRjs2JFEiOEYnRj5GPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGXG9GPi1GLzYmRl9xRl5yRmFyRj5GWUZlbkZobkZqbkZeckZhckY+RkFGREZGRkhGS0Y3RkFGREZGLUY1NilGN0Y3RjdGTUZBRkRGRi1GNTYpLUY4NigtRi82Jy1GXm82LVEqJnVtaW51czA7RidGPkZhb0Zjb0Zlb0Znb0Zpb0ZbcEZdcEZocUZqcUZPRl5yRmFyRj5GQUZERkZGSEZLRjdGN0Y3RkFGREZGLUY1NilGN0ZpckY3RjdGQUZERkYvJSZhbGlnbkdRJWF4aXNGJy9GQlEpYmFzZWxpbmVGJy9GRUZnbi9GR1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZfdC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZqdC8lJmZyYW1lR0ZqdC8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRlxvLyUtZXF1YWxjb2x1bW5zR0Zcby8lLWRpc3BsYXlzdHlsZUdGXG8vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGZ3RGXnJGYXJGPkY+L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXYvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODUxMDUxNzc3NEYn">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciNXV4XjUmeVN1WSU9</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSp+JiM4Nzg4O35GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GIzYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjRGJ0Y5LUZVNiRRIzI3RidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGam4vJSliZXZlbGxlZEdGPS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GUjYoLUYjNiYtSSVtc3VwR0YkNiUtSShtZmVuY2VkR0YkNiQtRiM2LC1GIzYoRlhGX28tRiw2JVEnJiM5NDU7RicvRjBGPUY5Rl9vLUYsNiVRInRGJ0YvRjJGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltxLUYjNiYtRlU2JFEiOUYnRjlGX28tRmdvNiVGZHAtRlU2JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjlGZ3AtRiM2Ji1GVTYkUSMxOEYnRjlGX29GYHBGOUZncC1GIzYmLUZVNiRRIzI0RidGOUZfb0ZkcEY5RmdwLUZVNiRRIzE2RidGOUY5RjlGZHFGZ3EvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS1GIzYoRmBwRl9vLUZqbzYkLUYjNiYtRiM2JkZfcUZfb0ZgcEY5RmdwLUZVNiRRIjhGJ0Y5RjlGOUZnckZqckY5RmVuRmhuRltvRl1vRmdyRmpyRjlGZ3JGanJGOQ==">LCQqKCwsKiZJJmFscGhhRzYiIiIiSSJ0R0YnRigiI0YqJEYpIiIjIiIqRiYiIz1GKSIjQyIjO0YoRixGJiEiIiwmRiZGLSIiKUYoRjEjIiIlRio=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L536" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">factor(discrim(27*alpha*t+9*t^2+18*alpha+24*t+16,t));

# Type D for alpha &lt;&gt; 0,-8/9</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjODFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOC8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZHLUkjbWlHRiQ2JVEnJiM5NDU7RicvJSdpdGFsaWNHRjhGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiM2Ji1GLDYkUSI5RidGL0YyRkpGLy1GMzYtUSIrRidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSwwLjIyMjIyMjJlbUYnL0ZJRmhuLUYsNiRRIjhGJ0YvRi9GL0Yv">LCQqJkkmYWxwaGFHNiIiIiIsJkYkIiIqIiIpRiZGJiIjIik=</Equation></Text-field>
</Output>
</Group>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">T5</Text-field></Title>
<Group hide-input="false" hide-output="false" labelreference="L185" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># x*u=y^2+epsilon*x^alpha for alpha&lt;&gt;0,1,2.
# Generic point: (x,y,u)=(1,0,epsilon)
#
# EXCLUSIONS: 
#   alpha=0   : This admits 3 affine symmetries.
#   alpha=1,2 : Degenerate 2nd fundamental form.

S:=[x*D_x+alpha/2*y*D_y+(alpha-1)*u*D_u,x*D_y+2*y*D_u]:
X:=evalDG([
    1/(alpha-1)/(alpha-2)*S[1],
    epsilon/2*S[2],
    S[1] - D_x - (alpha-1)*epsilon*D_u,
    S[2] - D_y,
    D_u]): 
LieAlgebraData(X,alg):
DGsetup(%):

Matrix(4,4,(i,j)-&gt;factor(Hook(LieBracket(e||i,e||j),theta5)));
ILCquartic(t):
Q4:=map(factor,add(coeff(%,t,4-i)*t^(4-i),i=0..4));
</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjgtSSRtdHJHRiQ2KS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQy8lK2dyb3VwYWxpZ25HRkMvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGSkY3LUY4NigtSSNtaUdGJDYlUSgmIzEwMTM7RicvJSdpdGFsaWNHUSZmYWxzZUYnRj5GQUZERkZGSEZLRjdGQUZERkYtRjU2KUY3RjdGN0ZNRkFGREZGLUY1NiktRjg2KC1GLzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RidGPi8lJmZlbmNlR0ZVLyUqc2VwYXJhdG9yR0ZVLyUpc3RyZXRjaHlHRlUvJSpzeW1tZXRyaWNHRlUvJShsYXJnZW9wR0ZVLyUubW92YWJsZWxpbWl0c0dGVS8lJ2FjY2VudEdGVS8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRlxwRk8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRlVGPkZBRkRGRkZIRktGN0Y3RjdGQUZERkYtRjU2KUY3RlpGN0Y3RkFGREZGLyUmYWxpZ25HUSVheGlzRicvRkJRKWJhc2VsaW5lRicvRkVRJ2NlbnRlckYnL0ZHUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmRxLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl9yLyUmZnJhbWVHRl9yLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGVS8lLWVxdWFsY29sdW1uc0dGVS8lLWRpc3BsYXlzdHlsZUdGVS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZcckZfcEZicEY+Rj4vSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zicy8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDc4NDg2MDc3MTgyRic=">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciNSM9eGdbeVN1WSU9</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSp+JiM4Nzg4O35GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GIzYoLUYjNigtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnRjktRlc2JFEiMkYnRjkvJS5saW5ldGhpY2tuZXNzR0ZZLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRltvLyUpYmV2ZWxsZWRHRj0tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiM2KC1GLDYlUSgmIzEwMTM7RicvRjBGPUY5RmBvLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEnJiM5NDU7RidGaG9GOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVwRlZGOUY5RmBvLUklbXN1cEdGJDYlLUYsNiVRInRGJ0YvRjItRlc2JFEiNEYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUZhcC1GVDYoLUYjNigtRmhwNiVGanBGWkZgcUZgby1Gam82JC1GIzYmRl5wLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGZHBGZnBGWkY5RjlGY3FGZnFGOS1GIzYoRmlvRmBvLUZqbzYkLUYjNiZGXnBGYXBGWkY5RjlGY3FGZnFGOUZnbkZpbkZcb0Zeb0Zici1GVDYoLUYjNiZGWkZjcUZmcUY5LUYjNipGZW9GYG8tRmhwNiVGZ3JGWkZgcUZgb0Zpb0ZjcUZmcUY5RmduRmluRlxvRl5vRjlGY3FGZnFGOQ==">LCgqKEkoZXBzaWxvbkc2IiIiIiwmSSZhbHBoYUdGJUYmISIiRiZGJkkidEdGJSIiJSNGJiIiIyoqRipGLSwmRihGJkYtRiZGJkYnRiksJkYoRiYhIiNGJkYpRikqKEYkRilGMEYxRidGKUYt</Equation></Text-field>
</Output>
</Group>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">Root types</Text-field></Title>
<Group hide-input="false" hide-output="false" labelreference="L279" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">`discrim`=factor(discrim(Q4,t));  # Type I when alpha &lt;&gt; 0,1,2,4
factor(eval(Q4,alpha=0)); # type D
factor(eval(Q4,alpha=4)); # type D</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoZGlzY3JpbUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtRiM2Ki1JI21uR0YkNiRRJDE0NEYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZmbi1JJW1zdXBHRiQ2JS1GLDYlUScmIzk0NTtGJy9GMEY9RjktRlU2JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRlgtRmluNiUtSShtZmVuY2VkR0YkNiQtRiM2JkZbby1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmBwLUZVNiRRIjRGJ0Y5RjlGOUZfb0Ziby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5LUYjNigtRmluNiUtRmhvNiQtRiM2JkZbb0ZccC1GVTYkUSIxRidGOUY5RjlGYnBGYm9GWC1GaW42JS1GaG82JC1GIzYmRltvRlxwRl9vRjlGOS1GVTYkUSI2RidGOUZib0ZlcEZocEY5LyUubGluZXRoaWNrbmVzc0dGZHEvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYnIvJSliZXZlbGxlZEdGPUZlcEZocEY5">L0koZGlzY3JpbUc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IiwkKipJJmFscGhhR0YnIiIjLCZGKiIiIiEiJUYtRissJkYqRi0hIiJGLUYuLCZGKkYtISIjRi0hIiciJFci</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGLy1GTDYkUSIyRidGLy8lLmxpbmV0aGlja25lc3NHRk4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGVi8lKWJldmVsbGVkR0Y0LUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGaW4tRkk2KC1GIzYmLUklbXN1cEdGJDYlLUkobWZlbmNlZEdGJDYkLUYjNiYtRiM2Ji1JI21pR0YkNiVRKCYjMTAxMztGJy8lJ2l0YWxpY0dGNEYvRmVuLUZgbzYlLUZqbzYlUSJ0RicvRl5wUSV0cnVlRicvRjBRJ2l0YWxpY0YnRk8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkRGS0YvRi9GT0ZocC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLUYjNiZGaW9GXnFGYXFGL0ZSRlRGV0ZZRl5xRmFxRi9GXnFGYXFGLw==">LCQqJiwmKiZJKGVwc2lsb25HNiIiIiJJInRHRiciIiNGKEYoRihGKkYmISIiI0YrRio=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictRi82JFEiNkYnRjIvJS5saW5ldGhpY2tuZXNzR0YxLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRjwvJSliZXZlbGxlZEdRJmZhbHNlRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGMi8lJmZlbmNlR0ZBLyUqc2VwYXJhdG9yR0ZBLyUpc3RyZXRjaHlHRkEvJSpzeW1tZXRyaWNHRkEvJShsYXJnZW9wR0ZBLyUubW92YWJsZWxpbWl0c0dGQS8lJ2FjY2VudEdGQS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlYtRiw2KC1GIzYmLUklbXN1cEdGJDYlLUkobWZlbmNlZEdGJDYkLUYjNiYtRiM2KC1GLzYkUSIzRidGMkZCLUkjbWlHRiQ2JVEoJiMxMDEzO0YnLyUnaXRhbGljR0ZBRjJGQi1GaG42JS1GZW82JVEidEYnL0Zpb1EldHJ1ZUYnL0YzUSdpdGFsaWNGJy1GLzYkUSIyRidGMi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGMi1GQzYtUSgmbWludXM7RidGMkZGRkhGSkZMRk5GUEZSL0ZVUSwwLjIyMjIyMjJlbUYnL0ZYRl1xRi5GMkYyRmNwRmZwLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZBRjItRiM2JkZkb0ZfcUZicUYyRjhGOkY9Rj9GX3FGYnFGMg==">LCQqJiwmKiZJKGVwc2lsb25HNiIiIiJJInRHRiciIiMiIiQhIiJGKEYqRiZGLCNGKCIiJw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L282" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
</Section>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">T6</Text-field></Title>
<Group hide-input="false" hide-output="false" labelreference="L195" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># x*u=y^2+epsilon*x^2*ln(x)
# Generic point: (x,y,u)=(1,0,0)

S:=[x*D_x+y*D_y+(epsilon*x+u)*D_u, x*D_y+2*y*D_u]:
X:=evalDG([
  S[1],
  epsilon/2*S[2],
  S[1]-D_x-epsilon*D_u,
  S[2]-D_y,
  D_u]):
LieAlgebraData(X,alg):
DGsetup(%):

Matrix(4,4,(i,j)-&gt;factor(Hook(LieBracket(e||i,e||j),theta5)));
Q4:=ILCquartic(t);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjgtSSRtdHJHRiQ2KS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQy8lK2dyb3VwYWxpZ25HRkMvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGSkY3LUY4NigtSSNtaUdGJDYlUSgmIzEwMTM7RicvJSdpdGFsaWNHUSZmYWxzZUYnRj5GQUZERkZGSEZLRjdGQUZERkYtRjU2KUY3RjdGN0ZNRkFGREZGLUY1NiktRjg2KC1GLzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RidGPi8lJmZlbmNlR0ZVLyUqc2VwYXJhdG9yR0ZVLyUpc3RyZXRjaHlHRlUvJSpzeW1tZXRyaWNHRlUvJShsYXJnZW9wR0ZVLyUubW92YWJsZWxpbWl0c0dGVS8lJ2FjY2VudEdGVS8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRlxwRk8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRlVGPkZBRkRGRkZIRktGN0Y3RjdGQUZERkYtRjU2KUY3RlpGN0Y3RkFGREZGLyUmYWxpZ25HUSVheGlzRicvRkJRKWJhc2VsaW5lRicvRkVRJ2NlbnRlckYnL0ZHUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmRxLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl9yLyUmZnJhbWVHRl9yLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGVS8lLWVxdWFsY29sdW1uc0dGVS8lLWRpc3BsYXlzdHlsZUdGVS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZcckZfcEZicEY+Rj4vSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zicy8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDc4NTEwNTA0Mjg2Ric=">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciNSdHLzBeeVN1WSU9</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSp+JiM4Nzg4O35GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GIzYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJ0Y5LUZVNiRRIjJGJ0Y5LyUubGluZXRoaWNrbmVzc0dGVy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zpbi8lKWJldmVsbGVkR0Y9LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUZSNigtRiM2Ji1GIzYoLUYjNiYtSSVtc3VwR0YkNiUtRiw2JVEoJiMxMDEzO0YnL0YwRj1GOUZYLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zeby1Gam82JS1GLDYlUSJ0RidGL0YyLUZVNiRRIjRGJ0Y5RmBwRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZfcS1GIzYoLUZVNiRRIjhGJ0Y5Rl5vRlxwRl5vLUZqbzYlRmVwRlhGYHBGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRl5xRmBxRmhwRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS1GIzYmRlxwRltyRl5yRjlGZW5GZ25Gam5GXG9GW3JGXnJGOUZbckZeckY5">LCQqJiwoKiZJKGVwc2lsb25HNiIiIiNJInRHRiciIiUiIiIqJkYmRitGKUYoISIpRipGK0YrRiYhIiIjRitGKA==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" hide-output="false" labelreference="L283" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal">`discrim`=discrim(Q4,t); # Type I</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoZGlzY3JpbUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRJTIzMDRGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">L0koZGlzY3JpbUc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IiIlL0I=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L538" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="alg &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section><RTable handle="18446744078295147334">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc4Mjk1MTQ3MzM0WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjMSIlIiUiIiFGJiEiJEYmRiZGJkYmRiciIiRGJkYmRiZGJkYoRiZGJkYl</RTable><RTable handle="18446744078295101438">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc4Mjk1MTAxNDM4WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjMSIlIiUiIiFGJiwkKiglImFHIiIiJSJiR0YqLChGKUYqRitGKiEiIkYqRipGLUYmRiZGJkYmRidGKEYmRiZGJkYmRihGJkYmRiU=</RTable><RTable handle="18446744078486034422">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc4NDg2MDM0NDIyWCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjMSIlIiUiIiFGJiwkKiYlJmFscGhhRyIiIiwmRikiIiMhIiJGKkYqISIjKiYlJWJldGFHRipGK0YqRiZGJkYveic2JEYpRjBdW1tbW1tbW1tbc0YtW1tbW1tdW1tbW29GLiwkRihGLCwkRi9GLUYmRiZGNHonRjJdW1tbW1tbW1tbc0YqW1tbW1tdW1tbW29GLEYmRiZGJQ==</RTable><RTable handle="18446744078486034542">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc4NDg2MDM0NTQyWCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjMSIlIiUiIiFGJiwkKiYlJmFscGhhRyIiInonNiRGKSUlYmV0YUdbW1tbW19bW1tbcyIiJV1bW1tbW1tbW1tzRipGKiEiI0YmRiZGJkYmRicsJEYoIiIjRiZGJkYmRiZGMEYmRiZGJQ==</RTable><RTable handle="18446744078469643910">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc4NDY5NjQzOTEwWCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjMSIlIiUiIiFGJiwkJSViZXRhRyEiIkYmRiZGJkYmRidGKEYmRiZGJkYmRihGJkYmRiU=</RTable><RTable handle="18446744078295103838">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc4Mjk1MTAzODM4WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjMSIlIiUiIiFGJiEiIkYmRiZGJkYmRiciIiJGJkYmRiZGJkYoRiZGJkYl</RTable><RTable handle="18446744078510517774">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc4NTEwNTE3Nzc0WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjMSIlIiUiIiFGJiwkKiYlJmFscGhhRyEiIiwmRikiIioiIikiIiJGLiNGKiIiJEYmRiZGJkYmRicsJEYoI0YuRjBGJkYmRiZGJkYxRiZGJkYl</RTable><RTable handle="18446744078486077182">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc4NDg2MDc3MTgyWCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjMSIlIiUiIiFGJiwkJShlcHNpbG9uRyEiIkYmRiZGJkYmRidGKEYmRiZGJkYmRihGJkYmRiU=</RTable><RTable handle="18446744078510504286">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc4NTEwNTA0Mjg2WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjMSIlIiUiIiFGJiwkJShlcHNpbG9uRyEiIkYmRiZGJkYmRidGKEYmRiZGJkYmRihGJkYmRiU=</RTable>
</Worksheet>

==> anc/T1-PointSyms.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2016" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="true" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" preplot="" helpbrowser="standard" contextmenusize="automatic" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="900" rtablesize="10" useclientjvm="true" labelwidth="20" postplot="" typesetting="standard" ansi="false" elisiondigitsthreshold="10000" showassumed="1" errorcursor="false" labelling="true" screenheight="25" prompt="J &gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/><Presentation-Block>
<Group view="code" hide-output="false" labelreference="L44" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Title"><Font style="Title" executable="true">Symmetry Computation for tubular ILC
(case T1, type N)</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L2" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart: with(DifferentialGeometry): with(JetCalculus):
DGsetup([z1,z2],[w],J,2):
X:=evalDG(xi1(z1,z2,w[])*D_z1+xi2(z1,z2,w[])*D_z2+eta(z1,z2,w[])*D_w[]):
X2:=Prolong(X,2):
rel:=[w[1,1]=0,w[1,2]=beta/2*w[1]^((beta-1)/beta),w[2,2]=(beta-1)/2*w[2]*w[1]^(-1/beta)]: 

# Constraints: beta &lt;&gt; 0,1,-1.

# Here are the symmetry determining equations (which must vanish).
# This is a highly overdetermined PDE system.

eq:=eval(LieDerivative(X2,map(v-&gt;lhs(v)-rhs(v),rel)),rel):
</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L7" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="J &gt; " style="Maple Input" layout="Normal">diff(eq[1],w[2]);
pdsolve([coeffs(%,w[1])]);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JKG1mZW5jZWRHRiQ2JC1GIzYoLUkmbWZyYWNHRiQ2KC1GIzYmLUklbXN1cEdGJDYlLUYsNi1RKyZQYXJ0aWFsRDtGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGWS1JI21uR0YkNiRRIjJGJ0YvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLUYjNiYtRiM2J0ZVLUZTNiUtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJ3RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYjNigtRiw2LVEiW0YnRi8vRjNGYHBGNS9GOEZgcEY5RjtGPUY/L0ZCUSwwLjE2NjY2NjdlbUYnL0ZFRltxLUZbcDYjUSFGJy1GLDYtUSJdRidGL0ZocEY1RmlwRjlGO0Y9Rj9GanAvRkVRLDAuMTExMTExMWVtRidGXG9GX29GLy8lL3N1YnNjcmlwdHNoaWZ0R0Zbb0ZlbkZpbkZcb0Zfb0YvRlxvRl9vRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlxyLyUpYmV2ZWxsZWRHRjQtRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZYRlotRiM2KC1GW3A2JVEoJiM5NTg7MkYnRl5wRmFwLUYsNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GMkY1RjdGOUY7Rj1GP0ZYRlotRkk2JC1GIzYqLUZbcDYlUSN6MUYnRl5wRmFwLUYsNi1RIixGJ0YvRjIvRjZGYHBGN0Y5RjtGPUY/RlgvRkVRLDAuMzMzMzMzM2VtRictRltwNiVRI3oyRidGXnBGYXBGY3NGZ29GXG9GX29GL0YvRlxvRl9vRi9GXG9GX29GL0YvRmFyLUkobXN1YnN1cEdGJDYnRmpvLUYjNiYtRmZuNiRGaXFGL0Zcb0Zfb0YvRmVuRmluRmVxRi8tRiw2LVEoJm1pbnVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRiM2KEZlbkZhci1GSTYkLUYjNigtRk42KEZQLUYjNigtRiM2J0ZVRmdvRlxvRl9vRi9GYXItRiM2J0ZVRmBzRlxvRl9vRi9GXG9GX29GL0ZncUZqcUZdckZfckZhckZkckZcb0Zfb0YvRi9GYXItRmhvNiVGam9GX3RGZXFGL0ZjdC1GSTYkLUYjNigtRk42KEZQLUYjNiYtRiM2J0ZVLUZTNiVGYHNGZW5GaW5GXG9GX29GL0Zcb0Zfb0YvRmdxRmpxRl1yRl9yRmFyRmRyRlxvRl9vRi9GL0Yv">LCgqJi1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtRiU2JC1JJHhpMkc2IjYlSSN6MUdGJkkjejJHRiYmSSJ3R0YsRixGMEYwIiIiJkYxNiNGMiIiIyEiIiomLUYlNiQtRiU2JEYqRi5GMEYyRjNGMiEiIy1GJTYkRjpGLkY2</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUYsNigtRiw2KC1JI21pR0YkNiVRKCYjOTU4OzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUTAmQXBwbHlGdW5jdGlvbjtGJy9GOlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkQvJSlzdHJldGNoeUdGRC8lKnN5bW1ldHJpY0dGRC8lKGxhcmdlb3BHRkQvJS5tb3ZhYmxlbGltaXRzR0ZELyUnYWNjZW50R0ZELyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUy1GIzYkLUYsNiotRjM2JVEjejFGJ0Y2RjktRj02LVEiLEYnRkBGQi9GRkY4RkdGSUZLRk1GT0ZRL0ZVUSwwLjMzMzMzMzNlbUYnLUYzNiVRI3oyRidGNkY5RmduLUklbXN1YkdGJDYlLUYzNiVRIndGJ0Y2RjktRiw2KC1GPTYtUSJbRidGQC9GQ0Y4RkUvRkhGOEZJRktGTUZPL0ZSUSwwLjE2NjY2NjdlbUYnL0ZVRl5wLUYzNiNRIUYnLUY9Ni1RIl1GJ0ZARltwRkVGXHBGSUZLRk1GT0ZdcC9GVVEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGREZALyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGaHBGW3FGQEZARmhwRltxRkAtRj02LVEiPUYnRkBGQkZFRkdGSUZLRk1GTy9GUlEsMC4yNzc3Nzc4ZW1GJy9GVUZkcS1GLDYoLUYsNiYtRiw2KC1GMzYlUSRfRjNGJ0Y2RjlGPC1GIzYkLUYsNiZGXW9GaHBGW3FGQEZARmhwRltxRkAtRj02LVExJkludmlzaWJsZVRpbWVzO0YnRkBGQkZFRkdGSUZLRk1GT0ZRRlRGWkZALUY9Ni1RIitGJ0ZARkJGRUZHRklGS0ZNRk8vRlJRLDAuMjIyMjIyMmVtRicvRlVGanItRiw2Ji1GLDYoLUYzNiVRJF9GNEYnRjZGOUY8Rl9yRmhwRltxRkBGY3JGYG9GQEZmci1GLDYoLUYzNiVRJF9GNUYnRjZGOUY8Rl9yRmhwRltxRkBGQEZocEZbcUZARmhwRltxRkBGQC8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRic=">PCMvLUkkeGkyRzYiNiVJI3oxRyUqcHJvdGVjdGVkR0kjejJHJSpwcm90ZWN0ZWRHJkkid0c2IjYiLCgqJi1JJF9GM0c2IjYjSSN6MkclKnByb3RlY3RlZEciIiJJI3oxRyUqcHJvdGVjdGVkRyIiIiIiIiomLUkkX0Y0RzYiNiNJI3oyRyUqcHJvdGVjdGVkRyIiIiZJIndHNiI2IiIiIiIiIi1JJF9GNUc2IjYjSSN6MkclKnByb3RlY3RlZEciIiI=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L11" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="J &gt; " style="Maple Input" layout="Normal">[xi2(z1,z2,w[])=xi20(z2)+xi21(z2)*z1+xi22(z2)*w[]]:
eq1:=eval(eq,%):
T1:=eval(X,%%):
simplify(diff(eq1[2],w[2]),symbolic);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LDAqKC1JJXhpMjJHNiI2I0kjejJHJSpwcm90ZWN0ZWRHIiIiSSViZXRhR0YmRiopJkkid0dGJjYjRioqJiwmRitGKiEiIkYqRipGK0YyRipGMiomLUklZGlmZkdGKTYkLUY1NiQtSSR4aTFHRiY2JUkjejFHRilGKCZGLkYmRj1GPUYqRi0iIiNGMiomLUY1NiRGJEYoRipGLUYqRjIqJi1GNTYkLUY1NiRGOUY8Rj1GKkYtRipGMiomLUY1NiQtRjU2JC1JJGV0YUdGJkY7Rj1GPUYqRi1GKkYqLUY1NiQtSSV4aTIxR0YmRidGKEYyLUY1NiQtRjU2JEZMRjxGPUYq</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L27" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="J &gt; " style="Maple Input" layout="Normal"># Since beta &lt;&gt; 0,1,-1, then (beta-1)/beta &lt;&gt; 0,1,2.
# We can conclude the following:

[xi22(z2)=0,xi1(z1,z2,w[])=xi10(z1,z2)+xi11(z1,z2)*w[]]:
eq2:=eval(eq1,%):
T2:=eval(T1,%%):
simplify(diff(eq2[3],w[2]$2),symbolic);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkmbWZyYWNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2KC1JJW1yb3dHRiQ2Ji1GLDYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkgtRiw2KC1GLDYoLUkjbWlHRiQ2JVEpJiM5NTg7MjFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GNVEnaXRhbGljRictRjE2LVEwJkFwcGx5RnVuY3Rpb247RidGNEY3RjpGPEY+RkBGQkZEL0ZHUSYwLjBlbUYnL0ZKRmZuLUkobWZlbmNlZEdGJDYkLUYsNiYtRlA2JVEjejJGJ0ZTRlYvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjlGNEY0RmBvRmNvRjQtRjE2LVExJkludmlzaWJsZVRpbWVzO0YnRjRGN0Y6RjxGPkZARkJGREZlbkZnbi1GaW42JC1GLDYmLUZQNiVRJyYjOTQ2O0YnL0ZURjlGNC1GMTYtUSgmbWludXM7RidGNEY3RjpGPEY+RkBGQkZERkZGSS1JI21uR0YkNiRRIjFGJ0Y0RjRGNEZlby1JKG1zdWJzdXBHRiQ2Jy1GUDYlUSJ3RidGU0ZWLUYsNiZGY3BGYG9GY29GNC1GaW42JC1GIzYoLUYsNiYtRiw2J0YwRmNwRmBwRlxwRjRGYG9GY29GNC1GLDYmRlxwRmBvRmNvRjQvJS5saW5ldGhpY2tuZXNzR0ZmcC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zdci8lKWJldmVsbGVkR0Y5RjQvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLyUvc3Vic2NyaXB0c2hpZnRHRmRyRjQtRjE2LVEiK0YnRjRGN0Y6RjxGPkZARkJGREZGRkktRiw2KC1GZHA2JFEiMkYnRjRGZW8tRmluNiQtRiw2KC1GIzYoLUYsNiYtSSVtc3VwR0YkNiUtRjE2LVErJlBhcnRpYWxEO0YnRjRGN0Y6RjxGPkZARkJGREZlbkZnbkZcc0ZickZgb0Zjb0Y0LUYsNiYtRiw2J0Zqcy1GaHM2JS1JJW1zdWJHRiQ2JUZqcC1GLDYoLUYxNi1RIltGJ0Y0L0Y4RlVGOi9GPUZVRj5GQEZCRkQvRkdRLDAuMTY2NjY2N2VtRicvRkpGXnUtRlA2I1EhRictRjE2LVEiXUYnRjRGW3VGOkZcdUY+RkBGQkZERl11L0ZKUSwwLjExMTExMTFlbUYnRmBvRmNvRjRGZXJGXHNGYnJGYG9GY29GNEZgb0Zjb0Y0RmlxRltyRl5yRmByRmVvLUYsNigtRlA2JVEnJiM5NTE7RidGX3BGNEZYLUZpbjYkLUYsNiotRlA2JVEjejFGJ0ZTRlYtRjE2LVEiLEYnRjRGNy9GO0ZVRjxGPkZARkJGREZlbi9GSlEsMC4zMzMzMzMzZW1GJ0Zdb0ZkdkZjdEZgb0Zjb0Y0RjRGYG9GY29GNEZgb0Zjb0Y0RjRGZW9GXHBGNEY0RmBvRmNvRjRGZ3FGaXFGW3JGXnJGYHI=">KiYsJiooLUkleGkyMUc2IjYjSSN6MkclKnByb3RlY3RlZEciIiIsJkklYmV0YUdGJ0YrISIiRitGKykmSSJ3R0YnNiNGKyomLCZGLkYrRi1GLkYrRi1GLkYrRi4qJi1JJWRpZmZHRio2JC1GNzYkLUkkZXRhR0YnNiVJI3oxR0YqRikmRjFGJ0Y/Rj9GK0YtRisiIiNGK0YtRi4=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L26" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="J &gt; " style="Maple Input" layout="Normal">[xi21(z2)=0,eta(z1,z2,w[])=eta0(z1,z2)+eta1(z1,z2)*w[]]:
eq3:=eval(eq2,%):
T3:=eval(T2,%%):
simplify(diff(eq3[2],w[2]),symbolic);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNigtSSZtZnJhY0dGJDYoLUYjNiYtSSNtb0dGJDYtUSsmUGFydGlhbEQ7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y7LyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkovJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjtGNi1GIzYmLUYjNidGMi1JI21pR0YkNiVRI3oxRicvJSdpdGFsaWNHUSV0cnVlRicvRjdRJ2l0YWxpY0YnRk1GUEY2Rk1GUEY2LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zeby8lKWJldmVsbGVkR0Y7LUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y2RjlGPEY+RkBGQkZERkZGSEZLLUYjNigtRlc2JVEoJiM5NTE7MUYnRlpGZ24tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGNkY5RjxGPkZARkJGREZGRkhGSy1JKG1mZW5jZWRHRiQ2JC1GIzYoRlYtRjM2LVEiLEYnRjZGOS9GPUZmbkY+RkBGQkZERkZGSC9GTFEsMC4zMzMzMzMzZW1GJy1GVzYlUSN6MkYnRlpGZ25GTUZQRjZGNkZNRlBGNkZNRlBGNi1GMzYtUSgmbWludXM7RidGNkY5RjxGPkZARkJGREZGL0ZJUSwwLjIyMjIyMjJlbUYnL0ZMRmBxLUYjNiYtRl9wNiQtRiM2KEYtRmNvLUYjNigtRlc2JVEpJiM5NTg7MTFGJ0ZaRmduRltwRl5wRk1GUEY2Rk1GUEY2RjZGY28tSSVtc3ViR0YkNiUtRlc2JVEid0YnRlpGZ24tRiM2Ji1JI21uR0YkNiRGW29GNkZNRlBGNi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjZGNg==">LCYtSSVkaWZmRyUqcHJvdGVjdGVkRzYkLUklZXRhMUc2IjYkSSN6MUdGJUkjejJHRiVGKyIiIiomLUYkNiQtSSV4aTExR0YpRipGK0YtJkkid0dGKTYjRi1GLSEiIg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L28" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="J &gt; " style="Maple Input" layout="Normal">[eta1(z1,z2)=eta1(z2),xi11(z1,z2)=xi11(z2)]:
eq4:=eval(eq3,%):
T4:=eval(T3,%%):
eq4[1];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JKG1mZW5jZWRHRiQ2JC1GIzYoLUkmbWZyYWNHRiQ2KC1GIzYmLUklbXN1cEdGJDYlLUYsNi1RKyZQYXJ0aWFsRDtGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGWS1JI21uR0YkNiRRIjJGJ0YvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLUYjNiYtRiM2J0ZVLUZTNiUtSSNtaUdGJDYlUSN6MUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJ0ZlbkZpbkZcb0Zfb0YvRlxvRl9vRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmVwLyUpYmV2ZWxsZWRHRjQtRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZYRlotRiM2KC1GaG82JVEpJiM5NTg7MTBGJ0ZbcEZecC1GLDYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjJGNUY3RjlGO0Y9Rj9GWEZaLUZJNiQtRiM2KEZnby1GLDYtUSIsRidGL0YyL0Y2Rl1wRjdGOUY7Rj1GP0ZYL0ZFUSwwLjMzMzMzMzNlbUYnLUZobzYlUSN6MkYnRltwRl5wRlxvRl9vRi9GL0Zcb0Zfb0YvRlxvRl9vRi9GL0ZqcC1JJW1zdWJHRiQ2JS1GaG82JVEid0YnRltwRl5wLUYjNiYtRmZuNiRGYnBGL0Zcb0Zfb0YvLyUvc3Vic2NyaXB0c2hpZnRHRltvRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRiM2KEZNRmpwLUYjNigtRmhvNiVRKCYjOTUxOzBGJ0ZbcEZecEZicUZlcUZcb0Zfb0YvRlxvRl9vRi9GLw==">LCYqJi1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtRiU2JC1JJXhpMTBHNiI2JEkjejFHRiZJI3oyR0YmRi5GLiIiIiZJIndHRiw2I0YwRjAhIiItRiU2JC1GJTYkLUklZXRhMEdGLEYtRi5GLkYw</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L29" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="J &gt; " style="Maple Input" layout="Normal">[xi10(z1,z2)=xi100(z2)+xi101(z2)*z1,
 eta0(z1,z2)=eta00(z2)+eta01(z2)*z1]:
eq5:=eval(eq4,%):
T5:=eval(T4,%%):
simplify(diff(eq5[3],w[2]),symbolic);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqJiwqKigtSSZldGEwMUc2IjYjSSN6MkclKnByb3RlY3RlZEciIiIsJkklYmV0YUdGKEYsISIiRixGLCkmSSJ3R0YoNiNGLComLCZGL0YsRi5GL0YsRi5GL0YsRiwqKCwoKiRGLiIiIyEiI0YuRi9GLEYsRiwtSSV4aTExR0YoRilGLClGMSomRi1GLEYuRi9GLEYsKihGLUYsLCgqJi1JJWRpZmZHRis2JC1JJXhpMjBHRihGKUYqRixGLkYsRiwtSSVldGExR0YoRilGLy1JJnhpMTAxR0YoRilGLEYsKUYxLCQqJEYuRi9GL0YsRi8qJkYuRiwsKComLUZDNiRGO0YqRixGMUYsRi8tRkM2JEZHRipGLC1GQzYkRkJGKiNGL0Y5RiwiIiVGLEYuRi8jRixGOQ==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L34" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="J &gt; " style="Maple Input" layout="Normal"># Since beta&lt;&gt;0,1,-1, the coefficient of the w[1]^(-1/beta) term
# must vanish, so we can conclude:

[eta1(z2)=diff(xi20(z2), z2)*beta+xi101(z2)]:
eq6:=eval(eq5,%):
T6:=eval(T5,%%):
simplify(diff(eq6[3],w[]),symbolic);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCwqKC1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtSSV4aTExRzYiNiNJI3oyR0YmRiwiIiIsJkYtRi1JJWJldGFHRipGLUYtKSZJIndHRio2I0YtKiYsJkYvRi0hIiJGLUYtRi9GNkYtI0Y2IiIjKihGNUYtLCYqJi1GJTYkLUYlNiQtSSV4aTIwR0YqRitGLEYsRi1GL0YtRi0tRiU2JC1JJnhpMTAxR0YqRitGLEYtRi0pRjEsJCokRi9GNkY2Ri1GNyomLUYlNiRGJEYsRi1GMUYtRjYqJi1GJTYkRjxGLEYtRi9GLUYtLUYlNiRGQkYsRi0=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L37" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="J &gt; " style="Maple Input" layout="Normal"># Since beta&lt;&gt;0,1,-1, the coefficients of the w[1]^((beta-1)/beta),
# w[1]^(-1/beta), w[1], and w[1]^0 terms must all vanish.

[xi11(z2)=c0,xi101(z2)=-diff(xi20(z2),z2)*beta+c1]:
eq7:=simplify(eval(eq6,%),symbolic):
T7:=eval(T6,%%):
simplify(eq7[2],symbolic);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGLy1GTDYkUSIyRidGLy8lLmxpbmV0aGlja25lc3NHRk4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGVi8lKWJldmVsbGVkR0Y0LUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGaW4tRiM2KC1JI21pR0YkNiVRI2MwRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnRmVuLUkobWZlbmNlZEdGJDYkLUYjNiZGSy1GLDYtUSIrRidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GXm82JVEnJiM5NDY7RicvRmJvRjRGL0YvRi9GZW4tSShtc3Vic3VwR0YkNictRl5vNiVRIndGJ0Zhb0Zkby1GIzYmRksvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGLy1GZ282JC1GSTYoLUYjNiYtRiM2J0YrRktGW3AtRiM2JkZPRmVuRl5wRi9GL0ZqcEZdcUYvLUYjNiZGXnBGanBGXXFGL0ZSRlRGV0ZZRi8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLyUvc3Vic2NyaXB0c2hpZnRHRl1yRi9GanBGXXFGLy1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYoRkhGZW4tRiM2KC1GIzYoLUZebzYlUSkmIzk1MTswMUYnRmFvRmRvLUYsNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GMkY1RjdGOUY7Rj1GP0ZobkZqbi1GZ282JC1GIzYmLUZebzYlUSN6MkYnRmFvRmRvRmpwRl1xRi9GL0ZqcEZdcUYvRmVuLUZnbzYkLUYjNiZGXnBGYHJGS0YvRi9GZW4tRmNwNidGZXBGaHAtRmdvNiQtRiM2J0YrLUZJNihGS0ZpcUZSRlRGV0ZZRmpwRl1xRi9GL0ZbckZeckYvRmpwRl1xRi9GW3AtRiM2KC1GZ282JC1GIzYoLUZJNigtRiM2Ji1JJW1zdXBHRiQ2JS1GLDYtUTAmRGlmZmVyZW50aWFsRDtGJ0YvRjJGNUY3RjlGO0Y9Rj9GaG5Gam5GT0ZbckZqcEZdcUYvLUYjNiYtRiM2J0ZfdS1GXXU2JUZjc0ZPRltyRmpwRl1xRi9GanBGXXFGL0ZSRlRGV0ZZRmVuLUYjNigtRl5vNiVRKSYjOTU4OzIwRidGYW9GZG9GXHNGX3NGanBGXXFGL0ZqcEZdcUYvRi9GZW5GXnBGZW4tSSVtc3ViR0YkNiVGZXBGaHBGXnJGL0ZbcC1GIzYoLUZJNigtRiM2JkZfdUZqcEZdcUYvLUYjNiYtRiM2J0ZfdUZjc0ZqcEZdcUYvRmpwRl1xRi9GUkZURldGWUZlbkZnckZqcEZdcUYvRi8=">LCoqKEkjYzBHNiIiIiIsJkYmRiZJJWJldGFHRiVGJkYmKSZJIndHRiU2I0YmKiYsJiEiIkYmRigiIiNGJkYoRi9GJiNGL0YwKigtSSZldGEwMUdGJTYjSSN6MkclKnByb3RlY3RlZEdGJiwmRihGJkYvRiZGJilGKiwkKiRGKEYvRi9GJkYxKigtSSVkaWZmR0Y3NiQtRj42JC1JJXhpMjBHRiVGNUY2RjZGJkYoRiZGKkYmRiYtRj42JEYzRjZGJg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L41" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="J &gt; " style="Maple Input" layout="Normal"># Since beta&lt;&gt;0,1,-1, the coefficients of the w[1]^(-1/beta) and
# w[1] terms must vanish.  This forces eta01(z2)=0, and then c0=0.

[eta01(z2)=0,xi20(z2)=c2+c3*z2,c0=0]:
eq8:=simplify(eval(eq7,%),symbolic):
T8:=eval(T7,%%):
simplify(eq8[3],symbolic);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGLy1GTDYkUSIyRidGLy8lLmxpbmV0aGlja25lc3NHRk4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGVi8lKWJldmVsbGVkR0Y0LUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGaW4tRiM2KC1JKG1mZW5jZWRHRiQ2JC1GIzYmRkstRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtSSNtaUdGJDYlUScmIzk0NjtGJy8lJ2l0YWxpY0dGNEYvRi9GL0Zlbi1GXm82JC1GIzYoLUZJNigtRiM2Ji1GLDYtUTAmRGlmZmVyZW50aWFsRDtGJ0YvRjJGNUY3RjlGO0Y9Rj9GaG5Gam4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGLy1GIzYmLUYjNidGY3AtRmZvNiVRI3oyRicvRmpvUSV0cnVlRicvRjBRJ2l0YWxpY0YnRmZwRmlwRi9GZnBGaXBGL0ZSRlRGV0ZZRmVuLUYjNigtRmZvNiVRKiYjOTU4OzEwMEYnRmJxRmRxLUYsNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GMkY1RjdGOUY7Rj1GP0ZobkZqbi1GXm82JC1GIzYmRl9xRmZwRmlwRi9GL0ZmcEZpcEYvRmZwRmlwRi9GL0Zlbi1JKG1zdWJzdXBHRiQ2Jy1GZm82JVEid0YnRmJxRmRxLUYjNiZGS0ZmcEZpcEYvLUZebzYkLUZJNigtRiM2Ji1GIzYmRmVvLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZERktGL0ZmcEZpcEYvLUYjNiZGZW9GZnBGaXBGL0ZSRlRGV0ZZRi8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLyUvc3Vic2NyaXB0c2hpZnRHRmlzRi9GZnBGaXBGL0Zicy1GIzYoRkhGZW4tRiM2KC1GXm82JEZgc0YvRmVuLUZebzYkLUYjNihGX3BGZW4tRiM2KC1GZm82JVEpJiM5NTE7MDBGJ0ZicUZkcUZbckZeckZmcEZpcEYvRmZwRmlwRi9GL0Zlbi1GY3I2J0ZlckZoci1GXm82JC1GIzYnRistRkk2KEZLRmVzRlJGVEZXRllGZnBGaXBGL0YvRmdzRmpzRi9GZnBGaXBGL0Zicy1GIzYmLUZebzYkLUYjNigtRkk2KC1GIzYmLUklbXN1cEdGJDYlRmNwRk9GZ3NGZnBGaXBGLy1GIzYmLUYjNidGY3AtRl52NiVGX3FGT0Znc0ZmcEZpcEYvRmZwRmlwRi9GUkZURldGWUZlbkZmcUZmcEZpcEYvRi9GZW4tSSVtc3ViR0YkNiVGZXJGaHJGanNGL0Ziby1GIzYoRml1RmVuRmZ0RmZwRmlwRi9GLw==">LCoqKCwmIiIiRiVJJWJldGFHNiJGJUYlLUklZGlmZkclKnByb3RlY3RlZEc2JC1JJnhpMTAwR0YnNiNJI3oyR0YqRi9GJSkmSSJ3R0YnNiNGJSomLCZGJkYlISIiRiVGJUYmRjZGJSNGNiIiIyooRjVGJS1GKTYkLUkmZXRhMDBHRidGLkYvRiUpRjEsJCokRiZGNkY2RiVGNyomLUYpNiRGKEYvRiVGMUYlRjYtRik2JEY6Ri9GJQ==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L40" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="J &gt; " style="Maple Input" layout="Normal"># Since beta&lt;&gt;0,1,-1, all coefficients must vanish.

[xi100(z2)=c4,eta00(z2)=c5]:
eq9:=simplify(eval(eq8,%),symbolic):
T9:=eval(T8,%%):
simplify(eq9[3],symbolic);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L39" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="J &gt; " style="Maple Input" layout="Normal">DGsimplify(evalDG(T9));
map(w-&gt;DGmap(1,v-&gt;diff(v,w),T9),[c1,c2,c3,c4,c5]);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbW9HRiQ2LVEoJm1pbnVzO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZDLUYsNi5RIihGJy8lJXNpemVHUSI4RidGLy9GM1EldHJ1ZUYnRjUvRjhGTUY5RjtGPUY/L0ZCUSwwLjE2NjY2NjdlbUYnL0ZFRlAtRiM2KC1GIzYoLUkjbWlHRiQ2JVEnJmJldGE7RicvJSdpdGFsaWNHRjRGLy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRmpuLUZXNiVRI2MzRicvRmVuRk0vRjBRJ2l0YWxpY0YnRmZuLUZXNiVRI3oxRidGX29GYG9GL0YrLUYjNiYtRlc2JVEjYzFGJ0Zfb0Zgb0ZmbkZib0YvRistRlc2JVEjYzRGJ0Zfb0Zgb0YvLUYsNi5RIilGJ0ZJRi9GTEY1Rk5GOUY7Rj1GP0ZPRlFGZm4tSSVtc3ViR0YkNiUtRiw2LVErJlBhcnRpYWxEO0YnRi9GMkY1RjdGOUY7Rj1GP0ZpbkZbb0Ziby8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUYsNi1RJyZwbHVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkRGRi1GIzYmLUYjNiZGXG9GZm4tRlc2JVEjejJGJ0Zfb0Zgb0YvRmlwLUZXNiVRI2MyRidGX29GYG9GL0ZdcEZmbi1GYXA2JUZjcEZgcUZmcEZpcEZGLUYjNiYtRiM2JkZnb0Zmbi1GIzYlLUZXNiVRIndGJ0Zfb0Zgby1JKG1mZW5jZWRHRiQ2JUYvLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0YvRi9GaXAtRlc2JVEjYzVGJ0Zfb0Zgb0YvRl1wRmZuLUZhcDYlRmNwLUYjNiZGXnItRiw2LVEiW0YnRi9GTEY1Rk5GOUY7Rj1GP0ZPRlEtRiw2LVEiXUYnRi9GTEY1Rk5GOUY7Rj1GP0ZPL0ZFUSwwLjExMTExMTFlbUYnRi9GZnBGLw==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkiSkclKnByb3RlY3RlZEc3IjclNyQ3IyIiIiwoKihJJWJldGFHRiRGL0kjYzNHRiRGL0kjejFHRipGLyEiIiomSSNjMUdGJEYvRjRGL0YvSSNjNEdGJEYvNyQ3IyIiIywmKiZGM0YvSSN6MkdGKkYvRi9JI2MyR0YkRi83JDcjIiIkLCYqJkY3Ri8mSSJ3R0YkRiRGL0YvSSNjNUdGJEYv</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUYsNiotSSNtaUdGJDYlUSN6MUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUS1JJW1zdWJHRiQ2JS1GOzYtUSsmUGFydGlhbEQ7RidGPkZARkNGRUZHRklGS0ZNRk9GUkYwLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjs2LVEnJnBsdXM7RidGPkZARkNGRUZHRklGS0ZNL0ZQUSwwLjIyMjIyMjJlbUYnL0ZTRltvLUYsNiUtRjE2JVEid0YnRjRGNy1GIzYlRj4vJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRj5GOi1GVTYlRlctRiw2JkZfby1GOzYtUSJbRidGPi9GQUY2RkMvRkZGNkZHRklGS0ZNL0ZQUSwwLjE2NjY2NjdlbUYnL0ZTRmRwLUY7Ni1RIl1GJ0Y+RmFwRkNGYnBGR0ZJRktGTUZjcC9GU1EsMC4xMTExMTExZW1GJ0Y+RlpGPi1GOzYtUSIsRidGPkZAL0ZERjZGRUZHRklGS0ZNRk8vRlNRLDAuMzMzMzMzM2VtRictRiw2JC1GVTYlRlctRjE2JVEjejJGJ0Y0RjdGWkY+RltxLUYsNistRjs2LVEoJm1pbnVzO0YnRj5GQEZDRkVGR0ZJRktGTUZqbkZcby1GLDYmLUYxNiVRJyZiZXRhO0YnL0Y1RkJGPkY6RjBGPkY6RlRGZ25GZXFGOkZjcUY+RltxLUYsNiRGVEY+RltxLUYsNiRGam9GPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQkY+Rj4vRmVvRmBwL0Zob0ZocA==">NyctSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSJKRyUqcHJvdGVjdGVkRzciNyQ3JDcjIiIiSSN6MUdGKzckNyMiIiQmSSJ3R0YlRiUtRiQ2IzckRig3IzckNyMiIiNGMC1GJDYjNyRGKDckNyRGLywkKiZJJWJldGFHRiVGMEYxRjAhIiI3JEY8SSN6MkdGKy1GJDYjNyRGKDcjNyRGL0YwLUYkNiM3JEYoNyM3JEYzRjA=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L43" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="J &gt; " style="Maple Input" layout="Normal"># 5-dimensional symmetry algebra is confirmed.

sym:=[z1*D_z1+w[]*D_w[],z2*D_z2+beta*w[]*D_w[],D_z1,D_z2,D_w[]];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkc3ltRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqfiYjODc4ODt+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Li1GIzYmLUYjNiYtRiM2JC1JJW1zdWJHRiQ2JS1GNjYtUSsmUGFydGlhbEQ7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSN6MUYnRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1Gam5GOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmdvLUYjNiYtRiM2JC1GZW42JUZnbi1GIzYmLUYsNiVRIndGJ0YvRjItRjY2LVEiW0YnRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZqcC1GNjYtUSJdRidGOUZncEY+RmhwRkJGREZGRkhGaXAvRk5RLDAuMTExMTExMWVtRidGOUZdb0Y5RmBvLUZlbjYlRmFwLUYjNihGZHAtRiw2I1EhRidGXHEvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUZdb0Y5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZKL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNiYtRiM2KC1GLDYlUScmIzk0NjtGJy9GMEY9RjlGYG9GW3BGYG9GYXFGOUZjby1GIzYmLUYjNiQtRmVuNiVGZ24tRiw2JVEjejJGJ0YvRjJGXW9GOUZgb0Zhc0Y5RjlGXXJGWEZdckZdc0ZdckZbcEZocUZbckY5RjkvJSVvcGVuR0ZmcC8lJmNsb3NlR0ZecUZocUZbckY5">NycsJiomLUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJ0kiSkclKnByb3RlY3RlZEc3IjcjNyQ3IyIiIkYyRjJJI3oxR0YtRjJGMiomLUYmNiM3JEYqNyM3JDcjIiIkRjJGMiZJIndHRidGJ0YyRjIsJiooSSViZXRhR0YnRjJGNUYyRjxGMkYyKiYtRiY2IzckRio3IzckNyMiIiNGMkYySSN6MkdGLUYyRjJGJUZCRjU=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L50" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="J &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Worksheet>

==> anc/T4-PointSyms.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2016" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="true" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" preplot="" helpbrowser="standard" contextmenusize="automatic" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="900" rtablesize="10" useclientjvm="true" labelwidth="20" postplot="" typesetting="standard" ansi="false" elisiondigitsthreshold="10000" showassumed="1" errorcursor="false" labelling="true" screenheight="25" prompt="J &gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/><Presentation-Block>
<Group view="code" labelreference="L71" drawlabel="false" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal" alignment="centred"><Font style="Title" executable="true">Symmetry Computation for tubular ILC
(case T4)</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L2" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart: with(DifferentialGeometry): with(JetCalculus):
DGsetup([z1,z2],[w],J,2):
X:=evalDG(xi1(z1,z2,w[])*D_z1+xi2(z1,z2,w[])*D_z2+eta(z1,z2,w[])*D_w[]):
X2:=Prolong(X,2):
rel:=[
 w[1,1]=-3*sqrt(alpha*(9*alpha+8))*(w[2]^2+w[1])/8/sqrt(w[2]^2+2*w[1])-(9*alpha+8)/8*w[2],
 w[1,2]=3*sqrt(alpha*(9*alpha+8))*w[2]/16/sqrt(w[2]^2+2*w[1])+(9*alpha+8)/16,
 w[2,2]=-3*sqrt(alpha*(9*alpha+8))/16/sqrt(w[2]^2+2*w[1])]:

# Constraints: alpha &lt;&gt; 0, -8/9.

# Here are the symmetry determining equations (which must vanish).
# This is a highly overdetermined PDE system.

eq:=simplify(eval(LieDerivative(X2,map(v-&gt;lhs(v)-rhs(v),rel)),rel),symbolic):
</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L53" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="J &gt; " style="Maple Input" layout="Normal">test:=simplify(eq[3],symbolic);
nops(test),op(0,test); # Product of 3 terms.
tmp:=sort([op(test)],length):
seq(tmp[i],i=1..nops(test)-1);
test:=tmp[-1]: # We are interested in the most complicated factor.

# (The above code seems more complicated than necessary.  It is because Maple
# sometimes changes the order of the factors.)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqJiwmKigsOComLUklZGlmZkclKnByb3RlY3RlZEc2JC1GKTYkLUkkZXRhRzYiNiVJI3oxR0YqSSN6MkdGKiZJIndHRjBGMEY0RjQiIiImRjU2IyIiI0Y5IyEiKSIiKiooLUYpNiQtRik2JC1JJHhpMUdGMEYxRjRGNEY2JkY1NiNGNkY2RjdGOSMiIilGPComLUYpNiQtRik2JC1JJHhpMkdGMEYxRjRGNEY2RjciIiRGRiomLUYpNiQtRik2JEYuRjNGNEY2RjdGNiMhIztGPCooLUYpNiQtRik2JEZCRjNGNEY2RkRGNkY3RjYjIiM7RjwqJi1GKTYkLUYpNiRGTUYzRjRGNkY3RjlGZm4tRik2JEZTRjNGOiomLUYpNiRGWkYzRjZGREY2RkYqJi1GKTYkRltvRjNGNkY3RjZGRiooLCZJJmFscGhhR0YwRjZGRkY2RjZGN0Y2RkBGNkY2KiZGZm9GNkZaRjZGNkY2LCYqJEY3RjkjRjZGOUZERjZGNiwmRmpvRjZGREY5RltwIiM3KihGZ29GW3AsNComLCgqJEY3IiIlRjkqJkZERjZGN0Y5RjkqJEZERjkhIiRGNkZARjZGNiomLCYqJEY3Rk9GOSomRkRGNkY3RjZGT0Y2RlpGNkY2KiYsJkZqb0Y5RkRGT0Y2RixGNkY2KiYsJkZpcCEiJUZqcCEiKEY2RktGNkY2KiYsJkZqb0ZmcEZERl9xRjZGW29GNkY2KiZGU0Y2RjdGNkY2KiYtRik2JEZCRjJGNkZERjYhIiIqJi1GKTYkRk1GMkY2RjdGNkZncS1GKTYkRi5GMkY2RjYsJkZnb0Y8RkdGNkZbcEY2RjZGXHAjRmZwRjkjRmZwRmdu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbWlHRiQ2JVEkYCpgRicvJSdpdGFsaWNHRjsvRjBRJ2l0YWxpY0YnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIiRJIipHJSpwcm90ZWN0ZWRH</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNictSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGRS1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIzRidGMS1GTDYkUSMxNkYnRjEvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlcvJSliZXZlbGxlZEdGNi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNkYxLUYuNi1RIixGJ0YxRjQvRjhRJXRydWVGJ0Y5RjtGPUY/RkEvRkRRJjAuMGVtRicvRkdRLDAuMzMzMzMzM2VtRictRkk2KC1GTDYkRlRGMS1GIzYmLUklbXN1cEdGJDYlLUkobWZlbmNlZEdGJDYkLUYjNiYtRiM2JC1JKG1zdWJzdXBHRiQ2Jy1JI21pR0YkNiVRIndGJy8lJ2l0YWxpY0dGX28vRjJRJ2l0YWxpY0YnLUYjNiYtRkw2JFEiMkYnRjFGZm5GaW5GMUZhcS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvJS9zdWJzY3JpcHRzaGlmdEdGZnFGMS1GLjYtUSIrRidGMUY0RjdGOUY7Rj1GP0ZBRkNGRi1GIzYmRmFxLUYuNi1RMSZJbnZpc2libGVUaW1lcztGJ0YxRjRGN0Y5RjtGPUY/RkFGYG8vRkdGYW8tSSVtc3ViR0YkNiVGZ3AtRiM2JkZmb0ZmbkZpbkYxRmdxRjFGMUYxLUYjNihGSy1GLjYtUSIvRidGMUY0RjcvRjpGX29GO0Y9Rj9GQS9GRFEsMC4xNjY2NjY3ZW1GJy9GR0Zec0ZhcUZmbkZpbkYxRmRxRmZuRmluRjFGUkZVRlhGWkZmbkZpbkYx">NiQjISIkIiM7KiQsJiokJkkid0c2IjYjIiIjRi0iIiImRio2I0YuRi0jRiRGLQ==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L73" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="J &gt; " style="Maple Input" layout="Normal">test;
nops(test),op(0,test); # Sum of 2 terms.
test1:=op(1,test):
test2:=op(2,test):

nops(test1),op(0,test1); # Product of 4 terms.
tmp:=sort([op(test1)],length):
seq(tmp[i],i=1..nops(test1)-1);
test1:=tmp[-1];

nops(test2),op(0,test2); # Product of 3 terms.
tmp:=sort([op(test2)],length):
seq(tmp[i],i=1..nops(test2)-1); # Note: alpha&lt;&gt;0,-8/9.
test2:=tmp[-1];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCYqKCw4KiYtSSVkaWZmRyUqcHJvdGVjdGVkRzYkLUYnNiQtSSRldGFHNiI2JUkjejFHRihJI3oyR0YoJkkid0dGLkYuRjJGMiIiIiZGMzYjIiIjRjcjISIpIiIqKigtRic2JC1GJzYkLUkkeGkxR0YuRi9GMkYyRjQmRjM2I0Y0RjRGNUY3IyIiKUY6KiYtRic2JC1GJzYkLUkkeGkyR0YuRi9GMkYyRjRGNSIiJEZEKiYtRic2JC1GJzYkRixGMUYyRjRGNUY0IyEjO0Y6KigtRic2JC1GJzYkRkBGMUYyRjRGQkY0RjVGNCMiIztGOiomLUYnNiQtRic2JEZLRjFGMkY0RjVGN0ZaLUYnNiRGUUYxRjgqJi1GJzYkRlhGMUY0RkJGNEZEKiYtRic2JEZpbkYxRjRGNUY0RkQqKCwmSSZhbHBoYUdGLkY0RkRGNEY0RjVGNEY+RjRGNComRmRvRjRGWEY0RjRGNCwmKiRGNUY3I0Y0RjdGQkY0RjQsJkZob0Y0RkJGN0ZpbyIjNyooRmVvRmlvLDQqJiwoKiRGNSIiJUY3KiZGQkY0RjVGN0Y3KiRGQkY3ISIkRjRGPkY0RjQqJiwmKiRGNUZNRjcqJkZCRjRGNUY0Rk1GNEZYRjRGNComLCZGaG9GN0ZCRk1GNEYqRjRGNComLCZGZ3AhIiVGaHAhIihGNEZJRjRGNComLCZGaG9GZHBGQkZdcUY0RmluRjRGNComRlFGNEY1RjRGNComLUYnNiRGQEYwRjRGQkY0ISIiKiYtRic2JEZLRjBGNEY1RjRGZXEtRic2JEYsRjBGNEY0LCZGZW9GOkZFRjRGaW9GNA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbWlHRiQ2JVEkYCtgRicvJSdpdGFsaWNHRjsvRjBRJ2l0YWxpY0YnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIiNJIitHJSpwcm90ZWN0ZWRH</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbWlHRiQ2JVEkYCpgRicvJSdpdGFsaWNHRjsvRjBRJ2l0YWxpY0YnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIiVJIipHJSpwcm90ZWN0ZWRH</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYjNigtSSZtZnJhY0dGJDYoLUYsNiRRIjFGJ0YvLUYsNiRRIjJGJ0YvLyUubGluZXRoaWNrbmVzc0dGVS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Znbi8lKWJldmVsbGVkR0Y4LUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjYvRjpGOEY8Rj5GQEZCRkRGRi9GSkZILUYjNiQtSShtc3Vic3VwR0YkNictSSNtaUdGJDYlUSJ3RicvJSdpdGFsaWNHRjsvRjBRJ2l0YWxpY0YnLUYjNiZGVi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRlYvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLyUvc3Vic2NyaXB0c2hpZnRHRmdwRi9GYHBGY3BGLy1GMzYtUSIrRidGL0Y2Rl9vRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZecS1JJW1zdWJHRiQ2JUZmby1GIzYmRlNGYHBGY3BGL0ZocEYvRjItRiM2JC1JJm1zcXJ0R0YkNiMtRiM2JkZhb0ZqcC1GIzYmRlZGXG9GYHFGL0YvRi9GYHBGY3BGLw==">NiUiIzcsJiokJkkid0c2IjYjIiIjRiojIiIiRiomRic2I0YsRiwqJCwmRiVGLEYtRipGKw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LDgqJi1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtRiU2JC1JJGV0YUc2IjYlSSN6MUdGJkkjejJHRiYmSSJ3R0YsRixGMEYwIiIiJkYxNiMiIiNGNSMhIikiIioqKC1GJTYkLUYlNiQtSSR4aTFHRixGLUYwRjBGMiZGMTYjRjJGMkYzRjUjIiIpRjgqJi1GJTYkLUYlNiQtSSR4aTJHRixGLUYwRjBGMkYzIiIkRkIqJi1GJTYkLUYlNiRGKkYvRjBGMkYzRjIjISM7RjgqKC1GJTYkLUYlNiRGPkYvRjBGMkZARjJGM0YyIyIjO0Y4KiYtRiU2JC1GJTYkRklGL0YwRjJGM0Y1RlgtRiU2JEZPRi9GNiomLUYlNiRGVkYvRjJGQEYyRkIqJi1GJTYkRmduRi9GMkYzRjJGQiooLCZJJmFscGhhR0YsRjJGQkYyRjJGM0YyRjxGMkYyKiZGYm9GMkZWRjJGMg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbWlHRiQ2JVEkYCpgRicvJSdpdGFsaWNHRjsvRjBRJ2l0YWxpY0YnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIiRJIipHJSpwcm90ZWN0ZWRH</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNiQtSSZtc3FydEdGJDYjLUkjbWlHRiQ2JVEnJiM5NDU7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJ0Y3LUkjbW9HRiQ2LVEiLEYnRjcvJSZmZW5jZUdGNi8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y2LyUqc3ltbWV0cmljR0Y2LyUobGFyZ2VvcEdGNi8lLm1vdmFibGVsaW1pdHNHRjYvJSdhY2NlbnRHRjYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYkLUYuNiMtRiM2Ji1GIzYmLUkjbW5HRiQ2JFEiOUYnRjctRjs2LVExJkludmlzaWJsZVRpbWVzO0YnRjdGPi9GQUY2RkNGRUZHRklGS0ZNL0ZRRk9GMEY3LUY7Ni1RIitGJ0Y3Rj5GXG9GQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRmJvLUZmbjYkUSI4RidGN0Y3RjcvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjZGNw==">NiQqJEkmYWxwaGFHNiIjIiIiIiIjKiQsJkYkIiIqIiIpRidGJg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LDQqJiwoKiQmSSJ3RzYiNiMiIiMiIiVGKiomJkYnNiMiIiJGL0YmRipGKiokRi1GKiEiJEYvLUklZGlmZkclKnByb3RlY3RlZEc2JC1JJHhpMUdGKDYlSSN6MUdGNEkjejJHRjQmRidGKEY7Ri9GLyomLCYqJEYmIiIkRioqJkYtRi9GJkYvRj9GLy1GMzYkRjZGOkYvRi8qJiwmKiRGJkYqRipGLUY/Ri8tRjM2JC1JJGV0YUdGKEY4RjtGL0YvKiYsJkY+ISIlRkAhIihGLy1GMzYkLUkkeGkyR0YoRjhGO0YvRi8qJiwmRkVGMUYtRkxGLy1GMzYkRlBGOkYvRi8qJi1GMzYkRkhGOkYvRiZGL0YvKiYtRjM2JEY2RjlGL0YtRi8hIiIqJi1GMzYkRlBGOUYvRiZGL0Zmbi1GMzYkRkhGOUYv</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L88" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="J &gt; " style="Maple Input" layout="Normal"># test1 and test2 are polynomials in w[1] and w[2]. 
# Extract coefficients and use pdsolve.

map(v-&gt;coeffs(expand(v),[w[1],w[2]]),[test1,test2]);
mycheck:=select(v-&gt;has(v,alpha),%); 

# The terms that are explicitly dependent on alpha are linear PDE.
# Its coefficients depend on alpha only via alpha+8/9, which is nonzero.

ans:=pdsolve(%%);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NzIsKC1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtRiU2JC1JJGV0YUc2IjYlSSN6MUdGJkkjejJHRiYmSSJ3R0YsRixGL0YvIyEiKSIiKiomLUYlNiQtSSR4aTFHRixGLUYvIiIiSSZhbHBoYUdGLEY6RjpGNiMiIilGNCwkLUYlNiRGNkYvRjwsKi1GJTYkRihGMCMhIztGNC1GJTYkLUYlNiQtSSR4aTJHRixGLUYvRi9GPComLUYlNiRGOEYwRjpGO0Y6RjpGTUY8LCQtRiU2JC1GJTYkRkpGMEYwRjwsJC1GJTYkRk1GMEY8LCQtRiU2JEY2RjAjIiM7RjQsJi1GJTYkLUYlNiRGKkYwRjBGMi1GJTYkRkhGMEZaLUYlNiRGKkYuLChGaW4iIiRGSCEiJS1GJTYkRjhGLiEiIiwmRihGOi1GJTYkRkpGLkZkbywkRk0iIiMsJkY2RmlvRlJGYW9GaG8sJkY2RmBvRlIhIigsJkZpbkZpb0ZIISIkLCRGTUZecA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyQsKC1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtRiU2JC1JJGV0YUc2IjYlSSN6MUdGJkkjejJHRiYmSSJ3R0YsRixGL0YvIyEiKSIiKiomLUYlNiQtSSR4aTFHRixGLUYvIiIiSSZhbHBoYUdGLEY6RjpGNiMiIilGNCwqLUYlNiRGKEYwIyEjO0Y0LUYlNiQtRiU2JC1JJHhpMkdGLEYtRi9GL0Y8KiYtRiU2JEY4RjBGOkY7RjpGOkZKRjw=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkYW5zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqfiYjODc4ODt+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ki1GIzYoLUYjNigtRiw2JVEnJiM5NTE7RicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRlA2JC1GIzYqLUYsNiVRI3oxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGSi9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSN6MkYnRi9GMkZgby1JJW1zdWJHRiQ2JS1GLDYlUSJ3RidGL0YyLUYjNigtRjY2LVEiW0YnRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZncC1GLDYjUSFGJy1GNjYtUSJdRidGOUZkcEY+RmVwRkJGREZGRkhGZnAvRk5RLDAuMTExMTExMWVtRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmFxRmRxRjlGOUZhcUZkcUY5LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjc3Nzc3OGVtRicvRk5GXXItRiM2KC1GIzYoLUkjbW5HRiQ2JFEiM0YnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkX0MxRidGL0YyRmdyRmlvRjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZhcy1GIzYmLUYsNiVRJF9DM0YnRi9GMkZnckZmb0Y5Rl1zLUYsNiVRJF9DNEYnRi9GMkY5RmFxRmRxRjlGYG8tRiM2KC1GIzYoLUYsNiVRKCYjOTU4OzFGJ0YvRjJGZm5GaW5GYXFGZHFGOUZpcS1GIzYmLUYjNiZGanJGZ3JGXW9GOUZdcy1GLDYlUSRfQzJGJ0YvRjJGOUZhcUZkcUY5RmBvLUYjNigtRiM2KC1GLDYlUSgmIzk1ODsyRidGL0YyRmZuRmluRmFxRmRxRjlGaXEtRiM2KC1GIzYoLUZkcjYkUSIyRidGOUZnckZqckZnckZmb0Y5Rl1zLUYjNiZGZXNGZ3JGXW9GOUZdcy1GLDYlUSRfQzVGJ0YvRjJGOUZhcUZkcUY5RmFxRmRxRjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGYXFGZHFGOQ==">PCUvLUkkZXRhRzYiNiVJI3oxRyUqcHJvdGVjdGVkR0kjejJHRikmSSJ3R0YmRiYsKComSSRfQzFHRiYiIiJGK0YwIiIkKiZJJF9DM0dGJkYwRipGMEYwSSRfQzRHRiZGMC8tSSR4aTFHRiZGJywmKiZGL0YwRihGMEYwSSRfQzJHRiZGMC8tSSR4aTJHRiZGJywoKiZGL0YwRipGMCIiIyomRjNGMEYoRjBGMEkkX0M1R0YmRjA=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" hide-output="false" labelreference="L87" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="J &gt; " style="Maple Input" layout="Normal"># 5-dimensional symmetry algebra is confirmed.

T:=evalDG(eval(X,ans));
sym:=sort(map(w-&gt;DGmap(1,v-&gt;diff(v,w),T),[seq(_C||i,i=1..5)]));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiVEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKn4mIzg3ODg7fkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZMLUYjNjQtRjY2LlEiKEYnLyUlc2l6ZUdRIjhGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GWi1GIzYmLUYjNiYtRiw2JVEkX0MxRidGL0YyLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI3oxRidGL0YyRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmdvLUYsNiVRJF9DMkYnRi9GMkY5LUY2Ni5RIilGJ0ZURjlGV0Y+RlhGQkZERkZGSEZZRmVuRl1vLUklbXN1YkdGJDYlLUY2Ni1RKyZQYXJ0aWFsRDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmBvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGY29GUS1GIzYoLUYjNigtSSNtbkdGJDYkUSIyRidGOUZdb0ZqbkZdby1GLDYlUSN6MkYnRi9GMkY5RmNvLUYjNiYtRiw2JVEkX0MzRidGL0YyRl1vRmBvRjlGY28tRiw2JVEkX0M1RidGL0YyRjlGXHBGXW8tRmBwNiVGYnBGYHFGZXBGY29GUS1GIzYoLUYjNigtRl1xNiRRIjNGJ0Y5Rl1vRmpuRl1vLUYjNiUtRiw2JVEid0YnRi9GMi1JKG1mZW5jZWRHRiQ2JUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y5RjlGY28tRiM2JkZlcUZdb0ZgcUY5RmNvLUYsNiVRJF9DNEYnRi9GMkY5RlxwRl1vLUZgcDYlRmJwLUYjNiZGZnItRjY2LVEiW0YnRjlGV0Y+RlhGQkZERkZGSEZZRmVuLUY2Ni1RIl1GJ0Y5RldGPkZYRkJGREZGRkhGWS9GTlEsMC4xMTExMTExZW1GJ0Y5RmVwRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkiSkclKnByb3RlY3RlZEc3IjclNyQ3IyIiIiwmKiZJJF9DMUdGJEYvSSN6MUdGKkYvRi9JJF9DMkdGJEYvNyQ3IyIiIywoKiZGMkYvSSN6MkdGKkYvRjcqJkkkX0MzR0YkRi9GM0YvRi9JJF9DNUdGJEYvNyQ3IyIiJCwoKiZGMkYvJkkid0dGJEYkRi9GQComRjxGL0Y6Ri9GL0kkX0M0R0YkRi8=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkc3ltRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqfiYjODc4ODt+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Li1GIzYkLUklbXN1YkdGJDYlLUY2Ni1RKyZQYXJ0aWFsRDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI3oxRidGL0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRictRiM2JC1GVzYlRlktRiw2JVEjejJGJ0YvRjJGaW5GOUZcby1GIzYkLUZXNiVGWS1GIzYmLUYsNiVRIndGJ0YvRjItRjY2LVEiW0YnRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZocC1GNjYtUSJdRidGOUZlcEY+RmZwRkJGREZGRkhGZ3AvRk5RLDAuMTExMTExMWVtRidGOUZpbkY5RlxvLUYjNipGZm4tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZG8tRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmhxRmZvRmFxRltwRjlGXG8tRiM2LkZmbkZhcUZWRmRxLUYjNiYtSSNtbkdGJDYkUSIyRidGOUZhcUZmb0Y5RmFxRmRvRmRxLUYjNiYtRl9yNiRRIjNGJ0Y5RmFxLUYjNiVGX3AtRlA2JUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y5RjlGYXFGW3BGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvRlxzRmRwL0Zfc0ZccUZhc0Zkc0Y5">NyctSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSJKRyUqcHJvdGVjdGVkRzciNyM3JDcjIiIiRjAtRiQ2IzckRig3IzckNyMiIiNGMC1GJDYjNyRGKDcjNyQ3IyIiJEYwLUYkNiM3JEYoNyQ3JEY2SSN6MUdGKzckRj1JI3oyR0YrLUYkNiM3JEYoNyU3JEYvRkQ3JEY2LCRGRkY3NyRGPSwkJkkid0dGJUYlRj4=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L42" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="J &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Worksheet>

==> anc/T4-PowerSeriesMethod.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="18" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true"><Zoom percentage="125"/>
</View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="1" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="10" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" quiet="false" errorcursor="false" longdelim="true" plotoptions="" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="3" displayprecision="-1" screenpixelheight="900" warnlevel="3" screenheight="25" latexwidth="8.0" postplot="" prompt="&gt; " ShowLabels="true"/>
<Styles>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Page Number" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L3173" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3172" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3160" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3156" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart:

## USE alpha^2 INSTEAD OF alpha IN FAMILY T4
## WITH epsilon = 1 OR - 1, REWRITE IT AS:
## u - x[1]*x[2] + x[1]^3/3 = epsilon * ( alpha*(x[2]-x[1]^2/2)^(3/2) )
## RESCALE z[1] -&gt; 2*z[1], z[2] -&gt; 2*z[2], w -&gt; 2*w
## RENAME w =: z, wb =: c, z[2] =: y, zb[2] =: b, z[1] =: x, zb[1] =: a
## GET:
## z + c = (x+a)*(y+b) - (x+a)^3/3 + epsilon * ( alpha*((y+b)-(x+a)^2/2)^(3/2) );
## CHOOSE GENERIC CENTER POINT (x,y,z, a,b,c) = (0,1/2,0, 0,1/2,0)
## START THEREFORE FROM:
## z + c = (x+a)*(1+y+1+b) - (x+a)^3/3 + epsilon * ( alpha*((1+y+1+b)-(x+a)^2/2)^(3/2) );
## WRITE THIS AS A GRAPH
## z = Q(x,y,a,b,c) = - c + F(x,y,a,b)


<Font encoding="UTF-8">## HYPOTHESES : 0 \134neq alpha
##              0 \134neq 8 + 9*alpha^2 
</Font>
# epsilon := 1:
# epsilon := -1:

ordre := 4:


</Text-field>
</Input>
<Output>
<Text-field style="Diagnostic" layout="Diagnostic">{--&gt; enter ModuleUnload, args = </Text-field>
<Text-field style="Diagnostic" layout="Diagnostic">&lt;-- exit ModuleUnload (now at top level) = }
{--&gt; enter OnUnload, args = 
&lt;-- exit OnUnload (now at top level) = }</Text-field>
</Output>
</Group>
<Group labelreference="L3916" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3915" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3686" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3689" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">## SUBTRACT PLURI-HARMONIC TERMS BEFORE STARTING COMPUTATIONS

F2 := mtaylor(

(x+a)*(1+y+1+b) - (x+a)^3/3 + epsilon*alpha*(1+y+1+b-(x+a)^2/2)^(3/2), [x,y,a,b], 3);

pluriharmonic2 := 
2*epsilon*alpha*sqrt(2)
+2*x
+(3/2)*epsilon*alpha*sqrt(2)*y
+2*a+(3/2)*epsilon*alpha*sqrt(2)*b
-(3/4)*epsilon*alpha*sqrt(2)*x^2
+y*x
+(3/16)*epsilon*alpha*sqrt(2)*y^2
-(3/4)*epsilon*alpha*sqrt(2)*a^2
+a*b
+(3/16)*epsilon*alpha*sqrt(2)*b^2;

Q := - c + mtaylor(

  (x+a)*(1+y+1+b) - (x+a)^3/3 + epsilon*alpha*(1+y+1+b-(x+a)^2/2)^(3/2)
- 
  pluriharmonic2

, [x,y,a,b], ordre+2):
</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjRjJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNkAtRiM2Ki1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZW4tRiw2JVEnJiM5NDk7RicvRjBGPUY5RlctRiw2JVEnJiM5NDU7RidGam5GOUZXLUkmbXNxcnRHRiQ2I0ZTRjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlby1GIzYmRlNGVy1GLDYlUSJ4RidGL0YyRjlGYW8tRiM2KC1JJm1mcmFjR0YkNigtRlQ2JFEiM0YnRjlGUy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaXAvJSliZXZlbGxlZEdGPUZXLUYjNipGZ25GV0Zbb0ZXRl5vRlctRiw2JVEieUYnRi9GMkY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGYW8tRiM2JkZTRlctRiw2JVEiYUYnRi9GMkY5RmFvLUYjNihGXnBGVy1GIzYqRmduRldGW29GV0Zeb0ZXLUYsNiVRImJGJ0YvRjJGOUZjcUZmcUY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZG9GZm8tRiM2KC1GX3A2KEZhcC1GVDYkUSI0RidGOUZkcEZncEZqcEZccUZXLUYjNipGZ25GV0Zbb0ZXRl5vRlctSSVtc3VwR0YkNiVGaW9GUy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOUZjcUZmcUY5RmRyLUYjNihGXnBGVy1GIzYsRmduRldGW29GV0Zeb0ZXRmpxRldGaW9GOUZjcUZmcUY5RmFvLUYjNiZGYHFGV0Zpb0Y5RmFvLUYjNiZGYXJGV0Zpb0Y5RmFvLUYjNigtRl9wNihGYXAtRlQ2JFEjMTZGJ0Y5RmRwRmdwRmpwRlxxRlctRiM2KkZnbkZXRltvRldGXm9GVy1GYXM2JUZgcUZTRmNzRjlGY3FGZnFGOUZhby1GIzYmRmpxRldGYHFGOUZhby1GIzYoLUZfcDYoRmFwLUZUNiRRIjhGJ0Y5RmRwRmdwRmpwRlxxRlctRiM2LEZnbkZXRltvRldGXm9GV0ZhckZXRmBxRjlGY3FGZnFGOUZkci1GIzYoRmlyRlctRiM2KkZnbkZXRltvRldGXm9GVy1GYXM2JUZqcUZTRmNzRjlGY3FGZnFGOUZhby1GIzYmRmpxRldGYXJGOUZhby1GIzYoRmB0RlctRiM2KkZnbkZXRltvRldGXm9GVy1GYXM2JUZhckZTRmNzRjlGY3FGZnFGOUY5RmNxRmZxRjk=">LEAqKEkoZXBzaWxvbkc2IiIiIkkmYWxwaGFHRiVGJiIiIyNGJkYoRihJInhHRiVGKCoqRiRGJkYnRiZGKEYpSSJ5R0YlRiYjIiIkRihJImFHRiVGKCoqRiRGJkYnRiZGKEYpSSJiR0YlRiZGLSoqRiRGJkYnRiZGKEYpRipGKCMhIiQiIiUqLEYkRiZGJ0YmRihGKUYvRiZGKkYmI0Y0RigqJkYsRiZGKkYmRiYqJkYxRiZGKkYmRiYqKkYkRiZGJ0YmRihGKUYsRigjRi4iIzsqJkYvRiZGLEYmRiYqLEYkRiZGJ0YmRihGKUYxRiZGLEYmI0YuIiIpKipGJEYmRidGJkYoRilGL0YoRjMqJkYvRiZGMUYmRiYqKkYkRiZGJ0YmRihGKUYxRihGOw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEvcGx1cmloYXJtb25pYzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNjgtRiM2Ki1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZW4tRiw2JVEnJiM5NDk7RicvRjBGPUY5RlctRiw2JVEnJiM5NDU7RidGam5GOUZXLUkmbXNxcnRHRiQ2I0ZTRjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlby1GIzYmRlNGVy1GLDYlUSJ4RidGL0YyRjlGYW8tRiM2KC1JJm1mcmFjR0YkNigtRlQ2JFEiM0YnRjlGUy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaXAvJSliZXZlbGxlZEdGPUZXLUYjNipGZ25GV0Zbb0ZXRl5vRlctRiw2JVEieUYnRi9GMkY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGYW8tRiM2JkZTRlctRiw2JVEiYUYnRi9GMkY5RmFvLUYjNihGXnBGVy1GIzYqRmduRldGW29GV0Zeb0ZXLUYsNiVRImJGJ0YvRjJGOUZjcUZmcUY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZG9GZm8tRiM2KC1GX3A2KEZhcC1GVDYkUSI0RidGOUZkcEZncEZqcEZccUZXLUYjNipGZ25GV0Zbb0ZXRl5vRlctSSVtc3VwR0YkNiVGaW9GUy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOUZjcUZmcUY5RmFvLUYjNiZGYHFGV0Zpb0Y5RmFvLUYjNigtRl9wNihGYXAtRlQ2JFEjMTZGJ0Y5RmRwRmdwRmpwRlxxRlctRiM2KkZnbkZXRltvRldGXm9GVy1GYXM2JUZgcUZTRmNzRjlGY3FGZnFGOUZkci1GIzYoRmlyRlctRiM2KkZnbkZXRltvRldGXm9GVy1GYXM2JUZqcUZTRmNzRjlGY3FGZnFGOUZhby1GIzYmRmpxRldGYXJGOUZhby1GIzYoRmpzRlctRiM2KkZnbkZXRltvRldGXm9GVy1GYXM2JUZhckZTRmNzRjlGY3FGZnFGOUY5RmNxRmZxRjk=">LDgqKEkoZXBzaWxvbkc2IiIiIkkmYWxwaGFHRiVGJiIiIyNGJkYoRihJInhHRiVGKCoqRiRGJkYnRiZGKEYpSSJ5R0YlRiYjIiIkRihJImFHRiVGKCoqRiRGJkYnRiZGKEYpSSJiR0YlRiZGLSoqRiRGJkYnRiZGKEYpRipGKCMhIiQiIiUqJkYsRiZGKkYmRiYqKkYkRiZGJ0YmRihGKUYsRigjRi4iIzsqKkYkRiZGJ0YmRihGKUYvRihGMyomRi9GJkYxRiZGJioqRiRGJkYnRiZGKEYpRjFGKEY4</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3688" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3963" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3690" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3693" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">XX := add(add(add(X[i,j,k]*x^i*y^j*z^k, i=0..ordre-1-j-2*k), j=0..ordre-1-2*k), k=0..(ordre-1)/2):
YY := add(add(add(Y[i,j,k]*x^i*y^j*z^k, i=0..ordre-1-j-2*k), j=0..ordre-1-2*k), k=0..(ordre-1)/2):
ZZ := add(add(add(Z[i,j,k]*x^i*y^j*z^k, i=0..ordre-j-2*k),   j=0..ordre-2*k),   k=0..ordre/2):

AA := add(add(add(A[l,m,n]*a^l*b^m*c^n, l=0..ordre-1-m-2*n), m=0..ordre-1-2*n), n=0..(ordre-1)/2):
BB := add(add(add(B[l,m,n]*a^l*b^m*c^n, l=0..ordre-1-m-2*n), m=0..ordre-1-2*n), n=0..(ordre-1)/2):
CC := add(add(add(C[l,m,n]*a^l*b^m*c^n, l=0..ordre-m-2*n),   m=0..ordre-2*n),   n=0..ordre/2):
</Text-field>
</Input>
</Group>
<Group labelreference="L3692" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3684" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3696" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3697" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">developper_abcxy := proc(expression) sort(mtaylor(expression, [a,b,c,x,y], 
                                                                       ordre+1)) end proc:</Text-field>
</Input>
</Group>
<Group labelreference="L3702" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3703" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3700" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3701" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eqdef := - z + Q:
</Text-field>
</Input>
</Group>
<Group labelreference="L3694" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3699" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3728" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3729" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">equation_tangence :=   XX*diff(eqdef,x) + YY*diff(eqdef,y) + ZZ*diff(eqdef,z)
                     + AA*diff(eqdef,a) + BB*diff(eqdef,b) + CC*diff(eqdef,c):</Text-field>
</Input>
</Group>
<Group labelreference="L3730" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3722" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3726" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3725" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Equation_abcxy := developper_abcxy(subs(z=Q, equation_tangence)):</Text-field>
</Input>
</Group>
<Group labelreference="L3724" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3732" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3723" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3705" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">## TOUTES LES EQUATIONS LINEAIRES JUSQU'A &quot;ordre&quot;
## POUR ORDRE HOMOGENE &quot;mu=0..ordre&quot;
## RASSEMBLEES PAR HOMOGENEITES CONSTANTES &quot;mu&quot;

printlevel := 5:

for mu from 0 to ordre do 

for m from 0 to mu/2 do
for l from 0 to mu-2*m do
for k from 0 to mu-l-2*m do
for j from 0 to mu-k-l-2*m do

Eq[mu-j-k-l-2*m,j,k,l,m] := simplify(coeftayl(Equation_abcxy, [x,y,a,b,c]=[0,0,0,0,0], 
  [mu-j-k-l-2*m,j,k,l,m]));

od; od; od; od; od;
</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Li1JI21uR0YkNiRRIjBGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0Y6RkBGOkZARjpGQEY6LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZGRj4vJS9zdWJzY3JpcHRzaGlmdEdGPS1GQTYtUSM6PUYnRj5GRC9GSEZGRklGS0ZNRk9GUS9GVFEsMC4yNzc3Nzc4ZW1GJy9GV0Zfby1GIzYnLUZBNi1RKiZ1bWludXMwO0YnRj5GREZdb0ZJRktGTUZPRlEvRlRRLDAuMjIyMjIyMmVtRicvRldGZ28tRiw2JS1GLzYlUSJaRidGMkY1LUYjNipGOkZARjpGQEY6RllGZm5GPkZobi1GQTYtUSgmbWludXM7RidGPkZERl1vRklGS0ZNRk9GUUZmb0Zoby1GLDYlLUYvNiVRIkNGJ0YyRjVGXnBGaG5GPkZZRmZuRj4=">LCYmSSJaRzYiNiUiIiFGJ0YnISIiJkkiQ0dGJUYmRig=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Li1JI21uR0YkNiRRIjFGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GOzYkUSIwRidGPkZARllGQEZZRkBGWS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRmVuLUZBNi1RIzo9RidGPkZEL0ZIRkZGSUZLRk1GT0ZRL0ZUUSwwLjI3Nzc3NzhlbUYnL0ZXRmJvLUYjNiktRkE2LVEqJnVtaW51czA7RidGPkZERmBvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0Zqby1GIzYoLUkmbWZyYWNHRiQ2KC1GOzYkUSIzRidGPi1GOzYkUSIyRidGPi8lLmxpbmV0aGlja25lc3NHRj0vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGW3EvJSliZXZlbGxlZEdGRi1GQTYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZERmBvRklGS0ZNRk9GUUZTL0ZXRlUtRiM2Ki1JJm1zcXJ0R0YkNiNGZHBGYHEtRi82JVEnJiM5NDU7RicvRjNGRkY+RmBxLUYvNiVRJyYjOTQ5O0YnRlxyRj5GYHEtRiw2JS1GLzYlUSJBRidGMkY1LUYjNipGWUZARllGQEZZRmZuRmluRj5GW29GPkZmbkZpbkY+LUZBNi1RIitGJ0Y+RkRGYG9GSUZLRk1GT0ZRRmlvRltwLUYsNiUtRi82JVEiQkYnRjJGNUZlckZbby1GQTYtUSgmbWludXM7RidGPkZERmBvRklGS0ZNRk9GUUZpb0ZbcC1GLDYlLUYvNiVRIlpGJ0YyRjUtRiM2KkY6RkBGWUZARllGZm5GaW5GPkZbb0Y+RmZuRmluRj4=">LCgqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiQUdGKDYlIiIhRi1GLUYmIyEiJEYkJkkiQkdGKEYsRiYmSSJaR0YoNiVGJkYtRi0hIiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Li1JI21uR0YkNiRRIjBGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GOzYkUSIxRidGPkZARjpGQEY6RkBGOi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRj0tRkE2LVEjOj1GJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGYm8tRiM2KC1GIzYoLUkmbWZyYWNHRiQ2KC1GOzYkUSIzRidGPi1GOzYkUSI4RidGPi8lLmxpbmV0aGlja25lc3NHRmVuLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmVwLyUpYmV2ZWxsZWRHRkYtRkE2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GREZgb0ZJRktGTUZPRlFGUy9GV0ZVLUYjNiotSSZtc3FydEdGJDYjLUY7NiRRIjJGJ0Y+RmpwLUYvNiVRJyYjOTQ1O0YnL0YzRkZGPkZqcC1GLzYlUScmIzk0OTtGJ0ZpcUY+RmpwLUYsNiUtRi82JVEiQkYnRjJGNS1GIzYqRjpGQEY6RkBGOkZmbkZpbkY+RltvRj5GZm5GaW5GPi1GQTYtUSIrRidGPkZERmBvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0Zoci1GLDYlLUYvNiVRIkFGJ0YyRjVGYnJGW28tRkE2LVEoJm1pbnVzO0YnRj5GREZgb0ZJRktGTUZPRlFGZ3JGaXItRiw2JS1GLzYlUSJaRidGMkY1LUYjNipGOkZARllGQEY6RmZuRmluRj5GW29GPkZmbkZpbkY+">LCgqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiQkdGKDYlIiIhRi1GLUYmIyIiJCIiKSZJIkFHRihGLEYmJkkiWkdGKDYlRi1GJkYtISIi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Li1JI21uR0YkNiRRIjBGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0Y6RkAtRjs2JFEiMUYnRj5GQEY6RkBGOi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRj0tRkE2LVEjOj1GJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGYm8tRiM2KS1GQTYtUSomdW1pbnVzMDtGJ0Y+RkRGYG9GSUZLRk1GT0ZRL0ZUUSwwLjIyMjIyMjJlbUYnL0ZXRmpvLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjNGJ0Y+LUY7NiRRIjJGJ0Y+LyUubGluZXRoaWNrbmVzc0dGZW4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGW3EvJSliZXZlbGxlZEdGRi1GQTYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZERmBvRklGS0ZNRk9GUUZTL0ZXRlUtRiM2Ki1JJm1zcXJ0R0YkNiNGZHBGYHEtRi82JVEnJiM5NDU7RicvRjNGRkY+RmBxLUYvNiVRJyYjOTQ5O0YnRlxyRj5GYHEtRiw2JS1GLzYlUSJYRidGMkY1LUYjNipGOkZARjpGQEY6RmZuRmluRj5GW29GPkZmbkZpbkY+LUZBNi1RKCZtaW51cztGJ0Y+RkRGYG9GSUZLRk1GT0ZRRmlvRltwLUYsNiUtRi82JVEiQ0YnRjJGNS1GIzYqRllGQEY6RkBGOkZmbkZpbkY+RltvLUZBNi1RIitGJ0Y+RkRGYG9GSUZLRk1GT0ZRRmlvRltwLUYsNiUtRi82JVEiWUYnRjJGNUZlckZbb0Y+RmZuRmluRj4=">LCgqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiWEdGKDYlIiIhRi1GLUYmIyEiJEYkJkkiQ0dGKDYlRiZGLUYtISIiJkkiWUdGKEYsRiY=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Li1JI21uR0YkNiRRIjBGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0Y6RkBGOkZALUY7NiRRIjFGJ0Y+RkBGOi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRj0tRkE2LVEjOj1GJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGYm8tRiM2KC1GIzYoLUkmbWZyYWNHRiQ2KC1GOzYkUSIzRidGPi1GOzYkUSI4RidGPi8lLmxpbmV0aGlja25lc3NHRmVuLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmVwLyUpYmV2ZWxsZWRHRkYtRkE2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GREZgb0ZJRktGTUZPRlFGUy9GV0ZVLUYjNiotSSZtc3FydEdGJDYjLUY7NiRRIjJGJ0Y+RmpwLUYvNiVRJyYjOTQ1O0YnL0YzRkZGPkZqcC1GLzYlUScmIzk0OTtGJ0ZpcUY+RmpwLUYsNiUtRi82JVEiWUYnRjJGNS1GIzYqRjpGQEY6RkBGOkZmbkZpbkY+RltvRj5GZm5GaW5GPi1GQTYtUSgmbWludXM7RidGPkZERmBvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0Zoci1GLDYlLUYvNiVRIkNGJ0YyRjUtRiM2KkY6RkBGWUZARjpGZm5GaW5GPkZbby1GQTYtUSIrRidGPkZERmBvRklGS0ZNRk9GUUZnckZpci1GLDYlLUYvNiVRIlhGJ0YyRjVGYnJGW29GPkZmbkZpbkY+">LCgqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiWUdGKDYlIiIhRi1GLUYmIyIiJCIiKSZJIkNHRig2JUYtRiZGLSEiIiZJIlhHRihGLEYm</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Li1JI21uR0YkNiRRIjJGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GOzYkUSIwRidGPkZARllGQEZZRkBGWS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRmVuLUZBNi1RIzo9RidGPkZEL0ZIRkZGSUZLRk1GT0ZRL0ZUUSwwLjI3Nzc3NzhlbUYnL0ZXRmJvLUYjNi0tRkE2LVEqJnVtaW51czA7RidGPkZERmBvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0Zqby1GIzYoLUkmbWZyYWNHRiQ2KC1GOzYkUSIzRidGPi1GOzYkUSMxNkYnRj4vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlxxLyUpYmV2ZWxsZWRHRkYtRkE2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GREZgb0ZJRktGTUZPRlFGUy9GV0ZVLUYjNiotSSZtc3FydEdGJDYjRjpGYXEtRi82JVEnJiM5NDU7RicvRjNGRkY+RmFxLUYvNiVRJyYjOTQ5O0YnRl1yRj5GYXEtRiw2JS1GLzYlUSJCRidGMkY1LUYjNipGWUZARllGQEZZRmZuRmluRj5GW29GPkZmbkZpbkY+LUZBNi1RKCZtaW51cztGJ0Y+RkRGYG9GSUZLRk1GT0ZRRmlvRltwLUYjNihGXnBGYXEtRiM2KkZncUZhcUZqcUZhcUZeckZhcS1GLDYlLUYvNiVRIllGJ0YyRjVGZnJGW29GPkZmbkZpbkY+RmhyLUYsNiUtRi82JVEiQUYnRjJGNUZmckZbb0Zoci1GLDYlLUYvNiVRIlhGJ0YyRjVGZnJGW29GaHItRiw2JS1GLzYlUSJaRidGMkY1LUYjNipGOkZARllGQEZZRmZuRmluRj5GW29GPkZmbkZpbkY+">LCwqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiQkdGKDYlIiIhRi1GLUYmIyEiJCIjOyoqRiRGJUYnRiZGKUYmJkkiWUdGKEYsRiZGLiZJIkFHRihGLCEiIiZJIlhHRihGLEY2JkkiWkdGKDYlRiRGLUYtRjY=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Li1JI21uR0YkNiRRIjFGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0Y6RkAtRjs2JFEiMEYnRj5GQEZZRkBGWS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRmVuLUZBNi1RIzo9RidGPkZEL0ZIRkZGSUZLRk1GT0ZRL0ZUUSwwLjI3Nzc3NzhlbUYnL0ZXRmJvLUYjNiktRkE2LVEqJnVtaW51czA7RidGPkZERmBvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0Zqby1GIzYoLUkmbWZyYWNHRiQ2KC1GOzYkUSIzRidGPi1GOzYkUSI4RidGPi8lLmxpbmV0aGlja25lc3NHRj0vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGW3EvJSliZXZlbGxlZEdGRi1GQTYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZERmBvRklGS0ZNRk9GUUZTL0ZXRlUtRiM2Ki1JJm1zcXJ0R0YkNiMtRjs2JFEiMkYnRj5GYHEtRi82JVEnJiM5NDU7RicvRjNGRkY+RmBxLUYvNiVRJyYjOTQ5O0YnRl9yRj5GYHEtRiw2JS1GLzYlUSJBRidGMkY1LUYjNipGWUZARllGQEZZRmZuRmluRj5GW29GPkZmbkZpbkY+LUZBNi1RKCZtaW51cztGJ0Y+RkRGYG9GSUZLRk1GT0ZRRmlvRltwLUYjNihGXnBGYHEtRiM2KkZmcUZgcUZcckZgcUZgckZgcS1GLDYlLUYvNiVRIlhGJ0YyRjVGaHJGW29GPkZmbkZpbkY+RmpyLUYsNiUtRi82JVEiWkYnRjJGNS1GIzYqRjpGQEY6RkBGWUZmbkZpbkY+RltvRj5GZm5GaW5GPg==">LCgqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiQUdGKDYlIiIhRi1GLUYmIyEiJCIiKSoqRiRGJUYnRiZGKUYmJkkiWEdGKEYsRiZGLiZJIlpHRig2JUYmRiZGLSEiIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Li1JI21uR0YkNiRRIjBGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GOzYkUSIyRidGPkZARjpGQEY6RkBGOi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRj0tRkE2LVEjOj1GJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGYm8tRiM2KS1GQTYtUSomdW1pbnVzMDtGJ0Y+RkRGYG9GSUZLRk1GT0ZRL0ZUUSwwLjIyMjIyMjJlbUYnL0ZXRmpvLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjNGJ0Y+LUY7NiRRIzY0RidGPi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXHEvJSliZXZlbGxlZEdGRi1GQTYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZERmBvRklGS0ZNRk9GUUZTL0ZXRlUtRiM2Ki1JJm1zcXJ0R0YkNiNGWUZhcS1GLzYlUScmIzk0NTtGJy9GM0ZGRj5GYXEtRi82JVEnJiM5NDk7RidGXXJGPkZhcS1GLDYlLUYvNiVRIkJGJ0YyRjUtRiM2KkY6RkBGOkZARjpGZm5GaW5GPkZbb0Y+RmZuRmluRj4tRkE2LVEoJm1pbnVzO0YnRj5GREZgb0ZJRktGTUZPRlFGaW9GW3AtRiM2KEZecEZhcS1GIzYqRmdxRmFxRmpxRmFxRl5yRmFxLUYsNiUtRi82JVEiWUYnRjJGNUZmckZbb0Y+RmZuRmluRj5GaHItRiw2JS1GLzYlUSJaRidGMkY1LUYjNipGOkZARllGQEY6RmZuRmluRj5GW29GPkZmbkZpbkY+">LCgqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiQkdGKDYlIiIhRi1GLUYmIyEiJCIjayoqRiRGJUYnRiZGKUYmJkkiWUdGKEYsRiZGLiZJIlpHRig2JUYtRiRGLSEiIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Li1JI21uR0YkNiRRIjFGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GOzYkUSIwRidGPkZARjpGQEZZRkBGWS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRmVuLUZBNi1RIzo9RidGPkZEL0ZIRkZGSUZLRk1GT0ZRL0ZUUSwwLjI3Nzc3NzhlbUYnL0ZXRmJvLUYjNjUtRkE2LVEqJnVtaW51czA7RidGPkZERmBvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0Zqby1GIzYoLUkmbWZyYWNHRiQ2KC1GOzYkUSIzRidGPi1GOzYkUSIyRidGPi8lLmxpbmV0aGlja25lc3NHRj0vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGW3EvJSliZXZlbGxlZEdGRi1GQTYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZERmBvRklGS0ZNRk9GUUZTL0ZXRlUtRiM2Ki1JJm1zcXJ0R0YkNiNGZHBGYHEtRi82JVEnJiM5NDU7RicvRjNGRkY+RmBxLUYvNiVRJyYjOTQ5O0YnRlxyRj5GYHEtRiw2JS1GLzYlUSJBRidGMkY1LUYjNipGOkZARllGQEZZRmZuRmluRj5GW29GPkZmbkZpbkY+LUZBNi1RKCZtaW51cztGJ0Y+RkRGYG9GSUZLRk1GT0ZRRmlvRltwLUYjNigtRl9wNihGYXAtRjs2JFEiOEYnRj5GZ3BGaXBGXHFGXnFGYHEtRiM2KkZmcUZgcUZpcUZgcUZdckZgcS1GLDYlLUYvNiVRIkJGJ0YyRjUtRiM2KkZZRkBGWUZARllGZm5GaW5GPkZbb0Y+RmZuRmluRj5GZ3ItRiM2KEZecEZgcS1GIzYqRmZxRmBxRmlxRmBxRl1yRmBxLUYsNiUtRi82JVEiWEYnRjJGNUZlckZbb0Y+RmZuRmluRj5GZ3ItRiM2KEZcc0ZgcS1GIzYqRmZxRmBxRmlxRmBxRl1yRmBxLUYsNiUtRi82JVEiWUYnRjJGNUZoc0Zbb0Y+RmZuRmluRj4tRkE2LVEiK0YnRj5GREZgb0ZJRktGTUZPRlFGaW9GW3AtRiM2KEZecEZgcS1GIzYqRmZxRmBxRmlxRmBxRl1yRmBxLUYsNiUtRi82JVEiWkYnRjJGNS1GIzYqRllGQEZZRkBGOkZmbkZpbkY+RltvRj5GZm5GaW5GPkZnci1GIzYmRmRwRmBxLUYsNiVGYnJGaHNGW29GPkZcdS1GLDYlRmVzRmVyRltvRmdyLUYjNiZGZHBGYHEtRiw2JUZgdEZoc0Zbb0Y+Rlx1LUYsNiVGaXRGZXJGW29GPkZmbkZpbkY+">LDQqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiQUdGKDYlRiYiIiFGLUYmIyEiJEYkKipGJEYlRidGJkYpRiYmSSJCR0YoNiVGLUYtRi1GJiNGLyIiKSoqRiRGJUYnRiZGKUYmJkkiWEdGKEYsRiZGLioqRiRGJUYnRiZGKUYmJkkiWUdGKEYzRiZGNCoqRiRGJUYnRiZGKUYmJkkiWkdGKDYlRi1GLUYmRiYjIiIkRiQmRitGMyEiIyZGMkYsRiYmRjhGM0ZDJkY7RixGJg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Li1JI21uR0YkNiRRIjBGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GOzYkUSIxRidGPkZARllGQEY6RkBGOi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRj0tRkE2LVEjOj1GJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGYm8tRiM2MS1GQTYtUSomdW1pbnVzMDtGJ0Y+RkRGYG9GSUZLRk1GT0ZRL0ZUUSwwLjIyMjIyMjJlbUYnL0ZXRmpvLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjNGJ0Y+LUY7NiRRIjhGJ0Y+LyUubGluZXRoaWNrbmVzc0dGZW4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGW3EvJSliZXZlbGxlZEdGRi1GQTYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZERmBvRklGS0ZNRk9GUUZTL0ZXRlUtRiM2Ki1JJm1zcXJ0R0YkNiMtRjs2JFEiMkYnRj5GYHEtRi82JVEnJiM5NDU7RicvRjNGRkY+RmBxLUYvNiVRJyYjOTQ5O0YnRl9yRj5GYHEtRiw2JS1GLzYlUSJBRidGMkY1LUYjNipGOkZARjpGQEY6RmZuRmluRj5GW29GPkZmbkZpbkY+LUZBNi1RIitGJ0Y+RkRGYG9GSUZLRk1GT0ZRRmlvRltwLUYjNihGXnBGYHEtRiM2KkZmcUZgcUZcckZgcUZgckZgcS1GLDYlLUYvNiVRIkJGJ0YyRjUtRiM2KkZZRkBGOkZARjpGZm5GaW5GPkZbb0Y+RmZuRmluRj4tRkE2LVEoJm1pbnVzO0YnRj5GREZgb0ZJRktGTUZPRlFGaW9GW3AtRiM2KEZecEZgcS1GIzYqRmZxRmBxRlxyRmBxRmByRmBxLUYsNiUtRi82JVEiWEYnRjJGNUZockZbb0Y+RmZuRmluRj5GaHMtRiM2KC1GX3A2KEZhcEZpcUZncEZpcEZccUZecUZgcS1GIzYqRmZxRmBxRlxyRmBxRmByRmBxLUYsNiVGYXQtRiM2KkY6RkBGWUZARjpGZm5GaW5GPkZbb0Y+RmZuRmluRj5GanItRiw2JUZlckZmc0Zbb0Zqci1GLDYlLUYvNiVRIllGJ0YyRjVGXHVGW29GaHMtRiw2JS1GLzYlUSJaRidGMkY1LUYjNipGOkZARjpGQEZZRmZuRmluRj5GW29GPkZmbkZpbkY+">LDAqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiQUdGKDYlIiIhRi1GLUYmIyEiJCIiKSoqRiRGJUYnRiZGKUYmJkkiQkdGKDYlRiZGLUYtRiYjIiIkRjAqKkYkRiVGJ0YmRilGJiZJIlhHRihGLEYmRi4qKkYkRiVGJ0YmRilGJiZGOTYlRi1GJkYtRiYjRi9GJCZGK0Y0RiYmSSJZR0YoRjxGJiZJIlpHRig2JUYtRi1GJiEiIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Li1JI21uR0YkNiRRIjBGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0Y6RkAtRjs2JFEiMkYnRj5GQEY6RkBGOi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRj0tRkE2LVEjOj1GJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGYm8tRiM2LS1GQTYtUSomdW1pbnVzMDtGJ0Y+RkRGYG9GSUZLRk1GT0ZRL0ZUUSwwLjIyMjIyMjJlbUYnL0ZXRmpvLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjNGJ0Y+LUY7NiRRIzE2RidGPi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXHEvJSliZXZlbGxlZEdGRi1GQTYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZERmBvRklGS0ZNRk9GUUZTL0ZXRlUtRiM2Ki1JJm1zcXJ0R0YkNiNGWUZhcS1GLzYlUScmIzk0NTtGJy9GM0ZGRj5GYXEtRi82JVEnJiM5NDk7RidGXXJGPkZhcS1GLDYlLUYvNiVRIkJGJ0YyRjUtRiM2KkY6RkBGOkZARjpGZm5GaW5GPkZbb0Y+RmZuRmluRj4tRkE2LVEoJm1pbnVzO0YnRj5GREZgb0ZJRktGTUZPRlFGaW9GW3AtRiM2KEZecEZhcS1GIzYqRmdxRmFxRmpxRmFxRl5yRmFxLUYsNiUtRi82JVEiWUYnRjJGNUZmckZbb0Y+RmZuRmluRj5GaHItRiw2JS1GLzYlUSJBRidGMkY1RmZyRltvRmhyLUYsNiUtRi82JVEiQ0YnRjJGNS1GIzYqRllGQEY6RkBGOkZmbkZpbkY+RltvRmhyLUYsNiUtRi82JVEiWEYnRjJGNUZmckZbb0Y+RmZuRmluRj4=">LCwqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiQkdGKDYlIiIhRi1GLUYmIyEiJCIjOyoqRiRGJUYnRiZGKUYmJkkiWUdGKEYsRiZGLiZJIkFHRihGLCEiIiZJIkNHRig2JUYkRi1GLUY2JkkiWEdGKEYsRjY=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Li1JI21uR0YkNiRRIjFGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GOzYkUSIwRidGPkZARllGQEY6RkBGWS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRmVuLUZBNi1RIzo9RidGPkZEL0ZIRkZGSUZLRk1GT0ZRL0ZUUSwwLjI3Nzc3NzhlbUYnL0ZXRmJvLUYjNjEtRkE2LVEqJnVtaW51czA7RidGPkZERmBvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0Zqby1GIzYoLUkmbWZyYWNHRiQ2KC1GOzYkUSIzRidGPi1GOzYkUSI4RidGPi8lLmxpbmV0aGlja25lc3NHRj0vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGW3EvJSliZXZlbGxlZEdGRi1GQTYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZERmBvRklGS0ZNRk9GUUZTL0ZXRlUtRiM2Ki1JJm1zcXJ0R0YkNiMtRjs2JFEiMkYnRj5GYHEtRi82JVEnJiM5NDU7RicvRjNGRkY+RmBxLUYvNiVRJyYjOTQ5O0YnRl9yRj5GYHEtRiw2JS1GLzYlUSJBRidGMkY1LUYjNipGWUZARllGQEZZRmZuRmluRj5GW29GPkZmbkZpbkY+LUZBNi1RKCZtaW51cztGJ0Y+RkRGYG9GSUZLRk1GT0ZRRmlvRltwLUYjNigtRl9wNihGYXBGaXFGZ3BGaXBGXHFGXnFGYHEtRiM2KkZmcUZgcUZcckZgcUZgckZgcS1GLDYlRmVyLUYjNipGWUZARjpGQEZZRmZuRmluRj5GW29GPkZmbkZpbkY+RmpyLUYjNihGXnBGYHEtRiM2KkZmcUZgcUZcckZgcUZgckZgcS1GLDYlLUYvNiVRIlhGJ0YyRjVGaHJGW29GPkZmbkZpbkY+LUZBNi1RIitGJ0Y+RkRGYG9GSUZLRk1GT0ZRRmlvRltwLUYjNihGXnBGYHEtRiM2KkZmcUZgcUZcckZgcUZgckZgcS1GLDYlLUYvNiVRIllGJ0YyRjUtRiM2KkY6RkBGWUZARllGZm5GaW5GPkZbb0Y+RmZuRmluRj5GYHQtRiw2JS1GLzYlUSJCRidGMkY1RmVzRltvRmB0LUYsNiVGXXRGXHVGW29GanItRiw2JS1GLzYlUSJaRidGMkY1LUYjNipGWUZARllGQEY6RmZuRmluRj5GW29GPkZmbkZpbkY+">LDAqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiQUdGKDYlIiIhRi1GLUYmIyEiJCIiKSoqRiRGJUYnRiZGKUYmJkYrNiVGLUYmRi1GJiNGL0YkKipGJEYlRidGJkYpRiYmSSJYR0YoRixGJkYuKipGJEYlRidGJkYpRiYmSSJZR0YoNiVGJkYtRi1GJiMiIiRGMCZJIkJHRihGM0YmJkY3RjtGJiZJIlpHRig2JUYtRi1GJiEiIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Li1JI21uR0YkNiRRIjBGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GOzYkUSIxRidGPkZARjpGQEZZRkBGOi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRj0tRkE2LVEjOj1GJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGYm8tRiM2MS1GQTYtUSomdW1pbnVzMDtGJ0Y+RkRGYG9GSUZLRk1GT0ZRL0ZUUSwwLjIyMjIyMjJlbUYnL0ZXRmpvLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjNGJ0Y+LUY7NiRRIzMyRidGPi8lLmxpbmV0aGlja25lc3NHRmVuLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRltxLyUpYmV2ZWxsZWRHRkYtRkE2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GREZgb0ZJRktGTUZPRlFGUy9GV0ZVLUYjNiotSSZtc3FydEdGJDYjLUY7NiRRIjJGJ0Y+RmBxLUYvNiVRJyYjOTQ1O0YnL0YzRkZGPkZgcS1GLzYlUScmIzk0OTtGJ0ZfckY+RmBxLUYsNiUtRi82JVEiQkYnRjJGNS1GIzYqRjpGQEY6RkBGOkZmbkZpbkY+RltvRj5GZm5GaW5GPi1GQTYtUSIrRidGPkZERmBvRklGS0ZNRk9GUUZpb0ZbcC1GIzYoLUZfcDYoRmFwLUY7NiRRIjhGJ0Y+RmdwRmlwRlxxRl5xRmBxLUYjNipGZnFGYHFGXHJGYHFGYHJGYHEtRiw2JUZlci1GIzYqRjpGQEZZRkBGOkZmbkZpbkY+RltvRj5GZm5GaW5GPi1GQTYtUSgmbWludXM7RidGPkZERmBvRklGS0ZNRk9GUUZpb0ZbcC1GIzYoRl5wRmBxLUYjNipGZnFGYHFGXHJGYHFGYHJGYHEtRiw2JS1GLzYlUSJZRidGMkY1RmhyRltvRj5GZm5GaW5GPkZqci1GIzYoRl9zRmBxLUYjNipGZnFGYHFGXHJGYHFGYHJGYHEtRiw2JUZjdEZoc0Zbb0Y+RmZuRmluRj5GanMtRiM2KEZfc0ZgcS1GIzYqRmZxRmBxRlxyRmBxRmByRmBxLUYsNiUtRi82JVEiWkYnRjJGNS1GIzYqRjpGQEY6RkBGWUZmbkZpbkY+RltvRj5GZm5GaW5GPkZqci1GLDYlLUYvNiVRIkFGJ0YyRjVGaHNGW29GanItRiw2JS1GLzYlUSJYRidGMkY1RmhzRltvRj5GZm5GaW5GPg==">LDAqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiQkdGKDYlIiIhRi1GLUYmIyEiJCIjSyoqRiRGJUYnRiZGKUYmJkYrNiVGLUYmRi1GJiMiIiQiIikqKkYkRiVGJ0YmRilGJiZJIllHRihGLEYmRi4qKkYkRiVGJ0YmRilGJiZGOUYzRiZGNCoqRiRGJUYnRiZGKUYmJkkiWkdGKDYlRi1GLUYmRiYjRi9GNiZJIkFHRihGM0YmJkkiWEdGKEYzRiY=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Li1JI21uR0YkNiRRIjBGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0Y6RkAtRjs2JFEiMUYnRj5GQEZZRkBGOi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRj0tRkE2LVEjOj1GJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGYm8tRiM2KS1GQTYtUSomdW1pbnVzMDtGJ0Y+RkRGYG9GSUZLRk1GT0ZRL0ZUUSwwLjIyMjIyMjJlbUYnL0ZXRmpvLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjNGJ0Y+LUY7NiRRIjhGJ0Y+LyUubGluZXRoaWNrbmVzc0dGZW4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGW3EvJSliZXZlbGxlZEdGRi1GQTYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZERmBvRklGS0ZNRk9GUUZTL0ZXRlUtRiM2Ki1JJm1zcXJ0R0YkNiMtRjs2JFEiMkYnRj5GYHEtRi82JVEnJiM5NDU7RicvRjNGRkY+RmBxLUYvNiVRJyYjOTQ5O0YnRl9yRj5GYHEtRiw2JS1GLzYlUSJBRidGMkY1LUYjNipGOkZARjpGQEY6RmZuRmluRj5GW29GPkZmbkZpbkY+LUZBNi1RKCZtaW51cztGJ0Y+RkRGYG9GSUZLRk1GT0ZRRmlvRltwLUYjNihGXnBGYHEtRiM2KkZmcUZgcUZcckZgcUZgckZgcS1GLDYlLUYvNiVRIlhGJ0YyRjVGaHJGW29GPkZmbkZpbkY+RmpyLUYsNiUtRi82JVEiQ0YnRjJGNS1GIzYqRllGQEZZRkBGOkZmbkZpbkY+RltvRj5GZm5GaW5GPg==">LCgqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiQUdGKDYlIiIhRi1GLUYmIyEiJCIiKSoqRiRGJUYnRiZGKUYmJkkiWEdGKEYsRiZGLiZJIkNHRig2JUYmRiZGLSEiIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Li1JI21uR0YkNiRRIjBGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0Y6RkBGOkZALUY7NiRRIjJGJ0Y+RkBGOi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRj0tRkE2LVEjOj1GJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGYm8tRiM2KS1GQTYtUSomdW1pbnVzMDtGJ0Y+RkRGYG9GSUZLRk1GT0ZRL0ZUUSwwLjIyMjIyMjJlbUYnL0ZXRmpvLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjNGJ0Y+LUY7NiRRIzY0RidGPi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXHEvJSliZXZlbGxlZEdGRi1GQTYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZERmBvRklGS0ZNRk9GUUZTL0ZXRlUtRiM2Ki1JJm1zcXJ0R0YkNiNGWUZhcS1GLzYlUScmIzk0NTtGJy9GM0ZGRj5GYXEtRi82JVEnJiM5NDk7RidGXXJGPkZhcS1GLDYlLUYvNiVRIkJGJ0YyRjUtRiM2KkY6RkBGOkZARjpGZm5GaW5GPkZbb0Y+RmZuRmluRj4tRkE2LVEoJm1pbnVzO0YnRj5GREZgb0ZJRktGTUZPRlFGaW9GW3AtRiM2KEZecEZhcS1GIzYqRmdxRmFxRmpxRmFxRl5yRmFxLUYsNiUtRi82JVEiWUYnRjJGNUZmckZbb0Y+RmZuRmluRj5GaHItRiw2JS1GLzYlUSJDRidGMkY1LUYjNipGOkZARllGQEY6RmZuRmluRj5GW29GPkZmbkZpbkY+">LCgqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiQkdGKDYlIiIhRi1GLUYmIyEiJCIjayoqRiRGJUYnRiZGKUYmJkkiWUdGKEYsRiZGLiZJIkNHRig2JUYtRiRGLSEiIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Li1JI21uR0YkNiRRIjBGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0Y6RkBGOkZARjpGQC1GOzYkUSIxRidGPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRj0tRkE2LVEjOj1GJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGYm8tRiM2Jy1GQTYtUSomdW1pbnVzMDtGJ0Y+RkRGYG9GSUZLRk1GT0ZRL0ZUUSwwLjIyMjIyMjJlbUYnL0ZXRmpvLUYsNiUtRi82JVEiQ0YnRjJGNS1GIzYqRjpGQEY6RkBGWUZmbkZpbkY+RltvLUZBNi1RIitGJ0Y+RkRGYG9GSUZLRk1GT0ZRRmlvRltwLUYsNiUtRi82JVEiWkYnRjJGNUZhcEZbb0Y+RmZuRmluRj4=">LCYmSSJDRzYiNiUiIiFGJyIiIiEiIiZJIlpHRiVGJkYo</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Li1JI21uR0YkNiRRIjNGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GOzYkUSIwRidGPkZARllGQEZZRkBGWS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRmVuLUZBNi1RIzo9RidGPkZEL0ZIRkZGSUZLRk1GT0ZRL0ZUUSwwLjI3Nzc3NzhlbUYnL0ZXRmJvLUYjNi4tRiM2KC1JJm1mcmFjR0YkNihGOi1GOzYkUSMxNkYnRj4vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmNwLyUpYmV2ZWxsZWRHRkYtRkE2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GREZgb0ZJRktGTUZPRlFGUy9GV0ZVLUYjNiotSSZtc3FydEdGJDYjLUY7NiRRIjJGJ0Y+RmhwLUYvNiVRJyYjOTQ1O0YnL0YzRkZGPkZocC1GLzYlUScmIzk0OTtGJ0ZncUY+RmhwLUYsNiUtRi82JVEiQUYnRjJGNS1GIzYqRllGQEZZRkBGWUZmbkZpbkY+RltvRj5GZm5GaW5GPi1GQTYtUSIrRidGPkZERmBvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0Zmci1GIzYoRmhvRmhwLUYjNipGXnFGaHBGZHFGaHBGaHFGaHAtRiw2JS1GLzYlUSJYRidGMkY1RmByRltvRj5GZm5GaW5GPi1GQTYtUSgmbWludXM7RidGPkZERmBvRklGS0ZNRk9GUUZlckZnci1GIzYoRmhvRmhwLUYjNipGXnFGaHBGZHFGaHBGaHFGaHAtRiw2JS1GLzYlUSJZRidGMkY1LUYjNiotRjs2JEZgcEY+RkBGWUZARllGZm5GaW5GPkZbb0Y+RmZuRmluRj5GYXMtRiw2JUZec0ZddEZbb0Zici1GIzYoLUZpbzYoRl90RjpGXnBGYXBGZHBGZnBGaHAtRiM2JC1GLDYlLUYvNiVRIlpGJ0YyRjUtRiM2KkZZRkBGWUZARl90RmZuRmluRj5GW29GPkZmbkZpbkY+RmFzLUYsNiVGW3UtRiM2KkY6RkBGWUZARllGZm5GaW5GPkZbb0Y+RmZuRmluRj4=">LC4qKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiQUdGKDYlIiIhRi1GLUYmIyIiJCIjOyoqRiRGJUYnRiZGKUYmJkkiWEdGKEYsRiZGLioqRiRGJUYnRiZGKUYmJkkiWUdGKDYlRiZGLUYtRiYjISIkRjAmRjNGNyEiIiZJIlpHRig2JUYtRi1GJiNGJkYvJkY9NiVGL0YtRi1GOw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Li1JI21uR0YkNiRRIjJGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GOzYkUSIxRidGPkZALUY7NiRRIjBGJ0Y+RkBGZm5GQEZmbi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRmhuLUZBNi1RIzo9RidGPkZEL0ZIRkZGSUZLRk1GT0ZRL0ZUUSwwLjI3Nzc3NzhlbUYnL0ZXRmVvLUYjNjAtRiM2KC1JJm1mcmFjR0YkNigtRjs2JFEiM0YnRj4tRjs2JFEjNjRGJ0Y+LyUubGluZXRoaWNrbmVzc0dGZW4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaHAvJSliZXZlbGxlZEdGRi1GQTYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZERmNvRklGS0ZNRk9GUUZTL0ZXRlUtRiM2Ki1JJm1zcXJ0R0YkNiNGOkZdcS1GLzYlUScmIzk0NTtGJy9GM0ZGRj5GXXEtRi82JVEnJiM5NDk7RidGaXFGPkZdcS1GLDYlLUYvNiVRIkJGJ0YyRjUtRiM2KkZmbkZARmZuRkBGZm5GaW5GXG9GPkZeb0Y+RmluRlxvRj4tRkE2LVEoJm1pbnVzO0YnRj5GREZjb0ZJRktGTUZPRlEvRlRRLDAuMjIyMjIyMmVtRicvRldGaHItRiM2KC1GXHA2KEZecC1GOzYkUSI4RidGPkZkcEZmcEZpcEZbcUZdcS1GIzYqRmNxRl1xRmZxRl1xRmpxRl1xLUYsNiUtRi82JVEiWEYnRjJGNS1GIzYqRllGQEZmbkZARmZuRmluRlxvRj5GXm9GPkZpbkZcb0Y+LUZBNi1RIitGJ0Y+RkRGY29GSUZLRk1GT0ZRRmdyRmlyLUYjNihGW3BGXXEtRiM2KkZjcUZdcUZmcUZdcUZqcUZdcS1GLDYlLUYvNiVRIllGJ0YyRjVGYnJGXm9GPkZpbkZcb0Y+RmRyLUYjNigtRlxwNihGXnAtRjs2JFEjMTZGJ0Y+RmRwRmZwRmlwRltxRl1xLUYjNipGY3FGXXFGZnFGXXFGanFGXXEtRiw2JUZjdC1GIzYqRmZuRkBGWUZARmZuRmluRlxvRj5GXm9GPkZpbkZcb0Y+RmpzLUYjNihGaHRGXXEtRiM2KkZjcUZdcUZmcUZdcUZqcUZdcS1GLDYlLUYvNiVRIlpGJ0YyRjUtRiM2KkZmbkZARmZuRkBGWUZpbkZcb0Y+Rl5vRj5GaW5GXG9GPkZkci1GLDYlRmVzRmF1Rl5vRmRyLUYsNiVGaXUtRiM2KkY6RkBGWUZARmZuRmluRlxvRj5GXm9GPkZpbkZcb0Y+">LDAqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiQkdGKDYlIiIhRi1GLUYmIyIiJCIjayoqRiRGJUYnRiZGKUYmJkkiWEdGKDYlRiZGLUYtRiYjISIkIiIpKipGJEYlRidGJkYpRiYmSSJZR0YoRixGJkYuKipGJEYlRidGJkYpRiYmRjo2JUYtRiZGLUYmI0Y2IiM7KipGJEYlRidGJkYpRiYmSSJaR0YoNiVGLUYtRiZGJiNGL0Y/JkYzRj0hIiImRkI2JUYkRiZGLUZG</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Li1JI21uR0YkNiRRIjFGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GOzYkUSIyRidGPkZALUY7NiRRIjBGJ0Y+RkBGZm5GQEZmbi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRmhuLUZBNi1RIzo9RidGPkZEL0ZIRkZGSUZLRk1GT0ZRL0ZUUSwwLjI3Nzc3NzhlbUYnL0ZXRmVvLUYjNiwtRiM2KC1JJm1mcmFjR0YkNigtRjs2JFEiM0YnRj4tRjs2JFEjNjRGJ0Y+LyUubGluZXRoaWNrbmVzc0dGPS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZocC8lKWJldmVsbGVkR0ZGLUZBNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkRGY29GSUZLRk1GT0ZRRlMvRldGVS1GIzYqLUkmbXNxcnRHRiQ2I0ZZRl1xLUYvNiVRJyYjOTQ1O0YnL0YzRkZGPkZdcS1GLzYlUScmIzk0OTtGJ0ZpcUY+Rl1xLUYsNiUtRi82JVEiQUYnRjJGNS1GIzYqRmZuRkBGZm5GQEZmbkZpbkZcb0Y+Rl5vRj5GaW5GXG9GPi1GQTYtUSIrRidGPkZERmNvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0Zoci1GIzYoRltwRl1xLUYjNipGY3FGXXFGZnFGXXFGanFGXXEtRiw2JS1GLzYlUSJYRidGMkY1RmJyRl5vRj5GaW5GXG9GPi1GQTYtUSgmbWludXM7RidGPkZERmNvRklGS0ZNRk9GUUZnckZpci1GIzYoLUZccDYoRl5wLUY7NiRRIjhGJ0Y+RmRwRmZwRmlwRltxRl1xLUYjNipGY3FGXXFGZnFGXXFGanFGXXEtRiw2JUZgcy1GIzYqRmZuRkBGOkZARmZuRmluRlxvRj5GXm9GPkZpbkZcb0Y+RmNzLUYjNihGW3BGXXEtRiM2KkZjcUZdcUZmcUZdcUZqcUZdcS1GLDYlLUYvNiVRIllGJ0YyRjUtRiM2KkY6RkBGZm5GQEZmbkZpbkZcb0Y+Rl5vRj5GaW5GXG9GPkZjcy1GLDYlLUYvNiVRIlpGJ0YyRjUtRiM2KkY6RkBGWUZARmZuRmluRlxvRj5GXm9GPkZpbkZcb0Y+">LCwqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiQUdGKDYlIiIhRi1GLUYmIyIiJCIjayoqRiRGJUYnRiZGKUYmJkkiWEdGKEYsRiZGLioqRiRGJUYnRiZGKUYmJkYzNiVGLUYmRi1GJiMhIiQiIikqKkYkRiVGJ0YmRilGJiZJIllHRig2JUYmRi1GLUYmI0Y4RjAmSSJaR0YoNiVGJkYkRi0hIiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Li1JI21uR0YkNiRRIjBGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GOzYkUSIzRidGPkZARjpGQEY6RkBGOi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRj0tRkE2LVEjOj1GJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGYm8tRiM2LC1GIzYoLUkmbWZyYWNHRiQ2KEZZLUY7NiRRJDI1NkYnRj4vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmNwLyUpYmV2ZWxsZWRHRkYtRkE2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GREZgb0ZJRktGTUZPRlFGUy9GV0ZVLUYjNiotSSZtc3FydEdGJDYjLUY7NiRRIjJGJ0Y+RmhwLUYvNiVRJyYjOTQ1O0YnL0YzRkZGPkZocC1GLzYlUScmIzk0OTtGJ0ZncUY+RmhwLUYsNiUtRi82JVEiQkYnRjJGNS1GIzYqRjpGQEY6RkBGOkZmbkZpbkY+RltvRj5GZm5GaW5GPi1GQTYtUSIrRidGPkZERmBvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0Zmci1GIzYoRmhvRmhwLUYjNipGXnFGaHBGZHFGaHBGaHFGaHAtRiw2JS1GLzYlUSJZRidGMkY1RmByRltvRj5GZm5GaW5GPi1GQTYtUSgmbWludXM7RidGPkZERmBvRklGS0ZNRk9GUUZlckZnci1GIzYoLUZpbzYoRlktRjs2JFEjNjRGJ0Y+Rl5wRmFwRmRwRmZwRmhwLUYjNipGXnFGaHBGZHFGaHBGaHFGaHAtRiw2JUZecy1GIzYqRjpGQC1GOzYkRmBwRj5GQEY6RmZuRmluRj5GW29GPkZmbkZpbkY+RmJyLUYjNigtRmlvNihGYXRGaHNGXnBGYXBGZHBGZnBGaHAtRiM2KkZecUZocEZkcUZocEZocUZocC1GLDYlLUYvNiVRIlpGJ0YyRjUtRiM2KkY6RkBGOkZARmF0RmZuRmluRj5GW29GPkZmbkZpbkY+RmFzLUYsNiVGW3UtRiM2KkY6RkBGWUZARjpGZm5GaW5GPkZbb0Y+RmZuRmluRj4=">LCwqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiQkdGKDYlIiIhRi1GLUYmIyIiJCIkYyMqKkYkRiVGJ0YmRilGJiZJIllHRihGLEYmRi4qKkYkRiVGJ0YmRilGJiZGMzYlRi1GJkYtRiYjISIkIiNrKipGJEYlRidGJkYpRiYmSSJaR0YoNiVGLUYtRiZGJiNGJkY5JkY8NiVGLUYvRi0hIiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Li1JI21uR0YkNiRRIjJGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GOzYkUSIwRidGPkZALUY7NiRRIjFGJ0Y+RkBGWUZARlkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkZGPi8lL3N1YnNjcmlwdHNoaWZ0R0Zlbi1GQTYtUSM6PUYnRj5GRC9GSEZGRklGS0ZNRk9GUS9GVFEsMC4yNzc3Nzc4ZW1GJy9GV0Zlby1GIzY2LUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjlGJ0Y+LUY7NiRRIzE2RidGPi8lLmxpbmV0aGlja25lc3NHRmhuLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmhwLyUpYmV2ZWxsZWRHRkYtRkE2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GREZjb0ZJRktGTUZPRlFGUy9GV0ZVLUYjNiotSSZtc3FydEdGJDYjRjpGXXEtRi82JVEnJiM5NDU7RicvRjNGRkY+Rl1xLUYvNiVRJyYjOTQ5O0YnRmlxRj5GXXEtRiw2JS1GLzYlUSJBRidGMkY1LUYjNipGWUZARllGQEZZRmluRlxvRj5GXm9GPkZpbkZcb0Y+LUZBNi1RKCZtaW51cztGJ0Y+RkRGY29GSUZLRk1GT0ZRL0ZUUSwwLjIyMjIyMjJlbUYnL0ZXRmhyLUYjNigtRlxwNigtRjs2JFEiM0YnRj5GYXBGZHBGZnBGaXBGW3FGXXEtRiM2KkZjcUZdcUZmcUZdcUZqcUZdcS1GLDYlLUYvNiVRIkJGJ0YyRjUtRiM2KkZmbkZARllGQEZZRmluRlxvRj5GXm9GPkZpbkZcb0Y+LUZBNi1RIitGJ0Y+RkRGY29GSUZLRk1GT0ZRRmdyRmlyLUYjNihGW3BGXXEtRiM2KkZjcUZdcUZmcUZdcUZqcUZdcS1GLDYlLUYvNiVRIlhGJ0YyRjVGYnJGXm9GPkZpbkZcb0Y+RmRyLUYjNigtRlxwNihGXnNGOkZkcEZmcEZpcEZbcUZdcS1GIzYqRmNxRl1xRmZxRl1xRmpxRl1xLUYsNiVGY3QtRiM2KkY6RkBGWUZARllGaW5GXG9GPkZeb0Y+RmluRlxvRj5GZHItRiM2KC1GXHA2KEZecy1GOzYkUSI4RidGPkZkcEZmcEZpcEZbcUZdcS1GIzYqRmNxRl1xRmZxRl1xRmpxRl1xLUYsNiUtRi82JVEiWUYnRjJGNUZoc0Zeb0Y+RmluRlxvRj5GanMtRiM2KEZodEZdcS1GIzYqRmNxRl1xRmZxRl1xRmpxRl1xLUYsNiUtRi82JVEiWkYnRjJGNS1GIzYqRmZuRkBGWUZARmZuRmluRlxvRj5GXm9GPkZpbkZcb0Y+RmRyLUYsNiVGX3JGaHNGXm9GZHItRiM2JkY6Rl1xLUYsNiVGY3RGaHNGXm9GPkZqcy1GLDYlRlt2Rl51Rl5vRmpzLUYsNiVGZHYtRiM2KkZZRkBGWUZARmZuRmluRlxvRj5GXm9GPkZpbkZcb0Y+">LDYqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiQUdGKDYlIiIhRi1GLUYmIyIiKiIjOyoqRiRGJUYnRiZGKUYmJkkiQkdGKDYlRiZGLUYtRiYjISIkRjAqKkYkRiVGJ0YmRilGJiZJIlhHRihGLEYmRi4qKkYkRiVGJ0YmRilGJiZGOTYlRiRGLUYtRiYjRjZGJCoqRiRGJUYnRiZGKUYmJkkiWUdGKEY0RiYjRjYiIikqKkYkRiVGJ0YmRilGJiZJIlpHRig2JUYmRi1GJkYmIyIiJEYkJkYrRjQhIiImRjlGNCEiIyZGQEY8RiYmRkU2JUYtRi1GJkYm</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LDgqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiQUdGKDYlRiYiIiFGLUYmIyEiJCIiKSoqRiRGJUYnRiZGKUYmJkkiQkdGKDYlRi1GLUYtRiYjIiIkIiNLKipGJEYlRidGJkYpRiYmSSJYR0YoRixGJkYuKipGJEYlRidGJkYpRiYmRjo2JUYmRiZGLUYmI0YvRiQqKkYkRiVGJ0YmRilGJiZJIllHRihGNEYmRjUqKkYkRiVGJ0YmRilGJiZGQTYlRi1GJkYtRiZGLioqRiRGJUYnRiZGKUYmJkkiWkdGKDYlRi1GLUYmRiYjRjZGMCoqRiRGJUYnRiZGKUYmJkZHNiVGLUYmRiZGJiNGNkYkJkY6RkQhIiMmRkFGPUYmJkZHNiVGJkYtRiYhIiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Li1JI21uR0YkNiRRIjBGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GOzYkUSIyRidGPkZALUY7NiRRIjFGJ0Y+RkBGOkZARjovJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkZGPi8lL3N1YnNjcmlwdHNoaWZ0R0Y9LUZBNi1RIzo9RidGPkZEL0ZIRkZGSUZLRk1GT0ZRL0ZUUSwwLjI3Nzc3NzhlbUYnL0ZXRmVvLUYjNjAtRiM2KC1JJm1mcmFjR0YkNigtRjs2JFEiM0YnRj4tRjs2JFEjNjRGJ0Y+LyUubGluZXRoaWNrbmVzc0dGaG4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaHAvJSliZXZlbGxlZEdGRi1GQTYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZERmNvRklGS0ZNRk9GUUZTL0ZXRlUtRiM2Ki1JJm1zcXJ0R0YkNiNGWUZdcS1GLzYlUScmIzk0NTtGJy9GM0ZGRj5GXXEtRi82JVEnJiM5NDk7RidGaXFGPkZdcS1GLDYlLUYvNiVRIkFGJ0YyRjUtRiM2KkY6RkBGOkZARjpGaW5GXG9GPkZeb0Y+RmluRlxvRj4tRkE2LVEoJm1pbnVzO0YnRj5GREZjb0ZJRktGTUZPRlEvRlRRLDAuMjIyMjIyMmVtRicvRldGaHItRiM2KEZbcEZdcS1GIzYqRmNxRl1xRmZxRl1xRmpxRl1xLUYsNiUtRi82JVEiQkYnRjJGNS1GIzYqRmZuRkBGOkZARjpGaW5GXG9GPkZeb0Y+RmluRlxvRj4tRkE2LVEiK0YnRj5GREZjb0ZJRktGTUZPRlFGZ3JGaXItRiM2KEZbcEZdcS1GIzYqRmNxRl1xRmZxRl1xRmpxRl1xLUYsNiUtRi82JVEiWEYnRjJGNUZickZeb0Y+RmluRlxvRj5GZHItRiM2KC1GXHA2KEZecC1GOzYkUSI4RidGPkZkcEZmcEZpcEZbcUZdcS1GIzYqRmNxRl1xRmZxRl1xRmpxRl1xLUYsNiVGXnQtRiM2KkY6RkBGZm5GQEY6RmluRlxvRj5GXm9GPkZpbkZcb0Y+RmRyLUYjNigtRlxwNihGXnBGWUZkcEZmcEZpcEZbcUZdcS1GIzYqRmNxRl1xRmZxRl1xRmpxRl1xLUYsNiVGXnQtRiM2KkY6RkBGWUZARjpGaW5GXG9GPkZeb0Y+RmluRlxvRj5GZXMtRiw2JS1GLzYlUSJZRidGMkY1RmZ1Rl5vRmRyLUYsNiUtRi82JVEiWkYnRjJGNS1GIzYqRjpGQEZmbkZARmZuRmluRlxvRj5GXm9GPkZpbkZcb0Y+">LDAqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiQUdGKDYlIiIhRi1GLUYmIyIiJCIjayoqRiRGJUYnRiZGKUYmJkkiQkdGKDYlRiZGLUYtRiYjISIkRjAqKkYkRiVGJ0YmRilGJiZJIlhHRihGLEYmRi4qKkYkRiVGJ0YmRilGJiZGOTYlRi1GJkYtRiYjRjYiIikqKkYkRiVGJ0YmRilGJiZGOTYlRi1GJEYtRiYjRjZGJCZJIllHRihGQUYmJkkiWkdGKDYlRi1GJkYmISIi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Li1JI21uR0YkNiRRIjFGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GOzYkUSIwRidGPkZALUY7NiRRIjJGJ0Y+RkBGWUZARlkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkZGPi8lL3N1YnNjcmlwdHNoaWZ0R0Zlbi1GQTYtUSM6PUYnRj5GRC9GSEZGRklGS0ZNRk9GUS9GVFEsMC4yNzc3Nzc4ZW1GJy9GV0Zlby1GIzY4LUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjlGJ0Y+RmZuLyUubGluZXRoaWNrbmVzc0dGPS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZlcC8lKWJldmVsbGVkR0ZGLUZBNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkRGY29GSUZLRk1GT0ZRRlMvRldGVS1GIzYoLUklbXN1cEdGJDYlLUYvNiVRJyYjOTQ1O0YnL0YzRkZGPkZmbi8lMXN1cGVyc2NyaXB0c2hpZnRHRmVuRmpwLUZhcTYlLUYvNiVRJyYjOTQ5O0YnRmZxRj5GZm5GZ3FGanAtRiw2JS1GLzYlUSJYRidGMkY1LUYjNipGWUZARllGQEY6RmluRlxvRj5GXm9GPkZpbkZcb0Y+LUZBNi1RIitGJ0Y+RkRGY29GSUZLRk1GT0ZRL0ZUUSwwLjIyMjIyMjJlbUYnL0ZXRmlyLUYjNigtRlxwNihGXnAtRjs2JFEjMTZGJ0Y+RmFwRmNwRmZwRmhwRmpwLUYjNiotSSZtc3FydEdGJDYjRmZuRmpwRmNxRmpwRltyRmpwLUYsNiUtRi82JVEiQUYnRjJGNS1GIzYqRllGQEZZRkBGWUZpbkZcb0Y+Rl5vRj5GaW5GXG9GPi1GQTYtUSgmbWludXM7RidGPkZERmNvRklGS0ZNRk9GUUZockZqci1GIzYoLUZccDYoLUY7NiRRIjNGJ0Y+RmZuRmFwRmNwRmZwRmhwRmpwLUYjNipGZHNGanBGY3FGanBGW3JGanAtRiw2JUZpcy1GIzYqRmZuRkBGWUZARllGaW5GXG9GPkZeb0Y+RmluRlxvRj5GXnQtRiM2KC1GXHA2KEZldC1GOzYkUSI4RidGPkZhcEZjcEZmcEZocEZqcC1GIzYqRmRzRmpwRmNxRmpwRltyRmpwLUYsNiUtRi82JVEiQkYnRjJGNS1GIzYqRjpGQEZZRkBGWUZpbkZcb0Y+Rl5vRj5GaW5GXG9GPkZlci1GIzYoRl1zRmpwLUYjNipGZHNGanBGY3FGanBGW3JGanAtRiw2JUZgckZcdEZeb0Y+RmluRlxvRj5GXnQtRiM2KEZjdEZqcC1GIzYqRmRzRmpwRmNxRmpwRltyRmpwLUYsNiUtRi82JVEiWUYnRjJGNUZjckZeb0Y+RmluRlxvRj5GXnQtRiM2KC1GXHA2KEZldEZfc0ZhcEZjcEZmcEZocEZqcC1GIzYqRmRzRmpwRmNxRmpwRltyRmpwLUYsNiVGanZGXHZGXm9GPkZpbkZcb0Y+Rl50LUYjNiZGZm5GanAtRiw2JUZpc0ZcdkZeb0Y+RmVyLUYsNiVGaXVGXHVGXm9GXnQtRiw2JUZgckZcdkZeb0Zlci1GLDYlLUYvNiVRIlpGJ0YyRjVGY3JGXm9GPkZpbkZcb0Y+">LDgqKEkmYWxwaGFHNiIiIiNJKGVwc2lsb25HRiVGJiZJIlhHRiU2JSIiIUYrIiIiRiwjIiIqRiYqKkYmI0YsRiZGJEYsRidGLCZJIkFHRiU2JUYrRitGK0YsI0YuIiM7KipGJkYwRiRGLEYnRiwmRjI2JUYmRitGK0YsIyEiJEYmKipGJkYwRiRGLEYnRiwmSSJCR0YlNiVGLEYrRitGLCNGOiIiKSoqRiZGMEYkRixGJ0YsJkYpRjNGLEY0KipGJkYwRiRGLEYnRiwmSSJZR0YlRipGLEY5KipGJkYwRiRGLEYnRiwmRkVGPkYsI0Y6RjUmRjJGPiEiIyZGPUY4RiwmRilGPiEiIiZJIlpHRiVGKkYs</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LDYqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiQUdGKDYlRiYiIiFGLUYmIyEiJCIiKSoqRiRGJUYnRiZGKUYmJkkiQkdGKDYlRi1GLUYtRiYjIiIkIiNrKipGJEYlRidGJkYpRiYmRjM2JUYkRi1GLUYmI0Y2RjAqKkYkRiVGJ0YmRilGJiZJIlhHRig2JUYtRi1GJkYmI0YvRiQqKkYkRiVGJ0YmRilGJiZJIllHRihGNEYmRjUqKkYkRiVGJ0YmRilGJiZGQzYlRi1GJkYtRiYjRi8iIzsqKkYkRiVGJ0YmRilGJiZJIlpHRihGP0YmI0Y2RkgmRitGOkYmJkY+RkYhIiImRkNGP0Ym</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Li1JI21uR0YkNiRRIjBGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0Y6RkAtRjs2JFEiM0YnRj5GQEY6RkBGOi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRj0tRkE2LVEjOj1GJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGYm8tRiM2Li1GIzYoLUkmbWZyYWNHRiQ2KEZZLUY7NiRRIzE2RidGPi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGY3AvJSliZXZlbGxlZEdGRi1GQTYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZERmBvRklGS0ZNRk9GUUZTL0ZXRlUtRiM2Ki1JJm1zcXJ0R0YkNiMtRjs2JFEiMkYnRj5GaHAtRi82JVEnJiM5NDU7RicvRjNGRkY+RmhwLUYvNiVRJyYjOTQ5O0YnRmdxRj5GaHAtRiw2JS1GLzYlUSJBRidGMkY1LUYjNipGOkZARjpGQEY6RmZuRmluRj5GW29GPkZmbkZpbkY+LUZBNi1RKCZtaW51cztGJ0Y+RkRGYG9GSUZLRk1GT0ZRL0ZUUSwwLjIyMjIyMjJlbUYnL0ZXRmZyLUYjNihGaG9GaHAtRiM2KkZecUZocEZkcUZocEZocUZocC1GLDYlLUYvNiVRIkJGJ0YyRjUtRiM2Ki1GOzYkRmBwRj5GQEY6RkBGOkZmbkZpbkY+RltvRj5GZm5GaW5GPi1GQTYtUSIrRidGPkZERmBvRklGS0ZNRk9GUUZlckZnci1GIzYoRmhvRmhwLUYjNipGXnFGaHBGZHFGaHBGaHFGaHAtRiw2JS1GLzYlUSJYRidGMkY1RmByRltvRj5GZm5GaW5GPkZici1GLDYlRl1yRmFzRltvRmJyLUYsNiUtRi82JVEiQ0YnRjJGNS1GIzYqRllGQEY6RkBGOkZmbkZpbkY+RltvRmVzLUYjNigtRmlvNihGY3NGWUZecEZhcEZkcEZmcEZocC1GIzYkLUYsNiUtRi82JVEiWkYnRjJGNS1GIzYqRjpGQEY6RkBGY3NGZm5GaW5GPkZbb0Y+RmZuRmluRj5GPkZmbkZpbkY+">LC4qKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiQUdGKDYlIiIhRi1GLUYmIyIiJCIjOyoqRiRGJUYnRiZGKUYmJkkiQkdGKDYlRiZGLUYtRiYjISIkRjAqKkYkRiVGJ0YmRilGJiZJIlhHRihGLEYmRi4mRitGNCEiIiZJIkNHRig2JUYvRi1GLUY7JkkiWkdGKDYlRi1GLUYmI0YmRi8=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Li1JI21uR0YkNiRRIjJGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GOzYkUSIwRidGPkZARllGQC1GOzYkUSIxRidGPkZARlkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkZGPi8lL3N1YnNjcmlwdHNoaWZ0R0Zlbi1GQTYtUSM6PUYnRj5GRC9GSEZGRklGS0ZNRk9GUS9GVFEsMC4yNzc3Nzc4ZW1GJy9GV0Zlby1GIzY0LUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjNGJ0Y+LUY7NiRRIzY0RidGPi8lLmxpbmV0aGlja25lc3NHRmhuLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmhwLyUpYmV2ZWxsZWRHRkYtRkE2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GREZjb0ZJRktGTUZPRlFGUy9GV0ZVLUYjNiotSSZtc3FydEdGJDYjRjpGXXEtRi82JVEnJiM5NDU7RicvRjNGRkY+Rl1xLUYvNiVRJyYjOTQ5O0YnRmlxRj5GXXEtRiw2JS1GLzYlUSJCRidGMkY1LUYjNipGWUZARllGQEZZRmluRlxvRj5GXm9GPkZpbkZcb0Y+LUZBNi1RKCZtaW51cztGJ0Y+RkRGY29GSUZLRk1GT0ZRL0ZUUSwwLjIyMjIyMjJlbUYnL0ZXRmhyLUYjNigtRlxwNihGXnAtRjs2JFEjMTZGJ0Y+RmRwRmZwRmlwRltxRl1xLUYjNipGY3FGXXFGZnFGXXFGanFGXXEtRiw2JUZfci1GIzYqRllGQEZmbkZARllGaW5GXG9GPkZeb0Y+RmluRlxvRj5GZHItRiM2KC1GXHA2KEZecC1GOzYkUSI4RidGPkZkcEZmcEZpcEZbcUZdcS1GIzYqRmNxRl1xRmZxRl1xRmpxRl1xLUYsNiUtRi82JVEiWEYnRjJGNS1GIzYqRmZuRkBGWUZARllGaW5GXG9GPkZeb0Y+RmluRlxvRj4tRkE2LVEiK0YnRj5GREZjb0ZJRktGTUZPRlFGZ3JGaXItRiM2KEZbcEZdcS1GIzYqRmNxRl1xRmZxRl1xRmpxRl1xLUYsNiUtRi82JVEiWUYnRjJGNUZickZeb0Y+RmluRlxvRj5GZ3QtRiM2KEZpc0ZdcS1GIzYqRmNxRl1xRmZxRl1xRmpxRl1xLUYsNiVGYHUtRiM2KkY6RkBGWUZARllGaW5GXG9GPkZeb0Y+RmluRlxvRj5GZ3QtRiM2KEZcc0ZdcS1GIzYqRmNxRl1xRmZxRl1xRmpxRl1xLUYsNiUtRi82JVEiWkYnRjJGNS1GIzYqRllGQEZZRkBGZm5GaW5GXG9GPkZeb0Y+RmluRlxvRj5GZHItRiw2JS1GLzYlUSJBRidGMkY1RmVzRl5vRmd0LUYsNiVGYnRGaXVGXm9GZHItRiw2JUZhdi1GIzYqRmZuRkBGWUZARmZuRmluRlxvRj5GXm9GPkZpbkZcb0Y+">LDQqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiQkdGKDYlIiIhRi1GLUYmIyIiJCIjayoqRiRGJUYnRiZGKUYmJkYrNiVGLUYmRi1GJiMhIiQiIzsqKkYkRiVGJ0YmRilGJiZJIlhHRig2JUYmRi1GLUYmI0Y1IiIpKipGJEYlRidGJkYpRiYmSSJZR0YoRixGJkYuKipGJEYlRidGJkYpRiYmRj82JUYkRi1GLUYmI0YvRjwqKkYkRiVGJ0YmRilGJiZJIlpHRig2JUYtRi1GJkYmI0YvRjYmSSJBR0YoRjMhIiImRjlGQkYmJkZGNiVGJkYtRiZGSw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Li1JI21uR0YkNiRRIjFGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0Y6RkAtRjs2JFEiMEYnRj5GQEY6RkBGWS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRmVuLUZBNi1RIzo9RidGPkZEL0ZIRkZGSUZLRk1GT0ZRL0ZUUSwwLjI3Nzc3NzhlbUYnL0ZXRmJvLUYjNjQtRiM2KC1JJm1mcmFjR0YkNigtRjs2JFEiM0YnRj4tRjs2JFEjMzJGJ0Y+LyUubGluZXRoaWNrbmVzc0dGPS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZlcC8lKWJldmVsbGVkR0ZGLUZBNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkRGYG9GSUZLRk1GT0ZRRlMvRldGVS1GIzYqLUkmbXNxcnRHRiQ2Iy1GOzYkUSIyRidGPkZqcC1GLzYlUScmIzk0NTtGJy9GM0ZGRj5GanAtRi82JVEnJiM5NDk7RidGaXFGPkZqcC1GLDYlLUYvNiVRIkFGJ0YyRjUtRiM2KkZZRkBGWUZARllGZm5GaW5GPkZbb0Y+RmZuRmluRj4tRkE2LVEoJm1pbnVzO0YnRj5GREZgb0ZJRktGTUZPRlEvRlRRLDAuMjIyMjIyMmVtRicvRldGaHItRiM2KC1GaW82KEZbcC1GOzYkUSI4RidGPkZhcEZjcEZmcEZocEZqcC1GIzYqRmBxRmpwRmZxRmpwRmpxRmpwLUYsNiVGX3ItRiM2KkZZRkBGOkZARllGZm5GaW5GPkZbb0Y+RmZuRmluRj4tRkE2LVEiK0YnRj5GREZgb0ZJRktGTUZPRlFGZ3JGaXItRiM2KEZob0ZqcC1GIzYqRmBxRmpwRmZxRmpwRmpxRmpwLUYsNiUtRi82JVEiWEYnRjJGNUZickZbb0Y+RmZuRmluRj5GZHItRiM2KEZcc0ZqcC1GIzYqRmBxRmpwRmZxRmpwRmpxRmpwLUYsNiVGYHRGZXNGW29GPkZmbkZpbkY+RmRyLUYjNihGaG9GanAtRiM2KkZgcUZqcEZmcUZqcEZqcUZqcC1GLDYlLUYvNiVRIllGJ0YyRjUtRiM2KkY6RkBGWUZARllGZm5GaW5GPkZbb0Y+RmZuRmluRj5GZ3MtRiM2KEZcc0ZqcC1GIzYqRmBxRmpwRmZxRmpwRmpxRmpwLUYsNiVGX3UtRiM2KkY6RkBGOkZARllGZm5GaW5GPkZbb0Y+RmZuRmluRj5GZHItRiM2KEZcc0ZqcC1GIzYqRmBxRmpwRmZxRmpwRmpxRmpwLUYsNiUtRi82JVEiWkYnRjJGNS1GIzYqRjpGQEZZRkBGOkZmbkZpbkY+RltvRj5GZm5GaW5GPkZncy1GLDYlRmB0Rmp1RltvRmRyLUYsNiVGYnYtRiM2KkZZRkBGOkZARjpGZm5GaW5GPkZbb0Y+RmZuRmluRj4=">LDQqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiQUdGKDYlIiIhRi1GLUYmIyIiJCIjSyoqRiRGJUYnRiZGKUYmJkYrNiVGLUYmRi1GJiMhIiQiIikqKkYkRiVGJ0YmRilGJiZJIlhHRihGLEYmRi4qKkYkRiVGJ0YmRilGJiZGOUYzRiZGNCoqRiRGJUYnRiZGKUYmJkkiWUdGKDYlRiZGLUYtRiYjRjVGMCoqRiRGJUYnRiZGKUYmJkY+NiVGJkYmRi1GJiNGL0Y2KipGJEYlRidGJkYpRiYmSSJaR0YoNiVGJkYtRiZGJkY0JkY5RkNGJiZGRzYlRi1GJkYmISIi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Li1JI21uR0YkNiRRIjBGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GOzYkUSIyRidGPkZARjpGQC1GOzYkUSIxRidGPkZARjovJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkZGPi8lL3N1YnNjcmlwdHNoaWZ0R0Y9LUZBNi1RIzo9RidGPkZEL0ZIRkZGSUZLRk1GT0ZRL0ZUUSwwLjI3Nzc3NzhlbUYnL0ZXRmVvLUYjNjItRiM2KC1JJm1mcmFjR0YkNigtRjs2JFEiOUYnRj4tRjs2JFEkMjU2RidGPi8lLmxpbmV0aGlja25lc3NHRmhuLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmhwLyUpYmV2ZWxsZWRHRkYtRkE2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GREZjb0ZJRktGTUZPRlFGUy9GV0ZVLUYjNiotSSZtc3FydEdGJDYjRllGXXEtRi82JVEnJiM5NDU7RicvRjNGRkY+Rl1xLUYvNiVRJyYjOTQ5O0YnRmlxRj5GXXEtRiw2JS1GLzYlUSJCRidGMkY1LUYjNipGOkZARjpGQEY6RmluRlxvRj5GXm9GPkZpbkZcb0Y+LUZBNi1RKCZtaW51cztGJ0Y+RkRGY29GSUZLRk1GT0ZRL0ZUUSwwLjIyMjIyMjJlbUYnL0ZXRmhyLUYjNigtRlxwNigtRjs2JFEiM0YnRj4tRjs2JFEjNjRGJ0Y+RmRwRmZwRmlwRltxRl1xLUYjNipGY3FGXXFGZnFGXXFGanFGXXEtRiw2JUZfci1GIzYqRjpGQEZmbkZARjpGaW5GXG9GPkZeb0Y+RmluRlxvRj4tRkE2LVEiK0YnRj5GREZjb0ZJRktGTUZPRlFGZ3JGaXItRiM2KEZbcEZdcS1GIzYqRmNxRl1xRmZxRl1xRmpxRl1xLUYsNiUtRi82JVEiWUYnRjJGNUZickZeb0Y+RmluRlxvRj5GZHItRiM2KC1GXHA2KEZecy1GOzYkUSMzMkYnRj5GZHBGZnBGaXBGW3FGXXEtRiM2KkZjcUZdcUZmcUZdcUZqcUZdcS1GLDYlRmN0RmhzRl5vRj5GaW5GXG9GPkZqcy1GIzYoLUZccDYoRl5zLUY7NiRRIjhGJ0Y+RmRwRmZwRmlwRltxRl1xLUYjNipGY3FGXXFGZnFGXXFGanFGXXEtRiw2JUZjdC1GIzYqRjpGQEZZRkBGOkZpbkZcb0Y+Rl5vRj5GaW5GXG9GPkZqcy1GIzYoRlxzRl1xLUYjNipGY3FGXXFGZnFGXXFGanFGXXEtRiw2JS1GLzYlUSJaRidGMkY1LUYjNipGOkZARjpGQEZmbkZpbkZcb0Y+Rl5vRj5GaW5GXG9GPkZkci1GIzYoRmN1Rl1xLUYjNipGY3FGXXFGZnFGXXFGanFGXXEtRiw2JUZkdi1GIzYqRjpGQEZmbkZARmZuRmluRlxvRj5GXm9GPkZpbkZcb0Y+RmpzLUYsNiUtRi82JVEiWEYnRjJGNUZcdkZeb0Y+RmluRlxvRj4=">LDIqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiQkdGKDYlIiIhRi1GLUYmIyIiKiIkYyMqKkYkRiVGJ0YmRilGJiZGKzYlRi1GJkYtRiYjISIkIiNrKipGJEYlRidGJkYpRiYmSSJZR0YoRixGJkYuKipGJEYlRidGJkYpRiYmRjlGM0YmI0Y1IiNLKipGJEYlRidGJkYpRiYmRjk2JUYtRiRGLUYmIyIiJCIiKSoqRiRGJUYnRiZGKUYmJkkiWkdGKDYlRi1GLUYmRiYjRkJGNioqRiRGJUYnRiZGKUYmJkZGNiVGLUYmRiZGJiNGNUZDJkkiWEdGKEZARiY=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Li1JI21uR0YkNiRRIjFGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GOzYkUSIwRidGPkZARjpGQEY6RkBGWS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRmVuLUZBNi1RIzo9RidGPkZEL0ZIRkZGSUZLRk1GT0ZRL0ZUUSwwLjI3Nzc3NzhlbUYnL0ZXRmJvLUYjNjstRkE2LVEqJnVtaW51czA7RidGPkZERmBvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0Zqby1GIzYoLUkmbWZyYWNHRiQ2KC1GOzYkUSI5RidGPi1GOzYkUSI4RidGPi8lLmxpbmV0aGlja25lc3NHRj0vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGW3EvJSliZXZlbGxlZEdGRi1GQTYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZERmBvRklGS0ZNRk9GUUZTL0ZXRlUtRiM2KC1JJW1zdXBHRiQ2JS1GLzYlUScmIzk0NTtGJy9GM0ZGRj4tRjs2JFEiMkYnRj4vJTFzdXBlcnNjcmlwdHNoaWZ0R0ZlbkZgcS1GZ3E2JS1GLzYlUScmIzk0OTtGJ0ZcckY+Rl1yRmByRmBxLUYsNiUtRi82JVEiWUYnRjJGNS1GIzYqRllGQEZZRkBGOkZmbkZpbkY+RltvRj5GZm5GaW5GPi1GQTYtUSgmbWludXM7RidGPkZERmBvRklGS0ZNRk9GUUZpb0ZbcC1GIzYoLUZfcDYoLUY7NiRRIjNGJ0Y+RmRwRmdwRmlwRlxxRl5xRmBxLUYjNiotSSZtc3FydEdGJDYjRl1yRmBxRmlxRmBxRmRyRmBxLUYsNiUtRi82JVEiQUYnRjJGNS1GIzYqRjpGQEZZRkBGWUZmbkZpbkY+RltvRj5GZm5GaW5GPkZecy1GIzYoLUZfcDYoRmVzRl1yRmdwRmlwRlxxRl5xRmBxLUYjNipGanNGYHFGaXFGYHFGZHJGYHEtRiw2JUZfdC1GIzYqRjpGQEY6RkBGWUZmbkZpbkY+RltvRj5GZm5GaW5GPi1GQTYtUSIrRidGPkZERmBvRklGS0ZNRk9GUUZpb0ZbcC1GIzYoLUZfcDYoRmVzLUY7NiRRIzMyRidGPkZncEZpcEZccUZecUZgcS1GIzYqRmpzRmBxRmlxRmBxRmRyRmBxLUYsNiUtRi82JVEiQkYnRjJGNS1GIzYqRllGQEZZRkBGWUZmbkZpbkY+RltvRj5GZm5GaW5GPkZecy1GIzYoRmNzRmBxLUYjNipGanNGYHFGaXFGYHFGZHJGYHEtRiw2JUZcdi1GIzYqRllGQEY6RkBGWUZmbkZpbkY+RltvRj5GZm5GaW5GPkZecy1GIzYsRmVzRmBxRmpzRmBxRmlxRmBxRmRyRmBxLUYsNiUtRi82JVEiWEYnRjJGNUZcc0Zbb0Y+Rl5zLUYjNihGY3NGYHEtRiM2KkZqc0ZgcUZpcUZgcUZkckZgcS1GLDYlRl13RmJ0RltvRj5GZm5GaW5GPkZedS1GIzYoRmN1RmBxLUYjNipGanNGYHFGaXFGYHFGZHJGYHEtRiw2JUZpckZfdkZbb0Y+RmZuRmluRj5GXnUtRiM2KEZjc0ZgcS1GIzYqRmpzRmBxRmlxRmBxRmRyRmBxLUYsNiUtRi82JVEiWkYnRjJGNUZcc0Zbb0Y+RmZuRmluRj5GXnMtRiM2JkZdckZgcS1GLDYlRl90Rmd2RltvRj5GXnUtRiw2JUZcdkZcdUZbb0ZedUZnckY+RmZuRmluRj4=">LDoqKEkmYWxwaGFHNiIiIiNJKGVwc2lsb25HRiVGJiZJIllHRiU2JSIiIUYrIiIiRiwjISIqIiIpKipGJiNGLEYmRiRGLEYnRiwmSSJBR0YlNiVGLEYrRitGLCMhIiRGLyoqRiZGMUYkRixGJ0YsJkYzNiVGLEYsRitGLCNGNkYmKipGJkYxRiRGLEYnRiwmSSJCR0YlNiVGK0YrRitGLCMiIiQiI0sqKkYmRjFGJEYsRidGLCZGPTYlRitGLEYrRixGNSoqRiZGMUYkRixGJ0YsJkkiWEdGJUYqRixGNioqRiZGMUYkRixGJ0YsJkZHRjRGLEY1KipGJkYxRiRGLEYnRiwmRilGPkYsRj8qKkYmRjFGJEYsRidGLCZJIlpHRiVGKkYsI0ZARi8mRjNGRCEiIyZGPUY5RixGKEYs</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LDYqKEkmYWxwaGFHNiIiIiNJKGVwc2lsb25HRiVGJiZJIlhHRiU2JSIiIUYrIiIiRiwjISIqIiIpKipGJiNGLEYmRiRGLEYnRiwmSSJBR0YlNiVGK0YrRitGLCMiIiQiI0sqKkYmRjFGJEYsRidGLCZGMzYlRitGLEYrRiwjISIkRi8qKkYmRjFGJEYsRidGLCZJIkJHRiU2JUYsRitGK0YsI0Y8RjcqKkYmRjFGJEYsRidGLCZGPzYlRixGLEYrRiwjRjZGLyoqRiZGMUYkRixGJ0YsJkYpRjRGLEY1KipGJkYxRiRGLEYnRiwmRilGOkYsRjsqKkYmRjFGJEYsRidGLCZJIllHRiVGKkYsI0Y2IiIlJkYzRkRGLEYoRiw=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Li1JI21uR0YkNiRRIjBGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0Y6RkAtRjs2JFEiMkYnRj5GQC1GOzYkUSIxRidGPkZARjovJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkZGPi8lL3N1YnNjcmlwdHNoaWZ0R0Y9LUZBNi1RIzo9RidGPkZEL0ZIRkZGSUZLRk1GT0ZRL0ZUUSwwLjI3Nzc3NzhlbUYnL0ZXRmVvLUYjNjEtRkE2LVEqJnVtaW51czA7RidGPkZERmNvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0ZdcC1GIzYoLUkmbWZyYWNHRiQ2KC1GOzYkUSIzRidGPi1GOzYkUSI4RidGPi8lLmxpbmV0aGlja25lc3NHRmhuLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl5xLyUpYmV2ZWxsZWRHRkYtRkE2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GREZjb0ZJRktGTUZPRlFGUy9GV0ZVLUYjNiotSSZtc3FydEdGJDYjRllGY3EtRi82JVEnJiM5NDU7RicvRjNGRkY+RmNxLUYvNiVRJyYjOTQ5O0YnRl9yRj5GY3EtRiw2JS1GLzYlUSJBRidGMkY1LUYjNipGZm5GQEY6RkBGOkZpbkZcb0Y+Rl5vRj5GaW5GXG9GPi1GQTYtUSIrRidGPkZERmNvRklGS0ZNRk9GUUZccEZecC1GIzYoLUZicDYoRmRwLUY7NiRRIzY0RidGPkZqcEZccUZfcUZhcUZjcS1GIzYqRmlxRmNxRlxyRmNxRmByRmNxLUYsNiUtRi82JVEiQkYnRjJGNS1GIzYqRjpGQEY6RkBGOkZpbkZcb0Y+Rl5vRj5GaW5GXG9GPi1GQTYtUSgmbWludXM7RidGPkZERmNvRklGS0ZNRk9GUUZccEZecC1GIzYoLUZicDYoRmRwLUY7NiRRIzE2RidGPkZqcEZccUZfcUZhcUZjcS1GIzYqRmlxRmNxRlxyRmNxRmByRmNxLUYsNiVGaHMtRiM2KkY6RkBGZm5GQEY6RmluRlxvRj5GXm9GPkZpbkZcb0Y+RmpyLUYjNihGX3NGY3EtRiM2KkZpcUZjcUZcckZjcUZgckZjcS1GLDYlLUYvNiVRIllGJ0YyRjVGW3RGXm9GPkZpbkZcb0Y+RmpyLUYjNihGYnRGY3EtRiM2KkZpcUZjcUZcckZjcUZgckZjcS1GLDYlLUYvNiVRIlpGJ0YyRjUtRiM2KkY6RkBGOkZARmZuRmluRlxvRj5GXm9GPkZpbkZcb0Y+Rl10LUYsNiVGZXJGW3VGXm9GXXQtRiw2JS1GLzYlUSJDRidGMkY1LUYjNipGWUZARmZuRkBGOkZpbkZcb0Y+Rl5vRj5GaW5GXG9GPg==">LDAqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiQUdGKDYlRiYiIiFGLUYmIyEiJCIiKSoqRiRGJUYnRiZGKUYmJkkiQkdGKDYlRi1GLUYtRiYjIiIkIiNrKipGJEYlRidGJkYpRiYmRjM2JUYtRiZGLUYmI0YvIiM7KipGJEYlRidGJkYpRiYmSSJZR0YoRjRGJkY1KipGJEYlRidGJkYpRiYmSSJaR0YoNiVGLUYtRiZGJiNGNkY8JkYrRjohIiImSSJDR0YoNiVGJEYmRi1GRg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Li1JI21uR0YkNiRRIjFGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GOzYkUSIwRidGPkZARllGQC1GOzYkUSIyRidGPkZARlkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkZGPi8lL3N1YnNjcmlwdHNoaWZ0R0Zlbi1GQTYtUSM6PUYnRj5GRC9GSEZGRklGS0ZNRk9GUS9GVFEsMC4yNzc3Nzc4ZW1GJy9GV0Zlby1GIzYyLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjNGJ0Y+LUY7NiRRIzY0RidGPi8lLmxpbmV0aGlja25lc3NHRj0vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaHAvJSliZXZlbGxlZEdGRi1GQTYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZERmNvRklGS0ZNRk9GUUZTL0ZXRlUtRiM2Ki1JJm1zcXJ0R0YkNiNGZm5GXXEtRi82JVEnJiM5NDU7RicvRjNGRkY+Rl1xLUYvNiVRJyYjOTQ5O0YnRmlxRj5GXXEtRiw2JS1GLzYlUSJBRidGMkY1LUYjNipGWUZARllGQEZZRmluRlxvRj5GXm9GPkZpbkZcb0Y+LUZBNi1RKCZtaW51cztGJ0Y+RkRGY29GSUZLRk1GT0ZRL0ZUUSwwLjIyMjIyMjJlbUYnL0ZXRmhyLUYjNigtRlxwNihGXnAtRjs2JFEiOEYnRj5GZHBGZnBGaXBGW3FGXXEtRiM2KkZjcUZdcUZmcUZdcUZqcUZdcS1GLDYlRl9yLUYjNipGWUZARjpGQEZZRmluRlxvRj5GXm9GPkZpbkZcb0Y+RmRyLUYjNigtRlxwNihGXnBGZm5GZHBGZnBGaXBGW3FGXXEtRiM2KkZjcUZdcUZmcUZdcUZqcUZdcS1GLDYlRl9yLUYjNipGWUZARmZuRkBGWUZpbkZcb0Y+Rl5vRj5GaW5GXG9GPi1GQTYtUSIrRidGPkZERmNvRklGS0ZNRk9GUUZnckZpci1GIzYoRltwRl1xLUYjNipGY3FGXXFGZnFGXXFGanFGXXEtRiw2JS1GLzYlUSJYRidGMkY1RmJyRl5vRj5GaW5GXG9GPkZhdC1GIzYoRlxzRl1xLUYjNipGY3FGXXFGZnFGXXFGanFGXXEtRiw2JS1GLzYlUSJZRidGMkY1LUYjNipGWUZARllGQEY6RmluRlxvRj5GXm9GPkZpbkZcb0Y+RmRyLUYjNihGW3BGXXEtRiM2KkZjcUZdcUZmcUZdcUZqcUZdcS1GLDYlRmN1LUYjNipGOkZARllGQEZZRmluRlxvRj5GXm9GPkZpbkZcb0Y+RmF0LUYsNiUtRi82JVEiQkYnRjJGNUZfdEZeb0ZhdC1GLDYlRmp0RmZ1Rl5vRj5GaW5GXG9GPg==">LDIqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiQUdGKDYlIiIhRi1GLUYmIyIiJCIjayoqRiRGJUYnRiZGKUYmJkYrNiVGLUYmRi1GJiMhIiQiIikqKkYkRiVGJ0YmRilGJiZGKzYlRi1GJEYtRiYjRjVGJCoqRiRGJUYnRiZGKUYmJkkiWEdGKEYsRiZGLioqRiRGJUYnRiZGKUYmJkkiWUdGKDYlRi1GLUYmRiYjRi9GNioqRiRGJUYnRiZGKUYmJkZANiVGJkYtRi1GJiNGNUYwJkkiQkdGKEY5RiYmRj1GQUYm</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LDQqKEkmYWxwaGFHNiIiIiNJKGVwc2lsb25HRiVGJiZJIllHRiU2JSIiIUYrIiIiRiwjIiIqIiNLKipGJiNGLEYmRiRGLEYnRiwmSSJCR0YlNiVGK0YrRitGLCNGLiIkYyMqKkYmRjFGJEYsRidGLCZGMzYlRitGLEYrRiwjISIkRi8qKkYmRjFGJEYsRidGLCZGMzYlRitGJkYrRiwjIiIkIiIpKipGJkYxRiRGLEYnRiwmSSJYR0YlRipGLEY/KipGJkYxRiRGLEYnRiwmRilGNEYsRjUqKkYmRjFGJEYsRidGLCZGKUY5RiwjRjsiI2sqKkYmRjFGJEYsRidGLCZJIlpHRiVGKkYsI0ZARkomSSJBR0YlRj5GLA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Li1JI21uR0YkNiRRIjBGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0Y6RkAtRjs2JFEiMUYnRj5GQC1GOzYkUSIyRidGPkZARjovJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkZGPi8lL3N1YnNjcmlwdHNoaWZ0R0Y9LUZBNi1RIzo9RidGPkZEL0ZIRkZGSUZLRk1GT0ZRL0ZUUSwwLjI3Nzc3NzhlbUYnL0ZXRmVvLUYjNiwtRiM2KC1JJm1mcmFjR0YkNigtRjs2JFEiM0YnRj4tRjs2JFEjNjRGJ0Y+LyUubGluZXRoaWNrbmVzc0dGZW4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaHAvJSliZXZlbGxlZEdGRi1GQTYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZERmNvRklGS0ZNRk9GUUZTL0ZXRlUtRiM2Ki1JJm1zcXJ0R0YkNiNGZm5GXXEtRi82JVEnJiM5NDU7RicvRjNGRkY+Rl1xLUYvNiVRJyYjOTQ5O0YnRmlxRj5GXXEtRiw2JS1GLzYlUSJBRidGMkY1LUYjNipGOkZARjpGQEY6RmluRlxvRj5GXm9GPkZpbkZcb0Y+LUZBNi1RKCZtaW51cztGJ0Y+RkRGY29GSUZLRk1GT0ZRL0ZUUSwwLjIyMjIyMjJlbUYnL0ZXRmhyLUYjNigtRlxwNihGXnAtRjs2JFEiOEYnRj5GZHBGZnBGaXBGW3FGXXEtRiM2KkZjcUZdcUZmcUZdcUZqcUZdcS1GLDYlRl9yLUYjNipGOkZARllGQEY6RmluRlxvRj5GXm9GPkZpbkZcb0Y+RmRyLUYjNihGW3BGXXEtRiM2KkZjcUZdcUZmcUZdcUZqcUZdcS1GLDYlLUYvNiVRIkJGJ0YyRjUtRiM2KkZZRkBGOkZARjpGaW5GXG9GPkZeb0Y+RmluRlxvRj4tRkE2LVEiK0YnRj5GREZjb0ZJRktGTUZPRlFGZ3JGaXItRiM2KEZbcEZdcS1GIzYqRmNxRl1xRmZxRl1xRmpxRl1xLUYsNiUtRi82JVEiWEYnRjJGNUZickZeb0Y+RmluRlxvRj5GZHItRiw2JS1GLzYlUSJDRidGMkY1LUYjNipGWUZARmZuRkBGOkZpbkZcb0Y+Rl5vRj5GaW5GXG9GPg==">LCwqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiQUdGKDYlIiIhRi1GLUYmIyIiJCIjayoqRiRGJUYnRiZGKUYmJkYrNiVGLUYmRi1GJiMhIiQiIikqKkYkRiVGJ0YmRilGJiZJIkJHRig2JUYmRi1GLUYmI0Y1RjAqKkYkRiVGJ0YmRilGJiZJIlhHRihGLEYmRi4mSSJDR0YoNiVGJkYkRi0hIiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Li1JI21uR0YkNiRRIjBGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0Y6RkBGOkZALUY7NiRRIjNGJ0Y+RkBGOi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRj0tRkE2LVEjOj1GJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGYm8tRiM2LC1GIzYoLUkmbWZyYWNHRiQ2KEZZLUY7NiRRJDI1NkYnRj4vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmNwLyUpYmV2ZWxsZWRHRkYtRkE2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GREZgb0ZJRktGTUZPRlFGUy9GV0ZVLUYjNiotSSZtc3FydEdGJDYjLUY7NiRRIjJGJ0Y+RmhwLUYvNiVRJyYjOTQ1O0YnL0YzRkZGPkZocC1GLzYlUScmIzk0OTtGJ0ZncUY+RmhwLUYsNiUtRi82JVEiQkYnRjJGNS1GIzYqRjpGQEY6RkBGOkZmbkZpbkY+RltvRj5GZm5GaW5GPi1GQTYtUSgmbWludXM7RidGPkZERmBvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0Zmci1GIzYoLUZpbzYoRlktRjs2JFEjNjRGJ0Y+Rl5wRmFwRmRwRmZwRmhwLUYjNipGXnFGaHBGZHFGaHBGaHFGaHAtRiw2JUZdci1GIzYqRjpGQC1GOzYkRmBwRj5GQEY6RmZuRmluRj5GW29GPkZmbkZpbkY+LUZBNi1RIitGJ0Y+RkRGYG9GSUZLRk1GT0ZRRmVyRmdyLUYjNihGaG9GaHAtRiM2KkZecUZocEZkcUZocEZocUZocC1GLDYlLUYvNiVRIllGJ0YyRjVGYHJGW29GPkZmbkZpbkY+RmdzLUYjNigtRmlvNihGZXNGXHNGXnBGYXBGZHBGZnBGaHAtRiM2KkZecUZocEZkcUZocEZocUZocC1GLDYlLUYvNiVRIlpGJ0YyRjUtRiM2KkY6RkBGOkZARmVzRmZuRmluRj5GW29GPkZmbkZpbkY+RmJyLUYsNiUtRi82JVEiQ0YnRjJGNS1GIzYqRjpGQEZZRkBGOkZmbkZpbkY+RltvRj5GZm5GaW5GPg==">LCwqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiQkdGKDYlIiIhRi1GLUYmIyIiJCIkYyMqKkYkRiVGJ0YmRilGJiZGKzYlRi1GJkYtRiYjISIkIiNrKipGJEYlRidGJkYpRiYmSSJZR0YoRixGJkYuKipGJEYlRidGJkYpRiYmSSJaR0YoNiVGLUYtRiZGJiNGJkY2JkkiQ0dGKDYlRi1GL0YtISIi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Li1JI21uR0YkNiRRIjFGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GOzYkUSIwRidGPkZARllGQEZZRkBGOi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRmVuLUZBNi1RIzo9RidGPkZEL0ZIRkZGSUZLRk1GT0ZRL0ZUUSwwLjI3Nzc3NzhlbUYnL0ZXRmJvLUYjNiktRkE2LVEqJnVtaW51czA7RidGPkZERmBvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0Zqby1GIzYoLUkmbWZyYWNHRiQ2KC1GOzYkUSIzRidGPi1GOzYkUSIyRidGPi8lLmxpbmV0aGlja25lc3NHRj0vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGW3EvJSliZXZlbGxlZEdGRi1GQTYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZERmBvRklGS0ZNRk9GUUZTL0ZXRlUtRiM2Ki1JJm1zcXJ0R0YkNiNGZHBGYHEtRi82JVEnJiM5NDU7RicvRjNGRkY+RmBxLUYvNiVRJyYjOTQ5O0YnRlxyRj5GYHEtRiw2JS1GLzYlUSJBRidGMkY1LUYjNipGWUZARllGQEY6RmZuRmluRj5GW29GPkZmbkZpbkY+LUZBNi1RIitGJ0Y+RkRGYG9GSUZLRk1GT0ZRRmlvRltwLUYsNiUtRi82JVEiQkYnRjJGNUZlckZbb0Znci1GLDYlLUYvNiVRIlpGJ0YyRjUtRiM2KkY6RkBGWUZARjpGZm5GaW5GPkZbb0Y+RmZuRmluRj4=">LCgqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiQUdGKDYlIiIhRi1GJkYmIyEiJEYkJkkiQkdGKEYsRiYmSSJaR0YoNiVGJkYtRiZGJg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Li1JI21uR0YkNiRRIjBGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GOzYkUSIxRidGPkZARjpGQEY6RkBGWS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRj0tRkE2LVEjOj1GJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGYm8tRiM2KC1GIzYoLUkmbWZyYWNHRiQ2KC1GOzYkUSIzRidGPi1GOzYkUSI4RidGPi8lLmxpbmV0aGlja25lc3NHRmVuLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmVwLyUpYmV2ZWxsZWRHRkYtRkE2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GREZgb0ZJRktGTUZPRlFGUy9GV0ZVLUYjNiotSSZtc3FydEdGJDYjLUY7NiRRIjJGJ0Y+RmpwLUYvNiVRJyYjOTQ1O0YnL0YzRkZGPkZqcC1GLzYlUScmIzk0OTtGJ0ZpcUY+RmpwLUYsNiUtRi82JVEiQkYnRjJGNS1GIzYqRjpGQEY6RkBGWUZmbkZpbkY+RltvRj5GZm5GaW5GPi1GQTYtUSIrRidGPkZERmBvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0Zoci1GLDYlLUYvNiVRIkFGJ0YyRjVGYnJGW29GZHItRiw2JS1GLzYlUSJaRidGMkY1LUYjNipGOkZARllGQEZZRmZuRmluRj5GW29GPkZmbkZpbkY+">LCgqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiQkdGKDYlIiIhRi1GJkYmIyIiJCIiKSZJIkFHRihGLEYmJkkiWkdGKDYlRi1GJkYmRiY=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Li1JI21uR0YkNiRRIjBGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0Y6RkAtRjs2JFEiMUYnRj5GQEY6RkBGWS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRj0tRkE2LVEjOj1GJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGYm8tRiM2KC1GIzYoLUkmbWZyYWNHRiQ2KC1GOzYkUSIzRidGPi1GOzYkUSIyRidGPi8lLmxpbmV0aGlja25lc3NHRmVuLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmVwLyUpYmV2ZWxsZWRHRkYtRkE2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GREZgb0ZJRktGTUZPRlFGUy9GV0ZVLUYjNiotSSZtc3FydEdGJDYjRl5wRmpwLUYvNiVRJyYjOTQ1O0YnL0YzRkZGPkZqcC1GLzYlUScmIzk0OTtGJ0ZmcUY+RmpwLUYsNiUtRi82JVEiWEYnRjJGNS1GIzYqRjpGQEY6RkBGWUZmbkZpbkY+RltvRj5GZm5GaW5GPi1GQTYtUSgmbWludXM7RidGPkZERmBvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0Zlci1GLDYlLUYvNiVRIkNGJ0YyRjUtRiM2KkZZRkBGOkZARllGZm5GaW5GPkZbb0Zhci1GLDYlLUYvNiVRIllGJ0YyRjVGX3JGW29GPkZmbkZpbkY+">LCgqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiWEdGKDYlIiIhRi1GJkYmIyIiJEYkJkkiQ0dGKDYlRiZGLUYmISIiJkkiWUdGKEYsRjM=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Li1JI21uR0YkNiRRIjBGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0Y6RkBGOkZALUY7NiRRIjFGJ0Y+RkBGWS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRj0tRkE2LVEjOj1GJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGYm8tRiM2KS1GQTYtUSomdW1pbnVzMDtGJ0Y+RkRGYG9GSUZLRk1GT0ZRL0ZUUSwwLjIyMjIyMjJlbUYnL0ZXRmpvLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjNGJ0Y+LUY7NiRRIjhGJ0Y+LyUubGluZXRoaWNrbmVzc0dGZW4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGW3EvJSliZXZlbGxlZEdGRi1GQTYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZERmBvRklGS0ZNRk9GUUZTL0ZXRlUtRiM2Ki1JJm1zcXJ0R0YkNiMtRjs2JFEiMkYnRj5GYHEtRi82JVEnJiM5NDU7RicvRjNGRkY+RmBxLUYvNiVRJyYjOTQ5O0YnRl9yRj5GYHEtRiw2JS1GLzYlUSJZRidGMkY1LUYjNipGOkZARjpGQEZZRmZuRmluRj5GW29GPkZmbkZpbkY+LUZBNi1RKCZtaW51cztGJ0Y+RkRGYG9GSUZLRk1GT0ZRRmlvRltwLUYsNiUtRi82JVEiQ0YnRjJGNS1GIzYqRjpGQEZZRkBGWUZmbkZpbkY+RltvRmpyLUYsNiUtRi82JVEiWEYnRjJGNUZockZbb0Y+RmZuRmluRj4=">LCgqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiWUdGKDYlIiIhRi1GJkYmIyEiJCIiKSZJIkNHRig2JUYtRiZGJiEiIiZJIlhHRihGLEY0</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Li1JI21uR0YkNiRRIjRGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GOzYkUSIwRidGPkZARllGQEZZRkBGWS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRmVuLUZBNi1RIzo9RidGPkZEL0ZIRkZGSUZLRk1GT0ZRL0ZUUSwwLjI3Nzc3NzhlbUYnL0ZXRmJvLUYjNjMtRkE2LVEqJnVtaW51czA7RidGPkZERmBvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0Zqby1GIzYoLUkmbWZyYWNHRiQ2KC1GOzYkUSIzRidGPi1GOzYkUSQyNTZGJ0Y+LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZccS8lKWJldmVsbGVkR0ZGLUZBNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkRGYG9GSUZLRk1GT0ZRRlMvRldGVS1GIzYqLUkmbXNxcnRHRiQ2Iy1GOzYkUSIyRidGPkZhcS1GLzYlUScmIzk0NTtGJy9GM0ZGRj5GYXEtRi82JVEnJiM5NDk7RidGYHJGPkZhcS1GLDYlLUYvNiVRIkJGJ0YyRjUtRiM2KkZZRkBGWUZARllGZm5GaW5GPkZbb0Y+RmZuRmluRj4tRkE2LVEiK0YnRj5GREZgb0ZJRktGTUZPRlFGaW9GW3AtRiM2KC1GX3A2KEZhcC1GOzYkUSMxNkYnRj5GZ3BGanBGXXFGX3FGYXEtRiM2KkZncUZhcUZdckZhcUZhckZhcS1GLDYlLUYvNiVRIlhGJ0YyRjUtRiM2Ki1GOzYkRmlwRj5GQEZZRkBGWUZmbkZpbkY+RltvRj5GZm5GaW5GPi1GQTYtUSgmbWludXM7RidGPkZERmBvRklGS0ZNRk9GUUZpb0ZbcC1GIzYoRl5wRmFxLUYjNipGZ3FGYXFGXXJGYXFGYXJGYXEtRiw2JS1GLzYlUSJZRidGMkY1RmlyRltvRj5GZm5GaW5GPkZgdC1GIzYoRmBzRmFxLUYjNipGZ3FGYXFGXXJGYXFGYXJGYXEtRiw2JUZpdC1GIzYqRmpxRkBGWUZARllGZm5GaW5GPkZbb0Y+RmZuRmluRj5GYHQtRiM2KC1GX3A2KEZhcC1GOzYkUSM2NEYnRj5GZ3BGanBGXXFGX3FGYXEtRiM2KkZncUZhcUZdckZhcUZhckZhcS1GLDYlLUYvNiVRIlpGJ0YyRjUtRiM2KkZZRkBGWUZARl50RmZuRmluRj5GW29GPkZmbkZpbkY+RmB0LUYsNiVGaXNGYnVGW29GW3MtRiM2KC1GX3A2KEZedEZhcEZncEZqcEZdcUZfcUZhcS1GIzYkLUYsNiVGX3YtRiM2KkZedEZARllGQEZedEZmbkZpbkY+RltvRj5GZm5GaW5GPkZgdC1GLDYlRl92LUYjNipGOkZARllGQEZZRmZuRmluRj5GW29GPkZmbkZpbkY+">LDIqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiQkdGKDYlIiIhRi1GLUYmIyEiJCIkYyMqKkYkRiVGJ0YmRilGJiZJIlhHRig2JUYmRi1GLUYmIyIiJCIjOyoqRiRGJUYnRiZGKUYmJkkiWUdGKEYsRiZGLioqRiRGJUYnRiZGKUYmJkY6NiVGJEYtRi1GJiNGL0Y3KipGJEYlRidGJkYpRiYmSSJaR0YoNiVGLUYtRiZGJiNGLyIjayZGM0Y9ISIiJkZBNiVGJkYtRiYjRiZGNiZGQTYlIiIlRi1GLUZG</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LDYqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiQUdGKDYlIiIhRi1GLUYmIyEiJCIjayoqRiRGJUYnRiZGKUYmJkkiWEdGKEYsRiZGLioqRiRGJUYnRiZGKUYmJkYzNiVGLUYmRi1GJiMiIiQiIzsqKkYkRiVGJ0YmRilGJiZGMzYlRiRGLUYtRiYjRi8iIikqKkYkRiVGJ0YmRilGJiZJIllHRig2JUYmRi1GLUYmI0Y4RjAqKkYkRiVGJ0YmRilGJiZGQTYlRiZGJkYtRiYjRi9GOSoqRiRGJUYnRiZGKUYmJkkiWkdGKDYlRiZGLUYmRiZGNyZGM0ZGISIiJkZKNiVGLUYmRiYjRiZGOCZGSjYlRjhGJkYtRk0=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LDgqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiQkdGKDYlIiIhRi1GLUYmIyEiKiIkNyYqKkYkRiVGJ0YmRilGJiZJIlhHRig2JUYmRi1GLUYmIyIiJCIjayoqRiRGJUYnRiZGKUYmJkYzNiVGJkYmRi1GJiMhIiQiIikqKkYkRiVGJ0YmRilGJiZJIllHRihGLEYmRi4qKkYkRiVGJ0YmRilGJiZGQDYlRi1GJkYtRiZGNSoqRiRGJUYnRiZGKUYmJkZANiVGLUYkRi1GJiNGPCIjOyoqRiRGJUYnRiZGKUYmJkZANiVGJEYtRi1GJiNGPEY3KipGJEYlRidGJkYpRiYmSSJaR0YoNiVGLUYtRiZGJiNGPCIkRyIqKkYkRiVGJ0YmRilGJiZGTzYlRi1GJkYmRiYjRjZGSCZGM0ZGISIiJkZPNiVGJEYkRi1GWA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LDIqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiQUdGKDYlIiIhRi1GLUYmIyEiJCIkYyMqKkYkRiVGJ0YmRilGJiZJIlhHRihGLEYmRi4qKkYkRiVGJ0YmRilGJiZGMzYlRi1GJkYtRiYjIiIkIiNrKipGJEYlRidGJkYpRiYmRjM2JUYtRiRGLUYmI0YvIiIpKipGJEYlRidGJkYpRiYmSSJZR0YoNiVGJkYtRi1GJiNGOEYwKipGJEYlRidGJkYpRiYmRkE2JUYmRiZGLUYmI0YvRjkqKkYkRiVGJ0YmRilGJiZJIlpHRig2JUYmRi1GJkYmI0YmRjkmRko2JUYmRjhGLSEiIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Li1JI21uR0YkNiRRIjBGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GOzYkUSI0RidGPkZARjpGQEY6RkBGOi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRj0tRkE2LVEjOj1GJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGYm8tRiM2MS1GQTYtUSomdW1pbnVzMDtGJ0Y+RkRGYG9GSUZLRk1GT0ZRL0ZUUSwwLjIyMjIyMjJlbUYnL0ZXRmpvLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIzE1RidGPi1GOzYkUSU0MDk2RidGPi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXHEvJSliZXZlbGxlZEdGRi1GQTYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZERmBvRklGS0ZNRk9GUUZTL0ZXRlUtRiM2Ki1JJm1zcXJ0R0YkNiMtRjs2JFEiMkYnRj5GYXEtRi82JVEnJiM5NDU7RicvRjNGRkY+RmFxLUYvNiVRJyYjOTQ5O0YnRmByRj5GYXEtRiw2JS1GLzYlUSJCRidGMkY1LUYjNipGOkZARjpGQEY6RmZuRmluRj5GW29GPkZmbkZpbkY+LUZBNi1RKCZtaW51cztGJ0Y+RkRGYG9GSUZLRk1GT0ZRRmlvRltwLUYjNihGXnBGYXEtRiM2KkZncUZhcUZdckZhcUZhckZhcS1GLDYlLUYvNiVRIllGJ0YyRjVGaXJGW29GPkZmbkZpbkY+LUZBNi1RIitGJ0Y+RkRGYG9GSUZLRk1GT0ZRRmlvRltwLUYjNigtRl9wNigtRjs2JFEiM0YnRj4tRjs2JFEkMjU2RidGPkZncEZqcEZdcUZfcUZhcS1GIzYqRmdxRmFxRl1yRmFxRmFyRmFxLUYsNiVGZHMtRiM2KkY6RkAtRjs2JEZpcEY+RkBGOkZmbkZpbkY+RltvRj5GZm5GaW5GPkZbcy1GIzYoLUZfcDYoRl50LUY7NiRRIzY0RidGPkZncEZqcEZdcUZfcUZhcS1GIzYqRmdxRmFxRl1yRmFxRmFyRmFxLUYsNiVGZHMtRiM2KkY6RkBGanFGQEY6RmZuRmluRj5GW29GPkZmbkZpbkY+RltzLUYjNigtRl9wNihGXnQtRjs2JFElMTAyNEYnRj5GZ3BGanBGXXFGX3FGYXEtRiM2KkZncUZhcUZdckZhcUZhckZhcS1GLDYlLUYvNiVRIlpGJ0YyRjUtRiM2KkY6RkBGOkZARmp0RmZuRmluRj5GW29GPkZmbkZpbkY+RmdzLUYjNigtRl9wNihGanRGYHVGZ3BGanBGXXFGX3FGYXEtRiM2KkZncUZhcUZdckZhcUZhckZhcS1GLDYlRmR2LUYjNipGOkZARmp0RkBGanRGZm5GaW5GPkZbb0Y+RmZuRmluRj5GW3MtRiw2JUZkdi1GIzYqRjpGQEZZRkBGOkZmbkZpbkY+RltvRj5GZm5GaW5GPg==">LDAqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiQkdGKDYlIiIhRi1GLUYmIyEjOiIlJzQlKipGJEYlRidGJkYpRiYmSSJZR0YoRixGJkYuKipGJEYlRidGJkYpRiYmRjM2JUYtRiZGLUYmIyIiJCIkYyMqKkYkRiVGJ0YmRilGJiZGMzYlRi1GJEYtRiYjISIkIiNrKipGJEYlRidGJkYpRiYmSSJaR0YoNiVGLUYtRiZGJiNGPiIlQzUqKkYkRiVGJ0YmRilGJiZGQjYlRi1GJkYmRiYjRiZGPyZGQjYlRi0iIiVGLSEiIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LD4qKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiWUdGKDYlRiQiIiFGLUYmIyEiJCIiKSoqRiRGJUYnRiZGKUYmJkkiQUdGKDYlRiZGLUYtRiYjIiIkIiM7KipGJEYlRidGJkYpRiYmSSJCR0YoNiVGLUYtRi1GJiNGLyIjayoqRiRGJUYnRiZGKUYmJkkiWEdGKEY0RiYjIiIqRjcmRkBGLCEiIyoqRiRGJUYnRiZGKUYmJkYrRjtGJkY8JkYrNiVGLUYtRiYjISIiRjYqKkYkRiVGJ0YmRilGJiZJIlpHRihGSEYmI0YvRjcmRis2JUY2Ri1GLUYmJkZNNiVGJkYtRiZGJioqRiRGJUYnRiZGKUYmJkZARkhGJkYkKihGJ0YkRilGJEZHRiZGQSoqRilGJkYnRiZGJEYlJkZARlBGJiNGL0YkKipGJEYlRidGJkYpRiYmRk02JUYkRi1GJkYmI0Y2RiQ=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Li1JI21uR0YkNiRRIjJGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GOzYkUSIxRidGPkZARllGQC1GOzYkUSIwRidGPkZARmZuLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZGRj4vJS9zdWJzY3JpcHRzaGlmdEdGaG4tRkE2LVEjOj1GJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGZW8tRiM2RC1GIzYoLUkmbWZyYWNHRiQ2KC1GOzYkUSIzRidGPi1GOzYkUSMzMkYnRj4vJS5saW5ldGhpY2tuZXNzR0Zlbi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZocC8lKWJldmVsbGVkR0ZGLUZBNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkRGY29GSUZLRk1GT0ZRRlMvRldGVS1GIzYqLUkmbXNxcnRHRiQ2I0Y6Rl1xLUYvNiVRJyYjOTQ1O0YnL0YzRkZGPkZdcS1GLzYlUScmIzk0OTtGJ0ZpcUY+Rl1xLUYsNiUtRi82JVEiWUYnRjJGNS1GIzYqRllGQEZmbkZARmZuRmluRlxvRj5GXm9GPkZpbkZcb0Y+LUZBNi1RKCZtaW51cztGJ0Y+RkRGY29GSUZLRk1GT0ZRL0ZUUSwwLjIyMjIyMjJlbUYnL0ZXRmhyLUYjNigtRlxwNihGXnAtRjs2JFEiOEYnRj5GZHBGZnBGaXBGW3FGXXEtRiM2KkZjcUZdcUZmcUZdcUZqcUZdcS1GLDYlRl9yLUYjNipGWUZARllGQEZmbkZpbkZcb0Y+Rl5vRj5GaW5GXG9GPkZkci1GIzYoLUZccDYoLUY7NiRRIjlGJ0Y+LUY7NiRRIzY0RidGPkZkcEZmcEZpcEZbcUZdcS1GIzYqRmNxRl1xRmZxRl1xRmpxRl1xLUYsNiUtRi82JVEiQUYnRjJGNS1GIzYqRmZuRkBGZm5GQEZmbkZpbkZcb0Y+Rl5vRj5GaW5GXG9GPi1GQTYtUSIrRidGPkZERmNvRklGS0ZNRk9GUUZnckZpci1GIzYoLUZccDYoRl5wRl50RmRwRmZwRmlwRltxRl1xLUYjNipGY3FGXXFGZnFGXXFGanFGXXEtRiw2JS1GLzYlUSJCRidGMkY1RmJyRl5vRj5GaW5GXG9GPkZkci1GIzYoRmlzRl1xLUYjNipGY3FGXXFGZnFGXXFGanFGXXEtRiw2JS1GLzYlUSJYRidGMkY1Rmh0Rl5vRj5GaW5GXG9GPkZqdC1GIzYoLUZccDYoRlt0LUY7NiRRIzE2RidGPkZkcEZmcEZpcEZbcUZdcS1GIzYqRmNxRl1xRmZxRl1xRmpxRl1xLUYsNiVGXnYtRiM2KkZmbkZARllGQEZmbkZpbkZcb0Y+Rl5vRj5GaW5GXG9GPkZkci1GIzYmRjpGXXEtRiw2JUZedkZlc0Zeb0Y+RmRyLUYjNihGXHNGXXEtRiM2KkZjcUZdcUZmcUZdcUZqcUZdcS1GLDYlRl52LUYjNipGOkZARmZuRkBGZm5GaW5GXG9GPkZeb0Y+RmluRlxvRj5GZHItRiM2KEZcc0ZdcS1GIzYqRmNxRl1xRmZxRl1xRmpxRl1xLUYsNiVGX3ItRiM2KkZmbkZARmZuRkBGWUZpbkZcb0Y+Rl5vRj5GaW5GXG9GPkZqdC1GLDYlRl9yLUYjNipGOkZARllGQEZmbkZpbkZcb0Y+Rl5vRmp0LUYjNihGXHNGXXEtRiM2KkZjcUZdcUZmcUZdcUZqcUZdcS1GLDYlLUYvNiVRIlpGJ0YyRjUtRiM2KkZZRkBGZm5GQEZZRmluRlxvRj5GXm9GPkZpbkZcb0Y+Rmp0LUYsNiVGXHktRiM2KkZmbkZARllGQEZZRmluRlxvRj5GXm9GZHItRiw2JUZedkZgeEZeb0ZqdC1GIzYoLUZccDYoLUY7NiRRIzI3RidGPkZldkZkcEZmcEZpcEZbcUZdcS1GIzYoLUklbXN1cEdGJDYlRmZxRjovJTFzdXBlcnNjcmlwdHNoaWZ0R0ZobkZdcS1GYXo2JUZqcUY6RmN6Rl1xRmV5Rj5GaW5GXG9GPkZkci1GIzYoLUZccDYoRl5wRjpGZHBGZnBGaXBGW3FGXXEtRiM2KkZqcUZdcUZmcUZdcUZjcUZdcS1GLDYlRl52RmR4Rl5vRj5GaW5GXG9GPkZkci1GLDYlRlx5LUYjNipGOkZARmZuRkBGWUZpbkZcb0Y+Rl5vRmp0LUYjNihGaXpGXXEtRiM2KkZjcUZdcUZmcUZdcUZqcUZdcS1GLDYlRlx5LUYjNipGWUZARllGQEZZRmluRlxvRj5GXm9GPkZpbkZcb0Y+Rj5GaW5GXG9GPg==">LEQqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiWUdGKDYlRiYiIiFGLUYmIyIiJCIjSyoqRiRGJUYnRiZGKUYmJkYrNiVGJkYmRi1GJiMhIiQiIikqKkYkRiVGJ0YmRilGJiZJIkFHRig2JUYtRi1GLUYmIyEiKiIjayoqRiRGJUYnRiZGKUYmJkkiQkdGKEYsRiYjRi9GPSoqRiRGJUYnRiZGKUYmJkkiWEdGKEY6RiZGOyoqRiRGJUYnRiZGKUYmJkZENiVGLUYmRi1GJiMiIioiIzsmRkRGMyEiIyoqRiRGJUYnRiZGKUYmJkZENiVGJEYtRi1GJkY0KipGJEYlRidGJkYpRiYmRis2JUYtRi1GJkYmRjQmRis2JUYkRiZGLUYmKipGJEYlRidGJkYpRiYmSSJaR0YoNiVGJkYtRiZGJiNGL0Y2JkZXNiVGLUYmRiZGJiZGREZSISIiKihGJ0YkRilGJEZmbkYmIyIjRkZKKipGKUYmRidGJkYkRiUmRkRGVEYmI0Y1RiQmRlc2JUYkRi1GJkZnbioqRiRGJUYnRiZGKUYmJkZXNiVGJkYmRiZGJiNGL0Yk</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LEIqKEkmYWxwaGFHNiIiIiNJKGVwc2lsb25HRiVGJiZJIllHRiU2JSIiIUYrIiIiRiwjIiIqIiNrKipGJiNGLEYmRiRGLEYnRiwmSSJBR0YlNiVGLEYrRitGLCMiIiRGLyoqRiZGMUYkRixGJ0YsJkkiQkdGJTYlRitGK0YrRiwjISIqIiRjIyoqRiZGMUYkRixGJ0YsJkkiWEdGJUYqRiwjISIkIiIpKipGJkYxRiRGLEYnRiwmRkBGNEYsRjUqKkYmRjFGJEYsRidGLCZGQDYlRixGLEYrRixGQSoqRiZGMUYkRixGJ0YsJkZANiVGLEYmRitGLCNGQkYmKipGJkYxRiRGLEYnRiwmRilGOkYsRjsqKkYmRjFGJEYsRidGLCZGKTYlRitGLEYrRiwjRjYiI0sqKkYmRjFGJEYsRidGLCZGKTYlRitGJkYrRixGQSoqRiZGMUYkRixGJ0YsJkkiWkdGJUYqRiwjRkJGLyoqRiZGMUYkRixGJ0YsJkZZNiVGK0YsRixGLCNGNkZDKipGJkYxRiRGLEYnRiwmRlk2JUYrRiZGLEYsI0Y2RiYmRkBGViEiIyZGKUZLRiwmRlk2JUYsRixGLCEiIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LDYqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiQUdGKDYlIiIhRi1GLUYmIyEiJCIkYyMqKkYkRiVGJ0YmRilGJiZJIkJHRig2JUYmRi1GLUYmIyIiJEYwKipGJEYlRidGJkYpRiYmSSJYR0YoRixGJkYuKipGJEYlRidGJkYpRiYmRjk2JUYtRiZGLUYmI0Y2IiNrKipGJEYlRidGJkYpRiYmRjk2JUYtRiRGLUYmI0YvIiIpKipGJEYlRidGJkYpRiYmSSJZR0YoNiVGLUYtRiZGJiMhIiIiIzsmRkY2JUYtRjZGLUYmKipGKUYmRidGJkYkRiUmRjlGTEYmI0YvRiQqKEYnRiRGKUYkJkY5RkdGJkY9JkkiWkdGKDYlRi1GJEYmRkk=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LEImSSJaRzYiNiUiIiIiIiFGJ0YnKioiIiMjRidGKkkmYWxwaGFHRiVGJ0koZXBzaWxvbkdGJUYnJkkiWEdGJTYlRihGKEYnRicjIiIqRioqKkYqRitGLEYnRi1GJyZGLzYlRidGKEYoRicjRjIiIzsqKEYtRipGLEYqJkYvRiZGJ0YxJkYvNiVGKkYoRighIiIqKEYsRipGLUYqJkkiWUdGJUYwRicjRjIiIikqKkYqRitGLEYnRi1GJyZGP0YmRicjISIkRioqKkYqRitGLEYnRi1GJyZGP0Y7RicjRkVGNyoqRipGK0YsRidGLUYnJkkiQUdGJUY1RidGNiZGS0Y7RjwqKkYqRitGLEYnRi1GJyZJIkJHRiU2JUYoRihGKEYnIyEiKiIkRyIqKkYqRitGLEYnRi1GJyZGT0Y7RidGSCoqRipGK0YsRidGLUYnJkY/RlBGJ0ZRRj5GPCoqRipGK0YsRidGLUYnJkYkRjBGJyNGUiIjSyooRixGKkYtRiomRiQ2JUYoRihGKkYnI0ZSRio=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LEYqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiWkdGKDYlRiYiIiFGJkYmIyIiJCIjOyZGKzYlRi1GJkYmRiYmSSJYR0YoNiVGLUYtRiYhIiMqKEYnRiRGKUYkRjNGJiMiIioiIiUqKkYkRiVGJ0YmRilGJiZGNDYlRi1GJkYtRiYjRjlGMCoqRiRGJUYnRiZGKUYmJkkiWUdGKDYlRiZGLUYtRiYjRi8iI2sqKkYkRiVGJ0YmRilGJiZGNEYsRiYjISIkRiQqKEYpRiRGJ0YkJkY0RjJGJiNGOUYkJkY0NiVGJkYmRi0hIiIqKkYkRiVGJ0YmRilGJiZGQUY1RiYjRkhGOioqRiRGJUYnRiZGKUYmJkkiQkdGKEZCRiYjRi8iI0smRkFGLEYmKipGJEYlRidGJkYpRiYmRkFGMkYmRkcqKkYkRiVGJ0YmRilGJiZJIkFHRig2JUYtRi1GLUYmIyEiKkZEKipGJEYlRidGJkYpRiYmRjRGZ25GJkZobioqRiRGJUYnRiZGKUYmJkZBRk1GJiNGSEYwKipGJEYlRidGJkYpRiYmRmZuNiVGJEYtRi1GJiNGSCIiKSoqRiRGJUYnRiZGKUYmJkYrNiVGLUYtRiRGJkYv</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LDwqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiQUdGKDYlRiYiIiFGLUYmIyIiJCIjayoqRiRGJUYnRiZGKUYmJkkiQkdGKDYlRi1GLUYtRiYjISIqIiQ3JioqRiRGJUYnRiZGKUYmJkYzNiVGJEYtRi1GJiMhIiRGMCoqRiRGJUYnRiZGKUYmJkkiWEdGKDYlRi1GLUYmRiYjRjwiIikqKkYkRiVGJ0YmRilGJiZGPzYlRi1GJkYmRiYjRjxGJCoqRiRGJUYnRiZGKUYmJkkiWUdGKEY0RiZGNSoqRiRGJUYnRiZGKUYmJkZJNiVGLUYmRi1GJkYuKipGJEYlRidGJkYpRiYmRkk2JUYtRiRGLUYmI0Y8IiM7KipGJEYlRidGJkYpRiYmSSJaR0YoRkBGJiNGPCIkRyIqKkYkRiVGJ0YmRilGJiZGVEZFRiYjRi9GUSZGP0ZPISIiJkZJRkVGJiZGVDYlRi1GLUYkRmVu</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LDwqKEkmYWxwaGFHNiIiIiNJKGVwc2lsb25HRiVGJiZJIllHRiU2JSIiIUYrIiIiRiwjIiIqIiM7KipGJiNGLEYmRiRGLEYnRiwmSSJBR0YlNiVGLEYrRitGLEYtKipGJkYxRiRGLEYnRiwmRjM2JSIiJEYrRitGLCMhIiRGJioqRiZGMUYkRixGJ0YsJkkiQkdGJTYlRitGK0YrRiwjRjoiI2sqKkYmRjFGJEYsRidGLCZGPTYlRiZGK0YrRiwjRjoiIikqKkYmRjFGJEYsRidGLCZJIlhHRiVGKkYsRjgqKkYmRjFGJEYsRidGLCZGSEY0RiwjRjhGLyoqRiZGMUYkRixGJ0YsJkYpRj5GLEY/KipGJkYxRiRGLEYnRiwmSSJaR0YlRipGLCNGOkYvJkYzRkMhIiMmRj1GN0YsRighIiImRlA2JUYsRitGLCNGLEY4</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LDgqKEkmYWxwaGFHNiIiIiNJKGVwc2lsb25HRiVGJiZJIlhHRiU2JSIiIUYrIiIiRiwjIiIqIiM7KipGJiNGLEYmRiRGLEYnRiwmSSJBR0YlNiVGK0YrRitGLCMhIiQiI2sqKkYmRjFGJEYsRidGLCZGMzYlRiZGK0YrRiwjRjYiIikqKkYmRjFGJEYsRidGLCZJIkJHRiU2JUYsRitGK0YsIyIiJEY3KipGJkYxRiRGLEYnRiwmRj82JUZCRitGK0YsI0ZCRjwqKkYmRjFGJEYsRidGLCZGKUY0RixGNSoqRiZGMUYkRixGJ0YsJkYpNiVGK0YsRitGLCNGQkYvKipGJkYxRiRGLEYnRiwmSSJZR0YlRipGLEY7JkYzRkVGLEYoISIiJkkiWkdGJTYlRitGLEYsI0YsRkI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LDQqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiQUdGKDYlRiYiIiFGLUYmIyIiJCIjOyoqRiRGJUYnRiZGKUYmJkkiQkdGKDYlRi1GLUYtRiYjISIkIiRjIyoqRiRGJUYnRiZGKUYmJkYzNiVGJEYtRi1GJiNGNkYwKipGJEYlRidGJkYpRiYmSSJYR0YoNiVGLUYtRiZGJkYlKipGJEYlRidGJkYpRiYmSSJZR0YoRjRGJkY1KipGJEYlRidGJkYpRiYmSSJaR0YoRj9GJiNGNiIjayZGK0Y6ISIiJkkiQ0dGKDYlIiIlRi1GLUZJJkZCRj8jRklGLw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LDgqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiWEdGKDYlRiQiIiFGLUYmIyEiJCIiKSoqRiRGJUYnRiZGKUYmJkkiWUdGKDYlRi1GLUYmRiYjISImIiM7KipGKUYmRidGJkYkRiUmRjM2JSIiJEYtRi1GJiNGO0YwJkYrRjQjISIlRjsmRitGOkYmKipGJEYlRidGJkYpRiYmSSJaR0YoNiVGJkYtRiZGJiNGO0Y3JkZDNiVGJEYtRiYhIiIqKkYkRiVGJ0YmRilGJiZJIkFHRig2JUYtRi1GLUYmI0YvIiNrKipGJEYlRidGJkYpRiYmRks2JUYtRiZGLUYmRkUqKkYkRiVGJ0YmRilGJiZGK0ZMRiZGTSoqRiRGJUYnRiZGKUYmJkYzNiVGJkYtRi1GJiNGO0ZO</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LEAqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiWEdGKDYlRiZGJiIiIUYmIyEiJCIiKSoqRiRGJUYnRiZGKUYmJkkiWUdGKDYlRiRGLUYtRiYjRi8iI0smSSJaR0YoNiVGJkYmRiYhIiIqKkYpRiZGJ0YmRiRGJSZGMzYlRiRGJkYtRiYjIiIkRjAqKEYnRiRGKUYkJkYzNiVGLUYtRiZGJiMhIipGNioqRiRGJUYnRiZGKUYmJkYrNiVGJkYtRi1GJiNGP0Y2KipGJEYlRidGJkYpRiYmRitGQkYmIyEjOiIjOyZGK0Y9RiYqKkYkRiVGJ0YmRilGJiZGODYlRiRGLUYmRiZGLioqRiRGJUYnRiZGKUYmJkY4NiVGLUYmRiZGJiNGP0ZNKipGJEYlRidGJkYpRiYmSSJCR0YoNiVGLUYtRi1GJiNGRCIkYyMqKkYkRiVGJ0YmRilGJiZGWDYlRi1GJkYtRiYjRj8iI2sqKkYkRiVGJ0YmRilGJiZGM0ZZRiZGWioqRiRGJUYnRiZGKUYmJkYzRmhuRiZGaW4qKkYkRiVGJ0YmRilGJiZGOEZCRiYjRi9Gam4=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LD4qKEkmYWxwaGFHNiIiIiNJKGVwc2lsb25HRiVGJiZJIlhHRiU2JSIiIUYrIiIiRiwjISIqIiNLKipGJiNGLEYmRiRGLEYnRiwmSSJBR0YlNiVGK0YrRitGLCNGLiIkYyMqKkYmRjFGJEYsRidGLCZGMzYlRitGLEYrRiwjIiIkIiNrKipGJkYxRiRGLEYnRiwmRilGNEYsRjUqKkYmRjFGJEYsRidGLCZGKUY5RiwjRjtGLyoqRiZGMUYkRixGJ0YsJkYpNiVGK0YmRitGLCMhIiQiIikqKkYmRjFGJEYsRidGLCZJIllHRiVGKkYsI0ZGRjwqKkYmRjFGJEYsRidGLCZGSjYlRixGK0YrRiwjIiIqRjYqKkYmRjFGJEYsRidGLCZGSjYlRixGLEYrRiwjRkZGLyoqRiZGMUYkRixGJ0YsJkZKNiVGLEYmRitGLCNGO0ZHKipGJkYxRiRGLEYnRiwmSSJaR0YlNiVGLEYrRixGLEY6KipGJkYxRiRGLEYnRiwmRmVuNiVGLEYsRixGLEZFJkYpRldGLCZGZW42JUYrRiZGLCEiIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Li1JI21uR0YkNiRRIjBGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GOzYkUSIzRidGPkZARjpGQC1GOzYkUSIxRidGPkZARjovJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkZGPi8lL3N1YnNjcmlwdHNoaWZ0R0Y9LUZBNi1RIzo9RidGPkZEL0ZIRkZGSUZLRk1GT0ZRL0ZUUSwwLjI3Nzc3NzhlbUYnL0ZXRmVvLUYjNjstRkE2LVEqJnVtaW51czA7RidGPkZERmNvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0ZdcC1GIzYoLUkmbWZyYWNHRiQ2KEZZLUY7NiRRIzMyRidGPi8lLmxpbmV0aGlja25lc3NHRmhuLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRltxLyUpYmV2ZWxsZWRHRkYtRkE2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GREZjb0ZJRktGTUZPRlFGUy9GV0ZVLUYjNiotSSZtc3FydEdGJDYjLUY7NiRRIjJGJ0Y+RmBxLUYvNiVRJyYjOTQ1O0YnL0YzRkZGPkZgcS1GLzYlUScmIzk0OTtGJ0ZfckY+RmBxLUYsNiUtRi82JVEiWUYnRjJGNS1GIzYqRjpGQEZpcUZARjpGaW5GXG9GPkZeb0Y+RmluRlxvRj4tRkE2LVEiK0YnRj5GREZjb0ZJRktGTUZPRlFGXHBGXnAtRiM2KC1GYnA2KEZZLUY7NiRRIjhGJ0Y+RmdwRmlwRlxxRl5xRmBxLUYjNipGYHJGYHFGXHJGYHFGZnFGYHEtRiw2JUZlci1GIzYqRjpGQEZZRkBGOkZpbkZcb0Y+Rl5vRj5GaW5GXG9GPi1GQTYtUSgmbWludXM7RidGPkZERmNvRklGS0ZNRk9GUUZccEZecC1GIzYoLUZicDYoRlktRjs2JFEjNjRGJ0Y+RmdwRmlwRlxxRl5xRmBxLUYjNigtSSVtc3VwR0YkNiVGXHJGaXEvJTFzdXBlcnNjcmlwdHNoaWZ0R0Y9RmBxLUZndDYlRmByRmlxRml0RmBxLUYsNiVGZXItRiM2KkY6RkBGOkZARmZuRmluRlxvRj5GXm9GPkZpbkZcb0Y+RmpzLUYjNigtRmJwNihGZm5GYXRGZ3BGaXBGXHFGXnFGYHEtRiM2KkZmcUZgcUZcckZgcUZgckZgcS1GLDYlLUYvNiVRIlhGJ0YyRjVGX3VGXm9GPkZpbkZcb0Y+RmpyLUYsNiVGaXVGaHNGXm9GanItRiM2KEZfdEZgcS1GIzYqRmZxRmBxRlxyRmBxRmByRmBxLUYsNiUtRi82JVEiWkYnRjJGNS1GIzYqRjpGQEZmbkZARmZuRmluRlxvRj5GXm9GPkZpbkZcb0Y+RmpzLUYjNihGX3NGYHEtRiM2KkZmcUZgcUZcckZgcUZgckZgcS1GLDYlRmR2LUYjNipGOkZARmlxRkBGZm5GaW5GXG9GPkZeb0Y+RmluRlxvRj5GanMtRiM2KC1GYnA2KC1GOzYkUSMxNUYnRj4tRjs2JFElMTAyNEYnRj5GZ3BGaXBGXHFGXnFGYHEtRiM2KkZmcUZgcUZcckZgcUZgckZgcS1GLDYlLUYvNiVRIkJGJ0YyRjUtRiM2KkY6RkBGOkZARjpGaW5GXG9GPkZeb0Y+RmluRlxvRj5GanItRiM2KC1GYnA2KEZZLUY7NiRRJDI1NkYnRj5GZ3BGaXBGXHFGXnFGYHEtRiM2KkZmcUZgcUZcckZgcUZgckZgcS1GLDYlRl94LUYjNipGOkZARmZuRkBGOkZpbkZcb0Y+Rl5vRj5GaW5GXG9GPkZqcy1GIzYoRmN3RmBxLUYjNipGZnFGYHFGXHJGYHFGYHJGYHEtRiw2JUZlckZieEZeb0Y+RmluRlxvRj5GanItRiM2KC1GYnA2KC1GOzYkUSI5RidGPkZoeEZncEZpcEZccUZecUZgcS1GIzYqRmZxRmBxRlxyRmBxRmByRmBxLUYsNiVGZXJGX3lGXm9GPkZpbkZcb0Y+RmpzLUYjNihGZnhGYHEtRiM2KkZmcUZgcUZcckZgcUZgckZgcS1GLDYlRmR2Rl91Rl5vRj5GaW5GXG9GPkY+RmluRlxvRj4=">LDoqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiWUdGKDYlIiIhRiRGLUYmIyEiJCIjSyoqRilGJkYnRiZGJEYlJkYrNiVGLSIiJEYtRiYjRjQiIikqKEYnRiRGKUYkJkYrNiVGLUYtRiZGJiNGLyIjayoqRiRGJUYnRiZGKUYmJkkiWEdGKEY5RiYjISIiRjsmRj5GM0YmKipGJEYlRidGJkYpRiYmSSJaR0YoNiVGLUYmRiZGJiNGNEY7KipGJEYlRidGJkYpRiYmRkQ2JUYtRiRGJkYmI0YvRjYqKkYkRiVGJ0YmRilGJiZJIkJHRig2JUYtRi1GLUYmIyEjOiIlQzUqKkYkRiVGJ0YmRilGJiZGTTYlRi1GJkYtRiYjRjQiJGMjKipGJEYlRidGJkYpRiYmRitGTkYmRk8qKkYkRiVGJ0YmRilGJiZGK0ZURiYjIiIqRlYqKkYkRiVGJ0YmRilGJiZGREY5RiYjRi9GVg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Li1JI21uR0YkNiRRIjJGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GOzYkUSIwRidGPkZALUY7NiRRIjFGJ0Y+RkBGZm5GQEZZLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZGRj4vJS9zdWJzY3JpcHRzaGlmdEdGZW4tRkE2LVEjOj1GJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGZW8tRiM2Qi1GIzYoLUkmbWZyYWNHRiQ2KC1GOzYkUSIzRidGPi1GOzYkUSMzMkYnRj4vJS5saW5ldGhpY2tuZXNzR0Zobi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZocC8lKWJldmVsbGVkR0ZGLUZBNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkRGY29GSUZLRk1GT0ZRRlMvRldGVS1GIzYqLUkmbXNxcnRHRiQ2I0Y6Rl1xLUYvNiVRJyYjOTQ1O0YnL0YzRkZGPkZdcS1GLzYlUScmIzk0OTtGJ0ZpcUY+Rl1xLUYsNiUtRi82JVEiWUYnRjJGNS1GIzYqRmZuRkBGWUZARllGaW5GXG9GPkZeb0Y+RmluRlxvRj4tRkE2LVEoJm1pbnVzO0YnRj5GREZjb0ZJRktGTUZPRlEvRlRRLDAuMjIyMjIyMmVtRicvRldGaHItRiM2KC1GXHA2KC1GOzYkUSMxNUYnRj4tRjs2JFEjMTZGJ0Y+RmRwRmZwRmlwRltxRl1xLUYjNipGY3FGXXFGZnFGXXFGanFGXXEtRiw2JUZfci1GIzYqRllGQEZZRkBGZm5GaW5GXG9GPkZeb0Y+RmluRlxvRj4tRkE2LVEiK0YnRj5GREZjb0ZJRktGTUZPRlFGZ3JGaXItRiM2KC1GXHA2KC1GOzYkUSMyN0YnRj5GYXNGZHBGZnBGaXBGW3FGXXEtRiM2KC1JJW1zdXBHRiQ2JUZmcUY6LyUxc3VwZXJzY3JpcHRzaGlmdEdGZW5GXXEtRmd0NiVGanFGOkZpdEZdcS1GLDYlLUYvNiVRIlhGJ0YyRjVGaHNGXm9GPkZpbkZcb0Y+RmpzLUYjNigtRlxwNihGXnAtRjs2JFEiOEYnRj5GZHBGZnBGaXBGW3FGXXEtRiM2KkZjcUZdcUZmcUZdcUZqcUZdcS1GLDYlLUYvNiVRIlpGJ0YyRjUtRiM2KkZmbkZARllGQEZmbkZpbkZcb0Y+Rl5vRj5GaW5GXG9GPkZkci1GIzYoLUZccDYoLUY7NiRRIjlGJ0Y+LUY7NiRRIzY0RidGPkZkcEZmcEZpcEZbcUZdcS1GIzYqRmNxRl1xRmZxRl1xRmpxRl1xLUYsNiUtRi82JVEiQUYnRjJGNS1GIzYqRllGQEZZRkBGWUZpbkZcb0Y+Rl5vRj5GaW5GXG9GPkZqcy1GIzYoLUZccDYoRmZ2RmFzRmRwRmZwRmlwRltxRl1xLUYjNipGY3FGXXFGZnFGXXFGanFGXXEtRiw2JUZgdy1GIzYqRllGQEZmbkZARllGaW5GXG9GPkZeb0Y+RmluRlxvRj5GZHItRiw2JUZgdy1GIzYqRmZuRkBGZm5GQEZZRmluRlxvRj5GXm9GanMtRiM2KC1GXHA2KEZecEZpdkZkcEZmcEZpcEZbcUZdcS1GIzYqRmNxRl1xRmZxRl1xRmpxRl1xLUYsNiUtRi82JVEiQkYnRjJGNUZickZeb0Y+RmluRlxvRj5GZHItRiM2KC1GXHA2KEZecEZhc0ZkcEZmcEZpcEZbcUZdcS1GIzYqRmNxRl1xRmZxRl1xRmpxRl1xLUYsNiVGW3lGYXhGXm9GPkZpbkZcb0Y+RmRyLUYjNihGZHZGXXEtRiM2KkZjcUZdcUZmcUZdcUZqcUZdcS1GLDYlRl91RmN3Rl5vRj5GaW5GXG9GPkZqcy1GLDYlRl9yRmB2Rl5vRmRyLUYjNiZGXnBGXXFGXXVGPkZqcy1GIzYsRl5wRl1xRmNxRl1xRmZxRl1xRmpxRl1xLUYsNiVGXXYtRiM2KkZZRkBGWUZARjpGaW5GXG9GPkZeb0Y+RmRyLUYjNigtRlxwNihGZnZGZnVGZHBGZnBGaXBGW3FGXXEtRiM2KEZbdUZdcUZmdEZdcUZcekY+RmluRlxvRj5GZHItRiM2LEZecEZdcUZjcUZdcUZmcUZdcUZqcUZdcS1GLDYlRl91RmB2Rl5vRj5GZHItRiM2KEZkdUZdcS1GIzYqRmNxRl1xRmZxRl1xRmpxRl1xLUYsNiVGX3UtRiM2KkY6RkBGWUZARllGaW5GXG9GPkZeb0Y+RmluRlxvRj5GPkZpbkZcb0Y+">LEIqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiWUdGKDYlRiYiIiFGLUYmIyIiJCIjSyoqRiRGJUYnRiZGKUYmJkYrNiVGLUYtRiZGJiMhIzoiIzsqKEYnRiRGKUYkJkkiWEdGKEYzRiYjIiNGRjYqKkYkRiVGJ0YmRilGJiZJIlpHRig2JUYmRi1GJkYmI0YvIiIpKipGJEYlRidGJkYpRiYmSSJBR0YoNiVGLUYtRi1GJiMhIioiI2sqKkYkRiVGJ0YmRilGJiZGRDYlRi1GJkYtRiYjIiIqRjYmRkQ2JUYmRiZGLSEiIioqRiRGJUYnRiZGKUYmJkkiQkdGKEYsRiYjRi9GSCoqRiRGJUYnRiZGKUYmJkZTRk9GJiMhIiRGNioqRiRGJUYnRiZGKUYmJkY5RkVGJkZGJkYrRj9GJkY4RlgqKkYkRiVGJ0YmRilGJiZGPjYlRi1GLUYkRiZGLyooRilGJEYnRiRGZW5GJiNGR0ZBKipGJEYlRidGJkYpRiYmRjlGP0YmRlgqKkYkRiVGJ0YmRilGJiZGOTYlRiRGLUYtRiYjRlhGQQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LEoqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiWUdGKDYlIiIhRiZGLUYmIyIiJCIjSyoqRiRGJUYnRiZGKUYmJkkiWEdGKDYlRiZGLUYtRiZGLioqRiRGJUYnRiZGKUYmJkkiQUdGKEY0RiZGLioqRiRGJUYnRiZGKUYmJkkiQkdGKDYlRi1GLUYtRiYjISIqIiRHIioqRiRGJUYnRiZGKUYmJkY6RixGJkYuKipGJEYlRidGJkYpRiYmRitGO0YmRjwqKkYkRiVGJ0YmRilGJiZJIlpHRig2JUYtRi1GJkYmIyEiJEYwKipGJEYlRidGJkYpRiYmRkU2JUYtRiZGJkYmI0YvIiIpKipGJEYlRidGJkYpRiYmRjNGRkYmIyEjOkZNKipGJEYlRidGJkYpRiYmRjc2JUYmRiZGLUYmI0ZIRk0qKkYkRiVGJ0YmRilGJiZGKzYlRiZGLUYmRiYjRi8iIiUmRitGS0YmKihGJ0YkRilGJCZGRTYlRi1GLUYkRiYjIiIqRlpGZ24hIiMqKEYpRiRGJ0YkRmVuRiYjRj1GTSooRidGJEYpRiQmRitGRkYmI0Y9RjAqKEYpRiRGJ0YkJkYzRlhGJkZdbyoqRiRGJUYnRiZGKUYmJkYzRktGJkZIKipGJEYlRidGJkYpRiYmRjNGVEYmRlVGYm9GJg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LDwqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiWEdGKDYlIiIhRiZGLUYmIyIiJCIjSyoqRiRGJUYnRiZGKUYmJkkiWUdGKDYlRi1GLUYmRiYjISIqIiNrKipGJEYlRidGJkYpRiYmSSJBR0YoNiVGLUYtRi1GJiNGNiIkYyMqKkYkRiVGJ0YmRilGJiZGOkYsRiYjRi9GNyoqRiRGJUYnRiZGKUYmJkkiQkdGKDYlRiZGLUYtRiYjIiIqRj0qKkYkRiVGJ0YmRilGJiZGQzYlRiZGJkYtRiYjISIkRjcqKkYkRiVGJ0YmRilGJiZGK0Y7RiZGPCoqRiRGJUYnRiZGKUYmJkYzNiVGLUYmRiZGJiNGLyIiJSooRidGJEYpRiQmRitGNEYmRjUqKkYkRiVGJ0YmRilGJiZJIlpHRig2JUYtRi1GJEYmI0ZLRlIqKEYpRiRGJ0YkJkYrRlBGJiNGNiIiKSoqRiRGJUYnRiZGKUYmJkYrNiVGLUYkRi1GJiNGS0ZnbkZlbkYm</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LD4qKEkmYWxwaGFHNiIiIiNJKGVwc2lsb25HRiVGJiZJIlhHRiU2JSIiIUYrIiIiRiwjIiIqIiIlKipGJiNGLEYmRiRGLEYnRiwmSSJBR0YlNiVGK0YrRitGLCMhIioiI2sqKkYmRjFGJEYsRidGLCZGMzYlRitGLEYrRiwjRi4iIzsqKkYmRjFGJEYsRidGLCZGMzYlRiZGK0YrRiwjISIkIiIpKipGJkYxRiRGLEYnRiwmRjM2JUYmRixGK0YsI0ZBRiYqKkYmRjFGJEYsRidGLCZJIkJHRiU2JUYsRitGK0YsIyIiJCIjSyoqRiZGMUYkRixGJ0YsJkZJNiVGLEYsRitGLEZAKipGJkYxRiRGLEYnRiwmRilGNEYsRjUqKkYmRjFGJEYsRidGLCZJIllHRiVGKkYsIyEjOkY8KipGJkYxRiRGLEYnRiwmRlVGSkYsI0ZMRjcqKkYmRjFGJEYsRidGLCZJIlpHRiU2JUYsRitGLEYsI0ZMRjwmRjNGUCEiIyZGSUZFRixGKEZbbw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LDwqKEkmYWxwaGFHNiIiIiNJKGVwc2lsb25HRiVGJiZJIllHRiU2JSIiIUYrIiIiRiwjISIqIiNLKipGJiNGLEYmRiRGLEYnRiwmSSJBR0YlNiVGLEYrRitGLCMiIiRGLyoqRiZGMUYkRixGJ0YsJkYzNiVGLEYsRitGLCMhIiQiIikqKkYmRjFGJEYsRidGLCZJIkJHRiU2JUYrRitGK0YsI0YuIiRjIyoqRiZGMUYkRixGJ0YsJkY/NiVGK0YsRitGLCNGNiIjayoqRiZGMUYkRixGJ0YsJkY/NiVGJkYrRitGLCNGO0YvKipGJkYxRiRGLEYnRiwmRj82JUYmRixGK0YsI0Y2RjwqKkYmRjFGJEYsRidGLCZJIlhHRiVGKkYsIyEjOiIjOyoqRiZGMUYkRixGJ0YsJkYpRkBGLEZBKipGJkYxRiRGLEYnRiwmRilGRUYsRkYqKkYmRjFGJEYsRidGLCZJIlpHRiVGKkYsI0Y7RkcqKkYmRjFGJEYsRidGLCZGZm42JUYrRixGLEYsI0Y2RlUmRjNGTkYs</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LDgqKEkmYWxwaGFHNiIiIiNJKGVwc2lsb25HRiVGJiZJIlhHRiU2JSIiIUYrIiIiRiwjIiIqIiM7KipGJiNGLEYmRiRGLEYnRiwmSSJBR0YlNiVGK0YrRitGLCMhIiQiI2sqKkYmRjFGJEYsRidGLCZGMzYlRitGLEYrRiwjIiIkRi8qKkYmRjFGJEYsRidGLCZGMzYlRiZGK0YrRiwjRjYiIikqKkYmRjFGJEYsRidGLCZJIkJHRiU2JUYsRitGK0YsI0Y8RjcqKkYmRjFGJEYsRidGLCZGRDYlRixGLEYrRiwjRjZGLyoqRiZGMUYkRixGJ0YsJkYpRjRGLEY1KipGJkYxRiRGLEYnRiwmSSJZR0YlRipGLCMhIiZGLyZGM0ZJISIiJkkiQ0dGJTYlRjxGLEYrRlNGKCNGU0Y8</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LDwqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiWUdGKDYlRiYiIiFGJkYmIyIiJCIiKSooRidGJEYpRiQmRis2JUYtRi1GJkYmIyEiKiIjayoqRiRGJUYnRiZGKUYmJkkiWEdGKEYzRiYjRjUiIzsqKkYkRiVGJ0YmRilGJiZGOTYlRiZGLUYtRiYjRi9GNiZGOUYsRiYmSSJBR0YoNiVGLUYkRi0hIiIqKkYkRiVGJ0YmRilGJiZJIkJHRig2JUYtRi1GLUYmI0Y1IiQ3JioqRiRGJUYnRiZGKUYmJkZHNiVGLUYmRi1GJkY/KipGJEYlRidGJkYpRiYmRkdGQ0YmIyEiJEY7KipGJEYlRidGJkYpRiYmRitGSEYmRkkqKkYkRiVGJ0YmRilGJiZJIlpHRihGM0YmI0ZRIiRHIiZGVjYlRi1GLUYkRkQqKkYkRiVGJ0YmRilGJiZGKzYlRiRGLUYtRiYjRlFGNg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LEAqKEkoZXBzaWxvbkc2IiIiI0kmYWxwaGFHRiVGJiZJIllHRiU2JSIiIiIiIUYrRisjIiIqIiNLKipGJiNGK0YmRidGK0YkRismRik2JUYsRitGK0YrIyIiJCIiKSooRidGJkYkRiYmSSJYR0YlNiVGLEYsRitGKyMhIipGLyoqRiZGMUYnRitGJEYrJkYpRjpGKyMhIiRGLyoqRiZGMUYnRitGJEYrJkkiWkdGJUYqRisjRjUiI2sqKkYmRjFGJ0YrRiRGKyZJIkFHRiU2JUYsRitGLEYrI0Y1Ri8qKkYmRjFGJ0YrRiRGKyZGOUZJRitGRCoqRiZGMUYnRitGJEYrJkYpNiVGK0YsRixGKyNGLiIkYyMqKkYmRjFGJ0YrRiRGKyZGOUYqRitGNCZGOUYzRisqKkYmRjFGJ0YrRiRGKyZGSDYlRixGJkYsRisjRkBGNioqRiZGMUYnRitGJEYrJkZDNiVGLEYsRiZGKyNGQCIiJSoqRiZGMUYnRitGJEYrJkZINiVGLEYsRixGKyNGPEZRKipGJkYxRidGK0YkRismRjlGam5GK0ZbbyoqRiZGMUYnRitGJEYrJkYpNiVGK0YrRixGKyNGQEZF</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LDwqKEkoZXBzaWxvbkc2IiIiI0kmYWxwaGFHRiVGJiZJIllHRiU2JSIiISIiIkYsRiwjIiIqIiNLKihGJ0YmRiRGJiZGKTYlRitGK0YsRiwjISNGIiRjIyoqRiYjRixGJkYnRixGJEYsJkkiWEdGJUYyRiwjISIkIiNrKipGJkY3RidGLEYkRiwmRik2JUYrRixGK0YsI0YuRjUqKkYmRjdGJ0YsRiRGLCZJIlpHRiVGKkYsIyIiJEY8KipGJkY3RidGLEYkRiwmRjlGKkYsI0ZFIiIpKipGJkY3RidGLEYkRiwmSSJCR0YlNiVGK0YrRitGLCMhI1giJVs/KipGJkY3RidGLEYkRiwmRkxGP0YsRkAqKkYmRjdGJ0YsRiRGLCZGTDYlRitGJkYrRixGOioqRiZGN0YnRixGJEYsJkYpRk1GLEZOKipGJkY3RidGLEYkRiwmRkNGMkYsIyEiKiIkNyYqKEYnRiZGJEYmJkZDNiVGK0YrRiZGLCNGZW5GLyoqRiZGN0YnRixGJEYsJkYpRlVGLEY6</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LDwqKEkmYWxwaGFHNiIiIiNJKGVwc2lsb25HRiVGJiZJIllHRiU2JSIiIUYrIiIiRiwjISIqIiNrKipGJiNGLEYmRiRGLEYnRiwmSSJBR0YlNiVGLEYrRitGLCMiIiRGLyoqRiZGMUYkRixGJ0YsJkYzNiVGLEYsRitGLCMhIiQiIikqKkYmRjFGJEYsRidGLCZGMzYlRixGJkYrRiwjRjtGJioqRiZGMUYkRixGJ0YsJkkiQkdGJTYlRitGK0YrRiwjRi4iJGMjKipGJkYxRiRGLEYnRiwmRkM2JUYrRixGK0YsI0Y2IiNLKipGJkYxRiRGLEYnRiwmRkM2JUYrRiZGK0YsRjoqKkYmRjFGJEYsRidGLCZJIlhHRiVGKkYsI0Y7IiIlKipGJkYxRiRGLEYnRiwmRlFGNEYsRjUqKkYmRjFGJEYsRidGLCZGKUZERixGRSoqRiZGMUYkRixGJ0YsJkkiWkdGJUYqRiwjRjtGLyZGM0ZOISIjJkZDRj9GLA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LDgqKEkmYWxwaGFHNiIiIiNJKGVwc2lsb25HRiVGJiZJIlhHRiU2JSIiIUYrIiIiRiwjISIqIiNrKipGJiNGLEYmRiRGLEYnRiwmSSJBR0YlNiVGK0YrRitGLCNGLiIkYyMqKkYmRjFGJEYsRidGLCZGMzYlRitGLEYrRiwjIiIkIiNLKipGJkYxRiRGLEYnRiwmRjM2JUYrRiZGK0YsIyEiJCIiKSoqRiZGMUYkRixGJ0YsJkkiQkdGJTYlRixGK0YrRiwjIiIqRjYqKkYmRjFGJEYsRidGLCZGRTYlRixGLEYrRiwjRkFGPCoqRiZGMUYkRixGJ0YsJkZFNiVGLEYmRitGLCNGO0ZCKipGJkYxRiRGLEYnRiwmRilGNEYsRjUqKkYmRjFGJEYsRidGLCZGKUY5RiwjRjtGLyoqRiZGMUYkRixGJ0YsJkkiWUdGJUYqRixGTCZGM0ZPRiw=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LDoqKEkmYWxwaGFHNiIiIiNJKGVwc2lsb25HRiVGJiZJIllHRiU2JSIiIUYrIiIiRiwjISIqIiNrKipGJiNGLEYmRiRGLEYnRiwmSSJBR0YlNiVGLEYrRitGLCMiIiRGLyoqRiZGMUYkRixGJ0YsJkYzNiVGLEYsRitGLCMhIiQiIikqKkYmRjFGJEYsRidGLCZJIkJHRiU2JUYrRitGK0YsI0YuIiQ3JioqRiZGMUYkRixGJ0YsJkY/NiVGK0YsRitGLEY1KipGJkYxRiRGLEYnRiwmRj82JUYrRiZGK0YsI0Y7IiM7KipGJkYxRiRGLEYnRiwmRj82JUYmRitGK0YsI0Y7Ri8qKkYmRjFGJEYsRidGLCZJIlhHRiVGKkYsRkkqKkYmRjFGJEYsRidGLCZGKUZARixGQSoqRiZGMUYkRixGJ0YsJkkiWkdGJUYqRiwjRjsiJEciJkYzRkghIiImSSJDR0YlNiVGJkYmRitGWg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LDQqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiQUdGKDYlIiIhRi1GLUYmIyEiJCIkYyMqKkYkRiVGJ0YmRilGJiZGKzYlRi1GJkYtRiYjIiIkIiNrKipGJEYlRidGJkYpRiYmRis2JUYtRiRGLUYmI0YvIiIpKipGJEYlRidGJkYpRiYmRis2JUYtRjVGLUYmI0YvRiQqKkYkRiVGJ0YmRilGJiZJIlhHRihGLEYmRi4qKkYkRiVGJ0YmRilGJiZJIllHRig2JUYtRi1GJkYmI0YvRjYqKkYkRiVGJ0YmRilGJiZGRTYlRiZGLUYtRiYjRjVGMCoqRiRGJUYnRiZGKUYmJkkiWkdGKDYlRiZGLUYmRiYjRiZGNiZJIkJHRihGPkYm</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LDgqKEkmYWxwaGFHNiIiIiNJKGVwc2lsb25HRiVGJiZJIllHRiU2JSIiIUYrIiIiRiwjISIqIiRHIioqRiYjRixGJkYkRixGJ0YsJkkiQkdGJTYlRitGK0YrRiwjISM6IiVDNSoqRiZGMUYkRixGJ0YsJkYzNiVGK0YsRitGLCMiIioiJGMjKipGJkYxRiRGLEYnRiwmRjM2JUYrRiZGK0YsIyEiJCIjSyoqRiZGMUYkRixGJ0YsJkYzNiVGKyIiJEYrRiwjRkciIikqKkYmRjFGJEYsRidGLCZJIlhHRiVGKkYsI0ZCIiNrKipGJkYxRiRGLEYnRiwmRilGNEYsRjUqKkYmRjFGJEYsRidGLCZGKUY6RiwjRkdGPSoqRiZGMUYkRixGJ0YsJkkiWkdGJUYqRiwjRkJGPSoqRiZGMUYkRixGJ0YsJkZWNiVGK0YsRixGLCNGLEZOJkkiQUdGJUZGRiw=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LDQqKEkmYWxwaGFHNiIiIiNJKGVwc2lsb25HRiVGJiZJIlhHRiU2JSIiIUYrIiIiRiwjIiIkIiNrKipGJiNGLEYmRiRGLEYnRiwmSSJBR0YlNiVGK0YrRitGLCMhIiQiJGMjKipGJkYxRiRGLEYnRiwmRjM2JUYrRixGK0YsRi0qKkYmRjFGJEYsRidGLCZGMzYlRitGJkYrRiwjRjYiIikqKkYmRjFGJEYsRidGLCZJIkJHRiU2JUYsRitGK0YsI0YuRjcqKkYmRjFGJEYsRidGLCZGQjYlRixGLEYrRiwjRjZGLyoqRiZGMUYkRixGJ0YsJkYpRjRGLEY1KipGJkYxRiRGLEYnRiwmSSJZR0YlRipGLCMhIiJGLyZJIkNHRiU2JUYsRi5GK0ZP</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LDIqKEkmYWxwaGFHNiIiIiNJKGVwc2lsb25HRiVGJiZJIllHRiU2JSIiIUYrIiIiRiwjISIkIiRjIyoqRiYjRixGJkYkRixGJ0YsJkkiQkdGJTYlRitGK0YrRiwjISM6IiUnNCUqKkYmRjFGJEYsRidGLCZGMzYlRitGLEYrRiwjIiIkRi8qKkYmRjFGJEYsRidGLCZGMzYlRitGJkYrRiwjRi4iI2sqKkYmRjFGJEYsRidGLCZJIlhHRiVGKkYsIyEiIkZBKipGJkYxRiRGLEYnRiwmRilGNEYsRjUqKkYmRjFGJEYsRidGLCZJIlpHRiVGKkYsI0YuIiVDNSZJIkNHRiU2JUYrIiIlRitGRg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Li1JI21uR0YkNiRRIjJGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GOzYkUSIwRidGPkZARllGQEZZRkAtRjs2JFEiMUYnRj4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkZGPi8lL3N1YnNjcmlwdHNoaWZ0R0Zlbi1GQTYtUSM6PUYnRj5GRC9GSEZGRklGS0ZNRk9GUS9GVFEsMC4yNzc3Nzc4ZW1GJy9GV0Zlby1GIzYtLUZBNi1RKiZ1bWludXMwO0YnRj5GREZjb0ZJRktGTUZPRlEvRlRRLDAuMjIyMjIyMmVtRicvRldGXXAtRiM2KC1JJm1mcmFjR0YkNigtRjs2JFEiM0YnRj4tRjs2JFEjMTZGJ0Y+LyUubGluZXRoaWNrbmVzc0dGaG4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXnEvJSliZXZlbGxlZEdGRi1GQTYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZERmNvRklGS0ZNRk9GUUZTL0ZXRlUtRiM2Ki1JJm1zcXJ0R0YkNiNGOkZjcS1GLzYlUScmIzk0NTtGJy9GM0ZGRj5GY3EtRi82JVEnJiM5NDk7RidGX3JGPkZjcS1GLDYlLUYvNiVRIkJGJ0YyRjUtRiM2KkZZRkBGWUZARmZuRmluRlxvRj5GXm9GPkZpbkZcb0Y+LUZBNi1RIitGJ0Y+RkRGY29GSUZLRk1GT0ZRRlxwRl5wLUYjNihGYXBGY3EtRiM2KkZpcUZjcUZcckZjcUZgckZjcS1GLDYlLUYvNiVRIllGJ0YyRjVGaHJGXm9GPkZpbkZcb0Y+LUZBNi1RKCZtaW51cztGJ0Y+RkRGY29GSUZLRk1GT0ZRRlxwRl5wLUYsNiUtRi82JVEiQUYnRjJGNUZockZeb0Zqci1GLDYlLUYvNiVRIlhGJ0YyRjVGaHJGXm9GanItRiw2JS1GLzYlUSJaRidGMkY1LUYjNipGOkZARllGQEZmbkZpbkZcb0Y+Rl5vRj5GaW5GXG9GPg==">LCwqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiQkdGKDYlIiIhRi1GJkYmIyEiJCIjOyoqRiRGJUYnRiZGKUYmJkkiWUdGKEYsRiYjIiIkRjAmSSJBR0YoRiwhIiImSSJYR0YoRixGJiZJIlpHRig2JUYkRi1GJkYm</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Li1JI21uR0YkNiRRIjFGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0Y6RkAtRjs2JFEiMEYnRj5GQEZZRkBGOi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRmVuLUZBNi1RIzo9RidGPkZEL0ZIRkZGSUZLRk1GT0ZRL0ZUUSwwLjI3Nzc3NzhlbUYnL0ZXRmJvLUYjNiktRkE2LVEqJnVtaW51czA7RidGPkZERmBvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0Zqby1GIzYoLUkmbWZyYWNHRiQ2KC1GOzYkUSIzRidGPi1GOzYkUSI4RidGPi8lLmxpbmV0aGlja25lc3NHRj0vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGW3EvJSliZXZlbGxlZEdGRi1GQTYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZERmBvRklGS0ZNRk9GUUZTL0ZXRlUtRiM2Ki1JJm1zcXJ0R0YkNiMtRjs2JFEiMkYnRj5GYHEtRi82JVEnJiM5NDU7RicvRjNGRkY+RmBxLUYvNiVRJyYjOTQ5O0YnRl9yRj5GYHEtRiw2JS1GLzYlUSJBRidGMkY1LUYjNipGWUZARllGQEY6RmZuRmluRj5GW29GPkZmbkZpbkY+LUZBNi1RIitGJ0Y+RkRGYG9GSUZLRk1GT0ZRRmlvRltwLUYjNihGXnBGYHEtRiM2KkZmcUZgcUZcckZgcUZgckZgcS1GLDYlLUYvNiVRIlhGJ0YyRjVGaHJGW29GPkZmbkZpbkY+RmpyLUYsNiUtRi82JVEiWkYnRjJGNS1GIzYqRjpGQEY6RkBGOkZmbkZpbkY+RltvRj5GZm5GaW5GPg==">LCgqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiQUdGKDYlIiIhRi1GJkYmIyEiJCIiKSoqRiRGJUYnRiZGKUYmJkkiWEdGKEYsRiYjIiIkRjAmSSJaR0YoNiVGJkYmRiZGJg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Li1JI21uR0YkNiRRIjBGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GOzYkUSIyRidGPkZARjpGQEY6RkAtRjs2JFEiMUYnRj4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkZGPi8lL3N1YnNjcmlwdHNoaWZ0R0Y9LUZBNi1RIzo9RidGPkZEL0ZIRkZGSUZLRk1GT0ZRL0ZUUSwwLjI3Nzc3NzhlbUYnL0ZXRmVvLUYjNiktRkE2LVEqJnVtaW51czA7RidGPkZERmNvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0ZdcC1GIzYoLUkmbWZyYWNHRiQ2KC1GOzYkUSIzRidGPi1GOzYkUSM2NEYnRj4vJS5saW5ldGhpY2tuZXNzR0Zobi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZecS8lKWJldmVsbGVkR0ZGLUZBNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkRGY29GSUZLRk1GT0ZRRlMvRldGVS1GIzYqLUkmbXNxcnRHRiQ2I0ZZRmNxLUYvNiVRJyYjOTQ1O0YnL0YzRkZGPkZjcS1GLzYlUScmIzk0OTtGJ0ZfckY+RmNxLUYsNiUtRi82JVEiQkYnRjJGNS1GIzYqRjpGQEY6RkBGZm5GaW5GXG9GPkZeb0Y+RmluRlxvRj4tRkE2LVEiK0YnRj5GREZjb0ZJRktGTUZPRlFGXHBGXnAtRiM2KEZhcEZjcS1GIzYqRmlxRmNxRlxyRmNxRmByRmNxLUYsNiUtRi82JVEiWUYnRjJGNUZockZeb0Y+RmluRlxvRj5GanItRiw2JS1GLzYlUSJaRidGMkY1LUYjNipGOkZARllGQEZmbkZpbkZcb0Y+Rl5vRj5GaW5GXG9GPg==">LCgqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiQkdGKDYlIiIhRi1GJkYmIyEiJCIjayoqRiRGJUYnRiZGKUYmJkkiWUdGKEYsRiYjIiIkRjAmSSJaR0YoNiVGLUYkRiZGJg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Li1JI21uR0YkNiRRIjFGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GOzYkUSIwRidGPkZARjpGQEZZRkBGOi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRmVuLUZBNi1RIzo9RidGPkZEL0ZIRkZGSUZLRk1GT0ZRL0ZUUSwwLjI3Nzc3NzhlbUYnL0ZXRmJvLUYjNjUtRkE2LVEqJnVtaW51czA7RidGPkZERmBvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0Zqby1GIzYoLUkmbWZyYWNHRiQ2KC1GOzYkUSIzRidGPi1GOzYkUSIyRidGPi8lLmxpbmV0aGlja25lc3NHRj0vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGW3EvJSliZXZlbGxlZEdGRi1GQTYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZERmBvRklGS0ZNRk9GUUZTL0ZXRlUtRiM2Ki1JJm1zcXJ0R0YkNiNGZHBGYHEtRi82JVEnJiM5NDU7RicvRjNGRkY+RmBxLUYvNiVRJyYjOTQ5O0YnRlxyRj5GYHEtRiw2JS1GLzYlUSJBRidGMkY1LUYjNipGOkZARllGQEY6RmZuRmluRj5GW29GPkZmbkZpbkY+LUZBNi1RKCZtaW51cztGJ0Y+RkRGYG9GSUZLRk1GT0ZRRmlvRltwLUYjNigtRl9wNihGYXAtRjs2JFEiOEYnRj5GZ3BGaXBGXHFGXnFGYHEtRiM2KkZmcUZgcUZpcUZgcUZdckZgcS1GLDYlLUYvNiVRIkJGJ0YyRjUtRiM2KkZZRkBGWUZARjpGZm5GaW5GPkZbb0Y+RmZuRmluRj4tRkE2LVEiK0YnRj5GREZgb0ZJRktGTUZPRlFGaW9GW3AtRiM2KEZecEZgcS1GIzYqRmZxRmBxRmlxRmBxRl1yRmBxLUYsNiUtRi82JVEiWEYnRjJGNUZlckZbb0Y+RmZuRmluRj5GanMtRiM2KEZcc0ZgcS1GIzYqRmZxRmBxRmlxRmBxRl1yRmBxLUYsNiUtRi82JVEiWUYnRjJGNUZoc0Zbb0Y+RmZuRmluRj5GZ3ItRiM2LEZhcEZgcUZmcUZgcUZpcUZgcUZdckZgcS1GLDYlLUYvNiVRIlpGJ0YyRjUtRiM2KkZZRkBGWUZARmRwRmZuRmluRj5GW29GPkZnci1GIzYmRmRwRmBxLUYsNiVGYnJGaHNGW29GPkZqcy1GLDYlRmVzRmVyRltvRmpzLUYjNiZGZHBGYHEtRiw2JUZjdEZoc0Zbb0Y+RmdyLUYsNiVGXHVGZXJGW29GPkZmbkZpbkY+">LDQqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiQUdGKDYlRiYiIiFGJkYmIyEiJEYkKipGJEYlRidGJkYpRiYmSSJCR0YoNiVGLUYtRiZGJiNGLyIiKSoqRiRGJUYnRiZGKUYmJkkiWEdGKEYsRiYjIiIkRiQqKkYkRiVGJ0YmRilGJiZJIllHRihGM0YmI0Y6RjUqKkYkRiVGJ0YmRilGJiZJIlpHRig2JUYtRi1GJEYmRi8mRitGMyEiIyZGMkYsRiYmRjhGM0YkJkY9RiwhIiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Li1JI21uR0YkNiRRIjBGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GOzYkUSIxRidGPkZARllGQEY6RkBGWS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRj0tRkE2LVEjOj1GJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGYm8tRiM2MS1GQTYtUSomdW1pbnVzMDtGJ0Y+RkRGYG9GSUZLRk1GT0ZRL0ZUUSwwLjIyMjIyMjJlbUYnL0ZXRmpvLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjNGJ0Y+LUY7NiRRIjhGJ0Y+LyUubGluZXRoaWNrbmVzc0dGZW4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGW3EvJSliZXZlbGxlZEdGRi1GQTYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZERmBvRklGS0ZNRk9GUUZTL0ZXRlUtRiM2Ki1JJm1zcXJ0R0YkNiMtRjs2JFEiMkYnRj5GYHEtRi82JVEnJiM5NDU7RicvRjNGRkY+RmBxLUYvNiVRJyYjOTQ5O0YnRl9yRj5GYHEtRiw2JS1GLzYlUSJBRidGMkY1LUYjNipGOkZARjpGQEZZRmZuRmluRj5GW29GPkZmbkZpbkY+LUZBNi1RIitGJ0Y+RkRGYG9GSUZLRk1GT0ZRRmlvRltwLUYjNihGXnBGYHEtRiM2KkZmcUZgcUZcckZgcUZgckZgcS1GLDYlLUYvNiVRIkJGJ0YyRjUtRiM2KkZZRkBGOkZARllGZm5GaW5GPkZbb0Y+RmZuRmluRj5GanItRiM2KEZecEZgcS1GIzYqRmZxRmBxRlxyRmBxRmByRmBxLUYsNiUtRi82JVEiWEYnRjJGNUZockZbb0Y+RmZuRmluRj5GanItRiM2KC1GX3A2KEZhcEZpcUZncEZpcEZccUZecUZgcS1GIzYqRmZxRmBxRlxyRmBxRmByRmBxLUYsNiVGXnQtRiM2KkY6RkBGWUZARllGZm5GaW5GPkZbb0Y+RmZuRmluRj5GanItRiw2JUZlckZmc0Zbby1GQTYtUSgmbWludXM7RidGPkZERmBvRklGS0ZNRk9GUUZpb0ZbcC1GLDYlLUYvNiVRIllGJ0YyRjVGaXRGW29GanItRiM2JkZpcUZgcS1GLDYlLUYvNiVRIlpGJ0YyRjUtRiM2KkY6RkBGOkZARmlxRmZuRmluRj5GW29GPkY+RmZuRmluRj4=">LDAqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiQUdGKDYlIiIhRi1GJkYmIyEiJCIiKSoqRiRGJUYnRiZGKUYmJkkiQkdGKDYlRiZGLUYmRiYjIiIkRjAqKkYkRiVGJ0YmRilGJiZJIlhHRihGLEYmRjUqKkYkRiVGJ0YmRilGJiZGOTYlRi1GJkYmRiYjRjZGJCZGK0Y0RiYmSSJZR0YoRjwhIiImSSJaR0YoNiVGLUYtRiRGJA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Li1JI21uR0YkNiRRIjBGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0Y6RkAtRjs2JFEiMkYnRj5GQEY6RkAtRjs2JFEiMUYnRj4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkZGPi8lL3N1YnNjcmlwdHNoaWZ0R0Y9LUZBNi1RIzo9RidGPkZEL0ZIRkZGSUZLRk1GT0ZRL0ZUUSwwLjI3Nzc3NzhlbUYnL0ZXRmVvLUYjNi0tRkE2LVEqJnVtaW51czA7RidGPkZERmNvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0ZdcC1GIzYoLUkmbWZyYWNHRiQ2KC1GOzYkUSIzRidGPi1GOzYkUSMxNkYnRj4vJS5saW5ldGhpY2tuZXNzR0Zobi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZecS8lKWJldmVsbGVkR0ZGLUZBNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkRGY29GSUZLRk1GT0ZRRlMvRldGVS1GIzYqLUkmbXNxcnRHRiQ2I0ZZRmNxLUYvNiVRJyYjOTQ1O0YnL0YzRkZGPkZjcS1GLzYlUScmIzk0OTtGJ0ZfckY+RmNxLUYsNiUtRi82JVEiQkYnRjJGNS1GIzYqRjpGQEY6RkBGZm5GaW5GXG9GPkZeb0Y+RmluRlxvRj4tRkE2LVEiK0YnRj5GREZjb0ZJRktGTUZPRlFGXHBGXnAtRiM2KEZhcEZjcS1GIzYqRmlxRmNxRlxyRmNxRmByRmNxLUYsNiUtRi82JVEiWUYnRjJGNUZockZeb0Y+RmluRlxvRj4tRkE2LVEoJm1pbnVzO0YnRj5GREZjb0ZJRktGTUZPRlFGXHBGXnAtRiw2JS1GLzYlUSJBRidGMkY1RmhyRl5vRmZzLUYsNiUtRi82JVEiQ0YnRjJGNS1GIzYqRllGQEY6RkBGZm5GaW5GXG9GPkZeb0Zqci1GLDYlLUYvNiVRIlhGJ0YyRjVGaHJGXm9GPkZpbkZcb0Y+">LCwqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiQkdGKDYlIiIhRi1GJkYmIyEiJCIjOyoqRiRGJUYnRiZGKUYmJkkiWUdGKEYsRiYjIiIkRjAmSSJBR0YoRiwhIiImSSJDR0YoNiVGJEYtRiZGOCZJIlhHRihGLEYm</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Li1JI21uR0YkNiRRIjFGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GOzYkUSIwRidGPkZARllGQEY6RkBGOi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRmVuLUZBNi1RIzo9RidGPkZEL0ZIRkZGSUZLRk1GT0ZRL0ZUUSwwLjI3Nzc3NzhlbUYnL0ZXRmJvLUYjNjEtRkE2LVEqJnVtaW51czA7RidGPkZERmBvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0Zqby1GIzYoLUkmbWZyYWNHRiQ2KC1GOzYkUSIzRidGPi1GOzYkUSI4RidGPi8lLmxpbmV0aGlja25lc3NHRj0vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGW3EvJSliZXZlbGxlZEdGRi1GQTYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZERmBvRklGS0ZNRk9GUUZTL0ZXRlUtRiM2Ki1JJm1zcXJ0R0YkNiMtRjs2JFEiMkYnRj5GYHEtRi82JVEnJiM5NDU7RicvRjNGRkY+RmBxLUYvNiVRJyYjOTQ5O0YnRl9yRj5GYHEtRiw2JS1GLzYlUSJBRidGMkY1LUYjNipGWUZARllGQEY6RmZuRmluRj5GW29GPkZmbkZpbkY+LUZBNi1RKCZtaW51cztGJ0Y+RkRGYG9GSUZLRk1GT0ZRRmlvRltwLUYjNigtRl9wNihGYXBGaXFGZ3BGaXBGXHFGXnFGYHEtRiM2KkZmcUZgcUZcckZgcUZgckZgcS1GLDYlRmVyLUYjNipGWUZARjpGQEY6RmZuRmluRj5GW29GPkZmbkZpbkY+LUZBNi1RIitGJ0Y+RkRGYG9GSUZLRk1GT0ZRRmlvRltwLUYjNihGXnBGYHEtRiM2KkZmcUZgcUZcckZgcUZgckZgcS1GLDYlLUYvNiVRIlhGJ0YyRjVGaHJGW29GPkZmbkZpbkY+RmpyLUYjNihGXnBGYHEtRiM2KkZmcUZgcUZcckZgcUZgckZgcS1GLDYlLUYvNiVRIllGJ0YyRjUtRiM2KkY6RkBGWUZARjpGZm5GaW5GPkZbb0Y+RmZuRmluRj5GZ3MtRiw2JS1GLzYlUSJCRidGMkY1RmVzRltvRmpyLUYsNiVGYHRGXHVGW29GZ3MtRiM2JkZpcUZgcS1GLDYlLUYvNiVRIlpGJ0YyRjUtRiM2KkZZRkBGWUZARmlxRmZuRmluRj5GW29GPkY+RmZuRmluRj4=">LDAqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiQUdGKDYlIiIhRi1GJkYmIyEiJCIiKSoqRiRGJUYnRiZGKUYmJkYrNiVGLUYmRiZGJiNGL0YkKipGJEYlRidGJkYpRiYmSSJYR0YoRixGJiMiIiRGMCoqRiRGJUYnRiZGKUYmJkkiWUdGKDYlRiZGLUYmRiZGLiZJIkJHRihGM0YmJkY3Rj0hIiImSSJaR0YoNiVGLUYtRiRGJA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Li1JI21uR0YkNiRRIjBGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GOzYkUSIxRidGPkZARjpGQEZZRkBGWS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRj0tRkE2LVEjOj1GJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGYm8tRiM2MS1GQTYtUSomdW1pbnVzMDtGJ0Y+RkRGYG9GSUZLRk1GT0ZRL0ZUUSwwLjIyMjIyMjJlbUYnL0ZXRmpvLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjNGJ0Y+LUY7NiRRIzMyRidGPi8lLmxpbmV0aGlja25lc3NHRmVuLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRltxLyUpYmV2ZWxsZWRHRkYtRkE2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GREZgb0ZJRktGTUZPRlFGUy9GV0ZVLUYjNiotSSZtc3FydEdGJDYjLUY7NiRRIjJGJ0Y+RmBxLUYvNiVRJyYjOTQ1O0YnL0YzRkZGPkZgcS1GLzYlUScmIzk0OTtGJ0ZfckY+RmBxLUYsNiUtRi82JVEiQkYnRjJGNS1GIzYqRjpGQEY6RkBGWUZmbkZpbkY+RltvRj5GZm5GaW5GPi1GQTYtUSIrRidGPkZERmBvRklGS0ZNRk9GUUZpb0ZbcC1GIzYoLUZfcDYoRmFwLUY7NiRRIjhGJ0Y+RmdwRmlwRlxxRl5xRmBxLUYjNipGZnFGYHFGXHJGYHFGYHJGYHEtRiw2JUZlci1GIzYqRjpGQEZZRkBGWUZmbkZpbkY+RltvRj5GZm5GaW5GPkZqci1GIzYoRl5wRmBxLUYjNipGZnFGYHFGXHJGYHFGYHJGYHEtRiw2JS1GLzYlUSJZRidGMkY1RmhyRltvRj5GZm5GaW5GPi1GQTYtUSgmbWludXM7RidGPkZERmBvRklGS0ZNRk9GUUZpb0ZbcC1GIzYoRl9zRmBxLUYjNipGZnFGYHFGXHJGYHFGYHJGYHEtRiw2JUZgdEZoc0Zbb0Y+RmZuRmluRj5GanItRiM2KC1GX3A2KEZhcC1GOzYkUSI0RidGPkZncEZpcEZccUZecUZgcS1GIzYqRmZxRmBxRlxyRmBxRmByRmBxLUYsNiUtRi82JVEiWkYnRjJGNS1GIzYqRjpGQEY6RkBGaXFGZm5GaW5GPkZbb0Y+RmZuRmluRj5GanItRiw2JS1GLzYlUSJBRidGMkY1RmhzRltvRmN0LUYsNiUtRi82JVEiWEYnRjJGNUZoc0Zbb0Y+RmZuRmluRj4=">LDAqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiQkdGKDYlIiIhRi1GJkYmIyEiJCIjSyoqRiRGJUYnRiZGKUYmJkYrNiVGLUYmRiZGJiMiIiQiIikqKkYkRiVGJ0YmRilGJiZJIllHRihGLEYmI0Y1RjAqKkYkRiVGJ0YmRilGJiZGOUYzRiYjRi9GNioqRiRGJUYnRiZGKUYmJkkiWkdGKDYlRi1GLUYkRiYjRjUiIiUmSSJBR0YoRjNGJiZJIlhHRihGMyEiIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Li1JI21uR0YkNiRRIjBGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0Y6RkAtRjs2JFEiMUYnRj5GQEZZRkBGWS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRj0tRkE2LVEjOj1GJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGYm8tRiM2KS1GQTYtUSomdW1pbnVzMDtGJ0Y+RkRGYG9GSUZLRk1GT0ZRL0ZUUSwwLjIyMjIyMjJlbUYnL0ZXRmpvLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjNGJ0Y+LUY7NiRRIjhGJ0Y+LyUubGluZXRoaWNrbmVzc0dGZW4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGW3EvJSliZXZlbGxlZEdGRi1GQTYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZERmBvRklGS0ZNRk9GUUZTL0ZXRlUtRiM2Ki1JJm1zcXJ0R0YkNiMtRjs2JFEiMkYnRj5GYHEtRi82JVEnJiM5NDU7RicvRjNGRkY+RmBxLUYvNiVRJyYjOTQ5O0YnRl9yRj5GYHEtRiw2JS1GLzYlUSJBRidGMkY1LUYjNipGOkZARjpGQEZZRmZuRmluRj5GW29GPkZmbkZpbkY+LUZBNi1RIitGJ0Y+RkRGYG9GSUZLRk1GT0ZRRmlvRltwLUYjNihGXnBGYHEtRiM2KkZmcUZgcUZcckZgcUZgckZgcS1GLDYlLUYvNiVRIlhGJ0YyRjVGaHJGW29GPkZmbkZpbkY+LUZBNi1RKCZtaW51cztGJ0Y+RkRGYG9GSUZLRk1GT0ZRRmlvRltwLUYsNiUtRi82JVEiQ0YnRjJGNS1GIzYqRllGQEZZRkBGWUZmbkZpbkY+RltvRj5GZm5GaW5GPg==">LCgqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiQUdGKDYlIiIhRi1GJkYmIyEiJCIiKSoqRiRGJUYnRiZGKUYmJkkiWEdGKEYsRiYjIiIkRjAmSSJDR0YoNiVGJkYmRiYhIiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Li1JI21uR0YkNiRRIjBGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0Y6RkBGOkZALUY7NiRRIjJGJ0Y+RkAtRjs2JFEiMUYnRj4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkZGPi8lL3N1YnNjcmlwdHNoaWZ0R0Y9LUZBNi1RIzo9RidGPkZEL0ZIRkZGSUZLRk1GT0ZRL0ZUUSwwLjI3Nzc3NzhlbUYnL0ZXRmVvLUYjNiktRkE2LVEqJnVtaW51czA7RidGPkZERmNvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0ZdcC1GIzYoLUkmbWZyYWNHRiQ2KC1GOzYkUSIzRidGPi1GOzYkUSM2NEYnRj4vJS5saW5ldGhpY2tuZXNzR0Zobi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZecS8lKWJldmVsbGVkR0ZGLUZBNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkRGY29GSUZLRk1GT0ZRRlMvRldGVS1GIzYqLUkmbXNxcnRHRiQ2I0ZZRmNxLUYvNiVRJyYjOTQ1O0YnL0YzRkZGPkZjcS1GLzYlUScmIzk0OTtGJ0ZfckY+RmNxLUYsNiUtRi82JVEiQkYnRjJGNS1GIzYqRjpGQEY6RkBGZm5GaW5GXG9GPkZeb0Y+RmluRlxvRj4tRkE2LVEiK0YnRj5GREZjb0ZJRktGTUZPRlFGXHBGXnAtRiM2KEZhcEZjcS1GIzYqRmlxRmNxRlxyRmNxRmByRmNxLUYsNiUtRi82JVEiWUYnRjJGNUZockZeb0Y+RmluRlxvRj4tRkE2LVEoJm1pbnVzO0YnRj5GREZjb0ZJRktGTUZPRlFGXHBGXnAtRiw2JS1GLzYlUSJDRidGMkY1LUYjNipGOkZARllGQEZmbkZpbkZcb0Y+Rl5vRj5GaW5GXG9GPg==">LCgqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiQkdGKDYlIiIhRi1GJkYmIyEiJCIjayoqRiRGJUYnRiZGKUYmJkkiWUdGKEYsRiYjIiIkRjAmSSJDR0YoNiVGLUYkRiYhIiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Li1JI21uR0YkNiRRIjBGJy9GNlEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0Y6RkBGOkZARjpGQC1GOzYkUSIyRidGPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRj0tRkE2LVEjOj1GJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGYm8tRiM2Jy1GQTYtUSomdW1pbnVzMDtGJ0Y+RkRGYG9GSUZLRk1GT0ZRL0ZUUSwwLjIyMjIyMjJlbUYnL0ZXRmpvLUYsNiUtRi82JVEiQ0YnRjJGNS1GIzYqRjpGQEY6RkBGWUZmbkZpbkY+RltvLUZBNi1RKCZtaW51cztGJ0Y+RkRGYG9GSUZLRk1GT0ZRRmlvRltwLUYsNiUtRi82JVEiWkYnRjJGNUZhcEZbb0Y+RmZuRmluRj4=">LCYmSSJDRzYiNiUiIiFGJyIiIyEiIiZJIlpHRiVGJkYp</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3764" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3843" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3842" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3845" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for mu from 0 to ordre do 

Equations_homogenes_completes[mu] :=  

seq(seq(seq(seq(Eq[mu-j-k-l-2*m,j,k,l,m]=0, 
              j=0..mu-k-l-2*m), k=0..mu-l-2*m), l=0..mu-2*m), m=0..mu/2);

nops({Equations_homogenes_completes[mu]});

od:

</Text-field>
</Input>
</Group>
<Group labelreference="L3865" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3864" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3851" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3850" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for nu from 0 to ordre do 

Equations_completes[nu] := seq(Equations_homogenes_completes[mu], mu=0..nu);

nops({Equations_completes[nu]});

od:
</Text-field>
</Input>
</Group>
<Group labelreference="L3867" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3866" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3847" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3846" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for mu from 4 to ordre do 

B1[mu] := seq(seq(Eq[mu-j-2*m,j,0,0,m]=0, j=0..mu-2*m), m=0..mu/2);
nops([B1[mu]]);
B2[mu] := seq(seq(Eq[mu-1-j-2*m,j,1,0,m]=0, j=0..mu-1-2*m), m=0..(mu-1)/2);
nops([B2[mu]]);
B3[mu] := seq(seq(Eq[mu-1-j-2*m,j,0,1,m]=0, j=0..mu-1-2*m), m=0..(mu-1)/2);
nops([B3[mu]]);

B4[mu] := seq(seq(Eq[0,0,mu-l-2*m,l,m]=0, l=0..mu-2*m), m=0..mu/2);
nops([B4[mu]]);
B5[mu] := seq(seq(Eq[1,0,mu-1-l-2*m,l,m]=0, l=0..mu-1-2*m), m=0..(mu-1)/2);
nops([B5[mu]]);
B6[mu] := seq(seq(Eq[0,1,mu-1-l-2*m,l,m]=0, l=0..mu-1-2*m), m=0..(mu-1)/2);
nops([B6[mu]]);

nops([B1[mu],B2[mu],B3[mu],B4[mu],B5[mu],B6[mu]]);
nops({B1[mu],B2[mu],B3[mu],B4[mu],B5[mu],B6[mu]});

od:
</Text-field>
</Input>
</Group>
<Group labelreference="L3853" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3933" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3852" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3965" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">## SPORADIC EQUATIONS ADAPTED TO A LEVI FORM WITH e, f, g, h ALL NOT EQUAL TO ZERO
## e f 
## g h

Equations_5ou4[4] := Eq[2,0,2,0,0]=0,  Eq[2,0,0,2,0]=0, 
                     Eq[0,2,2,0,0]=0,  Eq[0,2,0,2,0]=0:

Equations_5ou4[5] := Eq[3,0,2,0,0]=0,  Eq[0,2,3,0,0]=0, 
                     Eq[0,3,2,0,0]=0,  Eq[0,2,0,3,0]=0:

Equations_5ou4[6] := Eq[3,0,3,0,0]=0,  Eq[3,0,0,3,0]=0, 
                     Eq[0,3,3,0,0]=0,  Eq[0,3,0,3,0]=0,  Eq[2,0,2,0,1]=0:</Text-field>
</Input>
</Group>
<Group labelreference="L3964" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3967" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3877" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3878" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for mu from 4 to ordre do

Equations_homogenes_six_branches[mu] := B1[mu], B2[mu], B3[mu], B4[mu], B5[mu], B6[mu];

nops({Equations_homogenes_six_branches[mu]});

od:
</Text-field>
</Input>
</Group>
<Group labelreference="L3879" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3948" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3947" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3950" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for mu from 0 to 3 do 

Equations_homogenes_selectionnees[mu] := Equations_homogenes_completes[mu];

nops({Equations_homogenes_selectionnees[mu]});

od:

</Text-field>
</Input>
</Group>
<Group labelreference="L3969" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3972" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3973" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3974" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for nu from 0 to 3 do 

Equations_selectionnees[nu] := seq(Equations_homogenes_selectionnees[mu], mu=0..nu);

nops({Equations_selectionnees[nu]});

od:</Text-field>
</Input>
</Group>
<Group labelreference="L3975" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3976" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3949" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3952" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for mu from 4 to ordre do

Equations_homogenes_selectionnees[mu] := B1[mu],B2[mu],B3[mu],B4[mu],B5[mu],B6[mu], 
                                         Equations_5ou4[mu];

nops({Equations_homogenes_selectionnees[mu]});

od:
</Text-field>
</Input>
</Group>
<Group labelreference="L3971" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3970" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3860" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3861" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for nu from 4 to ordre do 

Equations_selectionnees[nu] := Equations_selectionnees[3],
                               seq(Equations_homogenes_selectionnees[mu], mu=4..nu);

nops({Equations_selectionnees[nu]});

od:
</Text-field>
</Input>
</Group>
<Group labelreference="L3938" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3978" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3979" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3980" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Variables_parametriques :=                                             C[0,0,0],
                             X[0,0,0], Y[0,0,0],  A[0,0,0], B[0,0,0],
                             A[1,0,0], A[0,1,0],  B[1,0,0], B[0,1,0],  C[0,0,1],
                             X[0,0,1], Y[0,0,1],  A[0,0,1], B[0,0,1],          
                                    
                                                                       C[0,0,2]           :

nops({Variables_parametriques}):</Text-field>
</Input>
</Group>
<Group labelreference="L3981" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3982" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3983" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3984" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for mu from 0 to ordre do 

Variables_homogenes[mu] := 
              seq(seq(X[mu-1-j-2*k,j,k], j=0..mu-1-2*k), k=0..(mu-1)/2),
              seq(seq(Y[mu-1-j-2*k,j,k], j=0..mu-1-2*k), k=0..(mu-1)/2),
              seq(seq(Z[mu-j-2*k,j,k],   j=0..mu-2*k),   k=0..mu/2),

              seq(seq(A[mu-1-j-2*k,j,k], j=0..mu-1-2*k), k=0..(mu-1)/2),
              seq(seq(B[mu-1-j-2*k,j,k], j=0..mu-1-2*k), k=0..(mu-1)/2),
              seq(seq(C[mu-j-2*k,j,k],   j=0..mu-2*k),   k=0..mu/2);

nops({Variables_homogenes[mu]});

od:</Text-field>
</Input>
</Group>
<Group labelreference="L3985" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3991" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3989" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3990" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for nu from 0 to ordre do 

Variables_selectionnees[nu] :=       {seq(Variables_homogenes[mu], mu=0..nu)} 
                               minus
                                     {Variables_parametriques};

nops(Variables_selectionnees[nu]);

od:</Text-field>
</Input>
</Group>
<Group labelreference="L3994" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3992" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3837" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3838" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for nu from 0 to ordre do 

Solutions[nu] := solve({Equations_selectionnees[nu]}, Variables_selectionnees[nu]);

nops(Solutions[nu]);

od:

</Text-field>
</Input>
</Group>
<Group labelreference="L3958" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3959" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3841" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3782" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for nu from 0 to ordre do 

Equations_significatives[nu] := simplify(subs(Solutions[nu], {Equations_completes[nu]}))
                                minus
                                {0=0};

nops(Equations_significatives[nu]);

od;
</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVE5RXF1YXRpb25zX3NpZ25pZmljYXRpdmVzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtSSNtbkdGJDYkUSIwRicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHRj0tSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Zmbi1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYvNiVRIUYnRjJGNUZARkNGPkY+LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZARkNGPg==">PCI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVE5RXF1YXRpb25zX3NpZ25pZmljYXRpdmVzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtSSNtbkdGJDYkUSIxRicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYvNiVRIUYnRjJGNUZARkNGPkY+LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZARkNGPg==">PCI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVE5RXF1YXRpb25zX3NpZ25pZmljYXRpdmVzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtSSNtbkdGJDYkUSIyRicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYvNiVRIUYnRjJGNUZARkNGPkY+LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZARkNGPg==">PCI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVE5RXF1YXRpb25zX3NpZ25pZmljYXRpdmVzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtSSNtbkdGJDYkUSIzRicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYvNiVRIUYnRjJGNUZARkNGPkY+LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZARkNGPg==">PCI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">PCcvLCQqKiIiIyMiIiJGJkkmYWxwaGFHNiJGKEkoZXBzaWxvbkdGKkYoLCgmSSJCR0YqNiUiIiFGMEYwIiIkJkkiQ0dGKjYlRjBGMEYoISIlJkkiWUdGKkYvRjFGKCMhIioiJEciRjAvLC4qKkYmRidGKUYoRitGKCZJIkFHRio2JUYwRihGMEYoIyIiKiIiKSZGPzYlRihGMEYwI0YxRkNGLSMhIiQiI2smRi5GQCNGSEZDRjIjRjEiIztGNkZHRjAvLC5GPSNGQiIjS0ZEI0YxRlFGLSMiIzoiJGMjRkojRkhGUUYyRkdGNkZTRjAvLDIqKkYmRidGKUYoRitGKCZGP0YvRigjRjlGUSoqRiZGJ0YpRihGK0YoJkYuRkVGKEZQKipGJkYnRilGKEYrRigmSSJYR0YqRi9GKEZlbkZERkZGLUZHRkpGS0YyRkxGNkZHRjAvLDJGWUY4RmZuI0ZCRjpGaG5GOEZERlJGLUZTRkpGVkYyRkdGNkZTRjA=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIm</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3921" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3922" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3781" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3895" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for i from 1 to nops(Equations_significatives[4]) do 

E4[i] := factor(simplify(op(1,op(i,Equations_significatives[4]))));

od;
</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjFGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNictRko2LVEqJnVtaW51czA7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEsMC4yMjIyMjIyZW1GJy9GaW5GYG8tRiM2KC1JJm1mcmFjR0YkNigtRjs2JFEiOUYnRj4tRjs2JFEkMTI4RidGPi8lLmxpbmV0aGlja25lc3NHRj0vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYXAvJSliZXZlbGxlZEdGRS1GSjYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEmMC4wZW1GJy9GaW5GanAtRiM2Ki1JJm1zcXJ0R0YkNiMtRjs2JFEiMkYnRj5GZnAtRi82JVEnJiM5NDU7RicvRjNGRUY+RmZwLUYvNiVRJyYjOTQ5O0YnRmdxRj5GZnAtSShtZmVuY2VkR0YkNiQtRiM2KC1GIzYmLUY7NiRRIjNGJ0Y+RmZwLUYsNiUtRi82JVEiQkYnRjJGNS1GIzYqLUY7NiRGSEY+LUZKNi1RIixGJ0Y+Rk0vRlBGNEZRRlNGVUZXRllGaXAvRmluUSwwLjMzMzMzMzNlbUYnRlxzRl5zRlxzRkBGQ0Y+RkZGPi1GSjYtUSgmbWludXM7RidGPkZNRk9GUUZTRlVGV0ZZRl9vRmFvLUYjNiYtRjs2JFEiNEYnRj5GZnAtRiw2JS1GLzYlUSJDRidGMkY1LUYjNipGXHNGXnNGXHNGXnNGOkZARkNGPkZGRj4tRko2LVEiK0YnRj5GTUZPRlFGU0ZVRldGWUZfb0Zhby1GIzYmRmJyRmZwLUYsNiUtRi82JVEiWUYnRjJGNUZqckZGRj5GPkY+Rj5GQEZDRj5GQEZDRj5GQEZDRj4=">LCQqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmLCgmSSJCR0YoNiUiIiFGLkYuIiIkJkkiQ0dGKDYlRi5GLkYmISIlJkkiWUdGKEYtRi9GJiMhIioiJEci</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjJGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjNGJ0Y+LUY7NiRRJDEyOEYnRj4vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmpvLyUpYmV2ZWxsZWRHRkUtRko2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RJjAuMGVtRicvRmluRmNwLUYjNiYtSSZtc3FydEdGJDYjRjpGX3AtSShtZmVuY2VkR0YkNiQtRiM2Li1GIzYqLUY7NiRRIzQ4RidGPkZfcC1GLzYlUScmIzk0NTtGJy9GM0ZFRj5GX3AtRi82JVEnJiM5NDk7RidGZ3FGPkZfcC1GLDYlLUYvNiVRIkFGJ0YyRjUtRiM2Ki1GOzYkRkhGPi1GSjYtUSIsRidGPkZNL0ZQRjRGUUZTRlVGV0ZZRmJwL0ZpblEsMC4zMzMzMzMzZW1GJy1GOzYkRmdvRj5GZHJGYnJGQEZDRj5GRkY+LUZKNi1RIitGJ0Y+Rk1GT0ZRRlNGVUZXRlkvRmZuUSwwLjIyMjIyMjJlbUYnL0ZpbkZgcy1GIzYoLUY7NiRRIjhGJ0Y+Rl9wRmdwRl9wLUYsNiVGXXItRiM2KkZqckZkckZickZkckZickZARkNGPkZGRj4tRko2LVEoJm1pbnVzO0YnRj5GTUZPRlFGU0ZVRldGWUZfc0Zhcy1GIzYmRmdwRl9wLUYsNiUtRi82JVEiQkYnRjJGNS1GIzYqRmJyRmRyRmJyRmRyRmJyRkBGQ0Y+RkZGPkZbdC1GIzYoRmRzRl9wRmdwRl9wLUYsNiVGYnRGYHJGRkY+RlxzLUYjNigtRjs2JFEiNEYnRj5GX3BGZ3BGX3AtRiw2JS1GLzYlUSJDRidGMkY1LUYjNipGYnJGZHJGYnJGZHJGanJGQEZDRj5GRkY+Rlt0LUYjNiZGZ3BGX3AtRiw2JS1GLzYlUSJZRidGMkY1RmV0RkZGPkY+Rj5GPkZARkNGPkZARkNGPg==">LCQqJiIiIyMiIiJGJCwuKihJJmFscGhhRzYiRiZJKGVwc2lsb25HRipGJiZJIkFHRio2JSIiIUYmRi9GJiIjWyomRiRGJSZGLTYlRiZGL0YvRiYiIikqJkYkRiUmSSJCR0YqNiVGL0YvRi9GJiEiIiomRiRGJSZGN0YuRiYhIikqJkYkRiUmSSJDR0YqNiVGL0YvRiZGJiIiJSomRiRGJSZJIllHRipGOEYmRjlGJiMiIiQiJEci</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjNGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNigtSSZtZnJhY0dGJDYoRjotRjs2JFEkNTEyRidGPi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ28vJSliZXZlbGxlZEdGRS1GSjYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEmMC4wZW1GJy9GaW5GYHAtRiM2Ji1JJm1zcXJ0R0YkNiMtRjs2JFEiMkYnRj5GXHAtSShtZmVuY2VkR0YkNiQtRiM2Li1GIzYqLUY7NiRRIzQ4RidGPkZccC1GLzYlUScmIzk0NTtGJy9GM0ZFRj5GXHAtRi82JVEnJiM5NDk7RidGZ3FGPkZccC1GLDYlLUYvNiVRIkFGJ0YyRjUtRiM2Ki1GOzYkRkhGPi1GSjYtUSIsRidGPkZNL0ZQRjRGUUZTRlVGV0ZZRl9wL0ZpblEsMC4zMzMzMzMzZW1GJy1GOzYkRmRvRj5GZHJGYnJGQEZDRj5GRkY+LUZKNi1RIitGJ0Y+Rk1GT0ZRRlNGVUZXRlkvRmZuUSwwLjIyMjIyMjJlbUYnL0ZpbkZgcy1GIzYoLUY7NiRRIjhGJ0Y+RlxwRmRwRlxwLUYsNiVGXXItRiM2KkZqckZkckZickZkckZickZARkNGPkZGRj5GXHMtRiM2KC1GOzYkUSI1RidGPkZccEZkcEZccC1GLDYlLUYvNiVRIkJGJ0YyRjUtRiM2KkZickZkckZickZkckZickZARkNGPkZGRj4tRko2LVEoJm1pbnVzO0YnRj5GTUZPRlFGU0ZVRldGWUZfc0Zhcy1GIzYoRmRzRlxwRmRwRlxwLUYsNiVGYnRGYHJGRkY+Rmd0LUYjNigtRjs2JFEiNEYnRj5GXHBGZHBGXHAtRiw2JS1GLzYlUSJDRidGMkY1LUYjNipGYnJGZHJGYnJGZHJGanJGQEZDRj5GRkY+RlxzLUYjNihGXXRGXHBGZHBGXHAtRiw2JS1GLzYlUSJZRidGMkY1RmV0RkZGPkY+Rj5GPkZARkNGPkZARkNGPg==">LCQqJiIiIyMiIiJGJCwuKihJJmFscGhhRzYiRiZJKGVwc2lsb25HRipGJiZJIkFHRio2JSIiIUYmRi9GJiIjWyomRiRGJSZGLTYlRiZGL0YvRiYiIikqJkYkRiUmSSJCR0YqNiVGL0YvRi9GJiIiJiomRiRGJSZGN0YuRiYhIikqJkYkRiUmSSJDR0YqNiVGL0YvRiZGJiEiJSomRiRGJSZJIllHRipGOEYmRjlGJiMiIiQiJDcm</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjRGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjNGJ0Y+LUY7NiRRJDEyOEYnRj4vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmpvLyUpYmV2ZWxsZWRHRkUtRko2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RJjAuMGVtRicvRmluRmNwLUYjNiYtSSZtc3FydEdGJDYjLUY7NiRRIjJGJ0Y+Rl9wLUkobWZlbmNlZEdGJDYkLUYjNjMtRko2LVEqJnVtaW51czA7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEsMC4yMjIyMjIyZW1GJy9GaW5GZnEtRiM2Ki1GOzYkUSMxMkYnRj5GX3AtRi82JVEnJiM5NDU7RicvRjNGRUY+Rl9wLUYvNiVRJyYjOTQ5O0YnRmByRj5GX3AtRiw2JS1GLzYlUSJBRidGMkY1LUYjNiotRjs2JEZIRj4tRko2LVEiLEYnRj5GTS9GUEY0RlFGU0ZVRldGWUZicC9GaW5RLDAuMzMzMzMzM2VtRidGW3NGXXNGW3NGQEZDRj5GRkY+LUZKNi1RIitGJ0Y+Rk1GT0ZRRlNGVUZXRllGZXFGZ3EtRiM2KkZqcUZfcEZdckZfcEZhckZfcC1GLDYlLUYvNiVRIkJGJ0YyRjUtRiM2Ki1GOzYkRmdvRj5GXXNGW3NGXXNGW3NGQEZDRj5GRkY+LUZKNi1RKCZtaW51cztGJ0Y+Rk1GT0ZRRlNGVUZXRllGZXFGZ3EtRiM2KkZqcUZfcEZdckZfcEZhckZfcC1GLDYlLUYvNiVRIlhGJ0YyRjVGaXJGRkY+RmNzLUYjNigtRjs2JFEiOEYnRj5GX3BGZ3BGX3AtRiw2JUZmckZddEZGRj5GYXQtRiM2JkZncEZfcC1GLDYlRmpzRmlyRkZGPkZhdC1GIzYoRl11Rl9wRmdwRl9wLUYsNiVGanMtRiM2KkZbc0Zdc0ZfdEZdc0Zbc0ZARkNGPkZGRj5GY3MtRiM2KEY6Rl9wRmdwRl9wLUYsNiUtRi82JVEiQ0YnRjJGNS1GIzYqRltzRl1zRltzRl1zRl90RkBGQ0Y+RkZGPkZhdC1GIzYmRmdwRl9wLUYsNiUtRi82JVEiWUYnRjJGNUZpckZGRj5GPkY+Rj5GQEZDRj5GQEZDRj4=">LCQqJiIiIyMiIiJGJCwyKihJJmFscGhhRzYiRiZJKGVwc2lsb25HRipGJiZJIkFHRio2JSIiIUYvRi9GJiEjNyooRilGJkYrRiYmSSJCR0YqNiVGJkYvRi9GJiIjNyooRilGJkYrRiYmSSJYR0YqRi5GJkYwKiZGJEYlJkYtRjRGJiIiKSomRiRGJSZGM0YuRiYhIiIqJkYkRiUmRjM2JUYvRiZGL0YmISIpKiZGJEYlJkkiQ0dGKjYlRi9GL0YmRiYiIiUqJkYkRiUmSSJZR0YqRi5GJkY+RiYjIiIkIiRHIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjVGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjNGJ0Y+LUY7NiRRJDUxMkYnRj4vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmpvLyUpYmV2ZWxsZWRHRkUtRko2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RJjAuMGVtRicvRmluRmNwLUYjNiYtSSZtc3FydEdGJDYjLUY7NiRRIjJGJ0Y+Rl9wLUkobWZlbmNlZEdGJDYkLUYjNjMtRko2LVEqJnVtaW51czA7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEsMC4yMjIyMjIyZW1GJy9GaW5GZnEtRiM2Ki1GOzYkUSMxMkYnRj5GX3AtRi82JVEnJiM5NDU7RicvRjNGRUY+Rl9wLUYvNiVRJyYjOTQ5O0YnRmByRj5GX3AtRiw2JS1GLzYlUSJBRidGMkY1LUYjNiotRjs2JEZIRj4tRko2LVEiLEYnRj5GTS9GUEY0RlFGU0ZVRldGWUZicC9GaW5RLDAuMzMzMzMzM2VtRidGW3NGXXNGW3NGQEZDRj5GRkY+LUZKNi1RIitGJ0Y+Rk1GT0ZRRlNGVUZXRllGZXFGZ3EtRiM2KkZqcUZfcEZdckZfcEZhckZfcC1GLDYlLUYvNiVRIkJGJ0YyRjUtRiM2Ki1GOzYkRmdvRj5GXXNGW3NGXXNGW3NGQEZDRj5GRkY+LUZKNi1RKCZtaW51cztGJ0Y+Rk1GT0ZRRlNGVUZXRllGZXFGZ3EtRiM2KkZqcUZfcEZdckZfcEZhckZfcC1GLDYlLUYvNiVRIlhGJ0YyRjVGaXJGRkY+RmNzLUYjNigtRjs2JFEiOEYnRj5GX3BGZ3BGX3AtRiw2JUZmckZddEZGRj5GY3MtRiM2KEY6Rl9wRmdwRl9wLUYsNiVGanNGaXJGRkY+RmF0LUYjNihGXXVGX3BGZ3BGX3AtRiw2JUZqcy1GIzYqRltzRl1zRl90Rl1zRltzRkBGQ0Y+RkZGPkZhdC1GIzYoLUY7NiRRIjRGJ0Y+Rl9wRmdwRl9wLUYsNiUtRi82JVEiQ0YnRjJGNS1GIzYqRltzRl1zRltzRl1zRl90RkBGQ0Y+RkZGPkZjcy1GIzYoRjpGX3BGZ3BGX3AtRiw2JS1GLzYlUSJZRidGMkY1RmlyRkZGPkY+Rj5GPkZARkNGPkZARkNGPg==">LCQqJiIiIyMiIiJGJCwyKihJJmFscGhhRzYiRiZJKGVwc2lsb25HRipGJiZJIkFHRio2JSIiIUYvRi9GJiEjNyooRilGJkYrRiYmSSJCR0YqNiVGJkYvRi9GJiIjNyooRilGJkYrRiYmSSJYR0YqRi5GJkYwKiZGJEYlJkYtRjRGJiIiKSomRiRGJSZGM0YuRiYiIiYqJkYkRiUmRjM2JUYvRiZGL0YmISIpKiZGJEYlJkkiQ0dGKjYlRi9GL0YmRiYhIiUqJkYkRiUmSSJZR0YqRi5GJkY+RiYjIiIkIiQ3Jg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3923" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3924" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3925" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3926" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for i from 1 to nops(Equations_significatives[5]) do 

E5[i] := factor(simplify(op(1,op(i,Equations_significatives[5]))));

od;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjFGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUY7NiRRIjVGJ0Y+RkBGQ0Y+">IiIm</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3930" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3929" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3927" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3928" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for i from 1 to nops(Equations_significatives[6]) do 

E6[i] := factor(simplify(op(1,op(i,Equations_significatives[6]))));

od;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjFGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUY7NiRRIjZGJ0Y+RkBGQ0Y+">IiIn</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3995" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3996" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4001" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4002" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">#LL :=   subs(Solutions[ordre], XX)*D_x 
#      + subs(Solutions[ordre], YY)*D_y
#      + subs(Solutions[ordre], ZZ)*D_z
#      + subs(Solutions[ordre], AA)*D_a
#      + subs(Solutions[ordre], BB)*D_b
#      + subs(Solutions[ordre], CC)*D_c;
</Text-field>
</Input>
</Group>
<Group labelreference="L4003" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4004" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4006" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4007" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">## RESTART 
## AND SOLVE MANUALLY THE 5 EQUATIONS OBTAINED AT ORDER 4

restart:

E4[1] := -(9/128)*alpha*epsilon*sqrt(2)*(-4*C[0, 0, 1]+3*B[0, 0, 0]+3*Y[0, 0, 0]);

E4[2] := (3/128)*sqrt(2)*(48*alpha*epsilon*A[0, 1, 0]-sqrt(2)*Y[0, 0, 0]-sqrt(2)*B[0, 0, 0]+8*sqrt(2)*A[1, 0, 0]-8*sqrt(2)*B[0, 1, 0]+4*sqrt(2)*C[0, 0, 1]);

E4[3] := (3/512)*sqrt(2)*(48*alpha*epsilon*A[0, 1, 0]+5*sqrt(2)*Y[0, 0, 0]-4*sqrt(2)*C[0, 0, 1]+8*sqrt(2)*A[1, 0, 0]-8*sqrt(2)*B[0, 1, 0]+5*sqrt(2)*B[0, 0, 0]);

E4[4] := (3/128)*sqrt(2)*(-12*alpha*epsilon*A[0, 0, 0]-12*alpha*epsilon*X[0, 0, 0]+12*alpha*epsilon*B[1, 0, 0]-sqrt(2)*Y[0, 0, 0]-sqrt(2)*B[0, 0, 0]+8*sqrt(2)*A[1, 0, 0]-8*sqrt(2)*B[0, 1, 0]+4*sqrt(2)*C[0, 0, 1]);

E4[5] := (3/512)*sqrt(2)*(-12*alpha*epsilon*A[0, 0, 0]-12*alpha*epsilon*X[0, 0, 0]+12*alpha*epsilon*B[1, 0, 0]+5*sqrt(2)*Y[0, 0, 0]-4*sqrt(2)*C[0, 0, 1]+8*sqrt(2)*A[1, 0, 0]-8*sqrt(2)*B[0, 1, 0]+5*sqrt(2)*B[0, 0, 0]);
</Text-field>
</Input>
<Output>
<Text-field style="Diagnostic" layout="Diagnostic">{--&gt; enter ModuleUnload, args = </Text-field>
<Text-field style="Diagnostic" layout="Diagnostic">&lt;-- exit ModuleUnload (now at top level) = }
{--&gt; enter OnUnload, args = 
&lt;-- exit OnUnload (now at top level) = }</Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjFGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNictRko2LVEqJnVtaW51czA7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEsMC4yMjIyMjIyZW1GJy9GaW5GYG8tRiM2KC1JJm1mcmFjR0YkNigtRjs2JFEiOUYnRj4tRjs2JFEkMTI4RidGPi8lLmxpbmV0aGlja25lc3NHRj0vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYXAvJSliZXZlbGxlZEdGRS1GSjYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEmMC4wZW1GJy9GaW5GanAtRiM2Ki1GLzYlUScmIzk0NTtGJy9GM0ZFRj5GZnAtRi82JVEnJiM5NDk7RidGYXFGPkZmcC1JJm1zcXJ0R0YkNiMtRjs2JFEiMkYnRj5GZnAtSShtZmVuY2VkR0YkNiQtRiM2KUZcby1GIzYmLUY7NiRRIjRGJ0Y+RmZwLUYsNiUtRi82JVEiQ0YnRjJGNS1GIzYqLUY7NiRGSEY+LUZKNi1RIixGJ0Y+Rk0vRlBGNEZRRlNGVUZXRllGaXAvRmluUSwwLjMzMzMzMzNlbUYnRlxzRl5zRjpGQEZDRj5GRkY+LUZKNi1RIitGJ0Y+Rk1GT0ZRRlNGVUZXRllGX29GYW8tRiM2Ji1GOzYkUSIzRidGPkZmcC1GLDYlLUYvNiVRIkJGJ0YyRjUtRiM2KkZcc0Zec0Zcc0Zec0Zcc0ZARkNGPkZGRj5GZHMtRiM2JkZpc0ZmcC1GLDYlLUYvNiVRIllGJ0YyRjVGYXRGRkY+Rj5GPkY+RkBGQ0Y+RkBGQ0Y+RkBGQ0Y+">LCQqKkkmYWxwaGFHNiIiIiJJKGVwc2lsb25HRiVGJiIiIyNGJkYoLCgmSSJDR0YlNiUiIiFGLkYmISIlJkkiQkdGJTYlRi5GLkYuIiIkJkkiWUdGJUYyRjNGJiMhIioiJEci</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjJGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjNGJ0Y+LUY7NiRRJDEyOEYnRj4vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmpvLyUpYmV2ZWxsZWRHRkUtRko2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RJjAuMGVtRicvRmluRmNwLUYjNiYtSSZtc3FydEdGJDYjRjpGX3AtSShtZmVuY2VkR0YkNiQtRiM2Li1GIzYqLUY7NiRRIzQ4RidGPkZfcC1GLzYlUScmIzk0NTtGJy9GM0ZFRj5GX3AtRi82JVEnJiM5NDk7RidGZ3FGPkZfcC1GLDYlLUYvNiVRIkFGJ0YyRjUtRiM2Ki1GOzYkRkhGPi1GSjYtUSIsRidGPkZNL0ZQRjRGUUZTRlVGV0ZZRmJwL0ZpblEsMC4zMzMzMzMzZW1GJy1GOzYkRmdvRj5GZHJGYnJGQEZDRj5GRkY+LUZKNi1RKCZtaW51cztGJ0Y+Rk1GT0ZRRlNGVUZXRlkvRmZuUSwwLjIyMjIyMjJlbUYnL0ZpbkZgcy1GIzYmRmdwRl9wLUYsNiUtRi82JVEiWUYnRjJGNS1GIzYqRmJyRmRyRmJyRmRyRmJyRkBGQ0Y+RkZGPkZccy1GIzYmRmdwRl9wLUYsNiUtRi82JVEiQkYnRjJGNUZpc0ZGRj4tRko2LVEiK0YnRj5GTUZPRlFGU0ZVRldGWUZfc0Zhcy1GIzYoLUY7NiRRIjhGJ0Y+Rl9wRmdwRl9wLUYsNiVGXXItRiM2KkZqckZkckZickZkckZickZARkNGPkZGRj5GXHMtRiM2KEZndEZfcEZncEZfcC1GLDYlRl90RmByRkZGPkZidC1GIzYoLUY7NiRRIjRGJ0Y+Rl9wRmdwRl9wLUYsNiUtRi82JVEiQ0YnRjJGNS1GIzYqRmJyRmRyRmJyRmRyRmpyRkBGQ0Y+RkZGPkY+Rj5GPkZARkNGPkZARkNGPg==">LCQqJiIiIyMiIiJGJCwuKihJJmFscGhhRzYiRiZJKGVwc2lsb25HRipGJiZJIkFHRio2JSIiIUYmRi9GJiIjWyomRiRGJSZJIllHRio2JUYvRi9GL0YmISIiKiZGJEYlJkkiQkdGKkY0RiZGNSomRiRGJSZGLTYlRiZGL0YvRiYiIikqJkYkRiUmRjhGLkYmISIpKiZGJEYlJkkiQ0dGKjYlRi9GL0YmRiYiIiVGJiMiIiQiJEci</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjNGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNigtSSZtZnJhY0dGJDYoRjotRjs2JFEkNTEyRidGPi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ28vJSliZXZlbGxlZEdGRS1GSjYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEmMC4wZW1GJy9GaW5GYHAtRiM2Ji1JJm1zcXJ0R0YkNiMtRjs2JFEiMkYnRj5GXHAtSShtZmVuY2VkR0YkNiQtRiM2Li1GIzYqLUY7NiRRIzQ4RidGPkZccC1GLzYlUScmIzk0NTtGJy9GM0ZFRj5GXHAtRi82JVEnJiM5NDk7RidGZ3FGPkZccC1GLDYlLUYvNiVRIkFGJ0YyRjUtRiM2Ki1GOzYkRkhGPi1GSjYtUSIsRidGPkZNL0ZQRjRGUUZTRlVGV0ZZRl9wL0ZpblEsMC4zMzMzMzMzZW1GJy1GOzYkRmRvRj5GZHJGYnJGQEZDRj5GRkY+LUZKNi1RIitGJ0Y+Rk1GT0ZRRlNGVUZXRlkvRmZuUSwwLjIyMjIyMjJlbUYnL0ZpbkZgcy1GIzYoLUY7NiRRIjVGJ0Y+RlxwRmRwRlxwLUYsNiUtRi82JVEiWUYnRjJGNS1GIzYqRmJyRmRyRmJyRmRyRmJyRkBGQ0Y+RkZGPi1GSjYtUSgmbWludXM7RidGPkZNRk9GUUZTRlVGV0ZZRl9zRmFzLUYjNigtRjs2JFEiNEYnRj5GXHBGZHBGXHAtRiw2JS1GLzYlUSJDRidGMkY1LUYjNipGYnJGZHJGYnJGZHJGanJGQEZDRj5GRkY+RlxzLUYjNigtRjs2JFEiOEYnRj5GXHBGZHBGXHAtRiw2JUZdci1GIzYqRmpyRmRyRmJyRmRyRmJyRkBGQ0Y+RkZGPkZedC1GIzYoRl91RlxwRmRwRlxwLUYsNiUtRi82JVEiQkYnRjJGNUZgckZGRj5GXHMtRiM2KEZkc0ZccEZkcEZccC1GLDYlRmp1Rlx0RkZGPkY+Rj5GPkZARkNGPkZARkNGPg==">LCQqJiIiIyMiIiJGJCwuKihJJmFscGhhRzYiRiZJKGVwc2lsb25HRipGJiZJIkFHRio2JSIiIUYmRi9GJiIjWyomRiRGJSZJIllHRio2JUYvRi9GL0YmIiImKiZGJEYlJkkiQ0dGKjYlRi9GL0YmRiYhIiUqJkYkRiUmRi02JUYmRi9GL0YmIiIpKiZGJEYlJkkiQkdGKkYuRiYhIikqJkYkRiUmRkFGNEYmRjVGJiMiIiQiJDcm</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjRGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjNGJ0Y+LUY7NiRRJDEyOEYnRj4vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmpvLyUpYmV2ZWxsZWRHRkUtRko2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RJjAuMGVtRicvRmluRmNwLUYjNiYtSSZtc3FydEdGJDYjLUY7NiRRIjJGJ0Y+Rl9wLUkobWZlbmNlZEdGJDYkLUYjNjMtRko2LVEqJnVtaW51czA7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEsMC4yMjIyMjIyZW1GJy9GaW5GZnEtRiM2Ki1GOzYkUSMxMkYnRj5GX3AtRi82JVEnJiM5NDU7RicvRjNGRUY+Rl9wLUYvNiVRJyYjOTQ5O0YnRmByRj5GX3AtRiw2JS1GLzYlUSJBRidGMkY1LUYjNiotRjs2JEZIRj4tRko2LVEiLEYnRj5GTS9GUEY0RlFGU0ZVRldGWUZicC9GaW5RLDAuMzMzMzMzM2VtRidGW3NGXXNGW3NGQEZDRj5GRkY+LUZKNi1RKCZtaW51cztGJ0Y+Rk1GT0ZRRlNGVUZXRllGZXFGZ3EtRiM2KkZqcUZfcEZdckZfcEZhckZfcC1GLDYlLUYvNiVRIlhGJ0YyRjVGaXJGRkY+LUZKNi1RIitGJ0Y+Rk1GT0ZRRlNGVUZXRllGZXFGZ3EtRiM2KkZqcUZfcEZdckZfcEZhckZfcC1GLDYlLUYvNiVRIkJGJ0YyRjUtRiM2Ki1GOzYkRmdvRj5GXXNGW3NGXXNGW3NGQEZDRj5GRkY+RmNzLUYjNiZGZ3BGX3AtRiw2JS1GLzYlUSJZRidGMkY1RmlyRkZGPkZjcy1GIzYmRmdwRl9wLUYsNiVGZHRGaXJGRkY+Rl10LUYjNigtRjs2JFEiOEYnRj5GX3BGZ3BGX3AtRiw2JUZmckZndEZGRj5GY3MtRiM2KEZodUZfcEZncEZfcC1GLDYlRmR0LUYjNipGW3NGXXNGaXRGXXNGW3NGQEZDRj5GRkY+Rl10LUYjNihGOkZfcEZncEZfcC1GLDYlLUYvNiVRIkNGJ0YyRjUtRiM2KkZbc0Zdc0Zbc0Zdc0ZpdEZARkNGPkZGRj5GPkY+Rj5GQEZDRj5GQEZDRj4=">LCQqJiIiIyMiIiJGJCwyKihJJmFscGhhRzYiRiZJKGVwc2lsb25HRipGJiZJIkFHRio2JSIiIUYvRi9GJiEjNyooRilGJkYrRiYmSSJYR0YqRi5GJkYwKihGKUYmRitGJiZJIkJHRio2JUYmRi9GL0YmIiM3KiZGJEYlJkkiWUdGKkYuRiYhIiIqJkYkRiUmRjZGLkYmRjwqJkYkRiUmRi1GN0YmIiIpKiZGJEYlJkY2NiVGL0YmRi9GJiEiKSomRiRGJSZJIkNHRio2JUYvRi9GJkYmIiIlRiYjIiIkIiRHIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjVGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjNGJ0Y+LUY7NiRRJDUxMkYnRj4vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmpvLyUpYmV2ZWxsZWRHRkUtRko2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RJjAuMGVtRicvRmluRmNwLUYjNiYtSSZtc3FydEdGJDYjLUY7NiRRIjJGJ0Y+Rl9wLUkobWZlbmNlZEdGJDYkLUYjNjMtRko2LVEqJnVtaW51czA7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEsMC4yMjIyMjIyZW1GJy9GaW5GZnEtRiM2Ki1GOzYkUSMxMkYnRj5GX3AtRi82JVEnJiM5NDU7RicvRjNGRUY+Rl9wLUYvNiVRJyYjOTQ5O0YnRmByRj5GX3AtRiw2JS1GLzYlUSJBRidGMkY1LUYjNiotRjs2JEZIRj4tRko2LVEiLEYnRj5GTS9GUEY0RlFGU0ZVRldGWUZicC9GaW5RLDAuMzMzMzMzM2VtRidGW3NGXXNGW3NGQEZDRj5GRkY+LUZKNi1RKCZtaW51cztGJ0Y+Rk1GT0ZRRlNGVUZXRllGZXFGZ3EtRiM2KkZqcUZfcEZdckZfcEZhckZfcC1GLDYlLUYvNiVRIlhGJ0YyRjVGaXJGRkY+LUZKNi1RIitGJ0Y+Rk1GT0ZRRlNGVUZXRllGZXFGZ3EtRiM2KkZqcUZfcEZdckZfcEZhckZfcC1GLDYlLUYvNiVRIkJGJ0YyRjUtRiM2Ki1GOzYkRmdvRj5GXXNGW3NGXXNGW3NGQEZDRj5GRkY+Rl10LUYjNihGOkZfcEZncEZfcC1GLDYlLUYvNiVRIllGJ0YyRjVGaXJGRkY+RmNzLUYjNigtRjs2JFEiNEYnRj5GX3BGZ3BGX3AtRiw2JS1GLzYlUSJDRidGMkY1LUYjNipGW3NGXXNGW3NGXXNGaXRGQEZDRj5GRkY+Rl10LUYjNigtRjs2JFEiOEYnRj5GX3BGZ3BGX3AtRiw2JUZmckZndEZGRj5GY3MtRiM2KEZgdkZfcEZncEZfcC1GLDYlRmR0LUYjNipGW3NGXXNGaXRGXXNGW3NGQEZDRj5GRkY+Rl10LUYjNihGOkZfcEZncEZfcC1GLDYlRmR0RmlyRkZGPkY+Rj5GPkZARkNGPkZARkNGPg==">LCQqJiIiIyMiIiJGJCwyKihJJmFscGhhRzYiRiZJKGVwc2lsb25HRipGJiZJIkFHRio2JSIiIUYvRi9GJiEjNyooRilGJkYrRiYmSSJYR0YqRi5GJkYwKihGKUYmRitGJiZJIkJHRio2JUYmRi9GL0YmIiM3KiZGJEYlJkkiWUdGKkYuRiYiIiYqJkYkRiUmSSJDR0YqNiVGL0YvRiZGJiEiJSomRiRGJSZGLUY3RiYiIikqJkYkRiUmRjY2JUYvRiZGL0YmISIpKiZGJEYlJkY2Ri5GJkY8RiYjIiIkIiQ3Jg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4029" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4028" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4008" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4009" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for i from  1 to 5 do 
factor(diff(E4[i], C[0,0,1])) od;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictRi82JFEjMzJGJ0YyLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Y9LyUpYmV2ZWxsZWRHUSZmYWxzZUYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjIvJSZmZW5jZUdGQi8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZXLUYjNigtSSNtaUdGJDYlUScmIzk0NTtGJy8lJ2l0YWxpY0dGQkYyRkMtRmduNiVRJyYjOTQ5O0YnRmpuRjJGQy1JJm1zcXJ0R0YkNiMtRi82JFEiMkYnRjJGMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQkYy">LCQqKEkmYWxwaGFHNiIiIiJJKGVwc2lsb25HRiVGJiIiIyNGJkYoIyIiKiIjSw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IyIiJCIjOw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IyEiJCIjaw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IyIiJCIjOw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IyEiJCIjaw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4027" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4026" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4010" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4011" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">## IT IS LEGITIMATE TO SOLVE C[0,0,1] FROM E4[1] SINCE alpha IS ASSUMED NONZERO

solve(E4[1], C[0,0,1]);

C[0,0,1] := (3/4)*B[0, 0, 0]+(3/4)*Y[0, 0, 0];
</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNigtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1GMTYkUSI0RidGNC8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGPy8lKWJldmVsbGVkR1EmZmFsc2VGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y0LyUmZmVuY2VHRkQvJSpzZXBhcmF0b3JHRkQvJSlzdHJldGNoeUdGRC8lKnN5bW1ldHJpY0dGRC8lKGxhcmdlb3BHRkQvJS5tb3ZhYmxlbGltaXRzR0ZELyUnYWNjZW50R0ZELyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGWS1GIzYkLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiQkYnLyUnaXRhbGljR1EldHJ1ZUYnL0Y1USdpdGFsaWNGJy1GIzYqLUYxNiRRIjBGJ0Y0LUZGNi1RIixGJ0Y0RkkvRkxGYW9GTUZPRlFGU0ZVRlcvRmVuUSwwLjMzMzMzMzNlbUYnRmZvRmlvRmZvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZERjQvJS9zdWJzY3JpcHRzaGlmdEdGaG9GNEZfcEZicEY0LUZGNi1RIitGJ0Y0RklGS0ZNRk9GUUZTRlUvRlhRLDAuMjIyMjIyMmVtRicvRmVuRmpwLUYjNihGLUZFLUYjNiQtRmluNiUtRlxvNiVRIllGJ0Zfb0Zib0Zkb0ZkcEY0Rl9wRmJwRjRGNA==">LCYmSSJCRzYiNiUiIiFGJ0YnIyIiJCIiJSZJIllHRiVGJkYo</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiQ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYqLUkjbW5HRiQ2JFEiMEYnL0Y2USdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRjpGQC1GOzYkUSIxRidGPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRj0tRkE2LVEjOj1GJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGYm8tRiM2Ji1GIzYoLUkmbWZyYWNHRiQ2KC1GOzYkUSIzRidGPi1GOzYkUSI0RidGPi8lLmxpbmV0aGlja25lc3NHRmVuLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmVwLyUpYmV2ZWxsZWRHRkYtRkE2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GREZgb0ZJRktGTUZPRlFGUy9GV0ZVLUYjNiQtRiw2JS1GLzYlUSJCRidGMkY1LUYjNipGOkZARjpGQEY6RmZuRmluRj5GW29GPkZmbkZpbkY+LUZBNi1RIitGJ0Y+RkRGYG9GSUZLRk1GT0ZRL0ZUUSwwLjIyMjIyMjJlbUYnL0ZXRltyLUYjNihGaG9GanAtRiM2JC1GLDYlLUYvNiVRIllGJ0YyRjVGZXFGW29GPkZmbkZpbkY+Rj5GZm5GaW5GPg==">LCYmSSJCRzYiNiUiIiFGJ0YnIyIiJCIiJSZJIllHRiVGJkYo</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4012" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4013" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4014" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4015" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for i from 1 to 5 do
E4[i] := factor(simplify(E4[i])) od;

</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjFGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUY7NiRGSEY+RkBGQ0Y+">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjJGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjNGJ0Y+LUY7NiRRIzY0RidGPi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGam8vJSliZXZlbGxlZEdGRS1GSjYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEmMC4wZW1GJy9GaW5GY3AtRiM2Ji1JJm1zcXJ0R0YkNiNGOkZfcC1JKG1mZW5jZWRHRiQ2JC1GIzYsLUYjNiotRjs2JFEjMjRGJ0Y+Rl9wLUYvNiVRJyYjOTQ1O0YnL0YzRkVGPkZfcC1GLzYlUScmIzk0OTtGJ0ZncUY+Rl9wLUYsNiUtRi82JVEiQUYnRjJGNS1GIzYqLUY7NiRGSEY+LUZKNi1RIixGJ0Y+Rk0vRlBGNEZRRlNGVUZXRllGYnAvRmluUSwwLjMzMzMzMzNlbUYnLUY7NiRGZ29GPkZkckZickZARkNGPkZGRj4tRko2LVEiK0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RLDAuMjIyMjIyMmVtRicvRmluRmBzLUYjNigtRjs2JFEiNEYnRj5GX3BGZ3BGX3AtRiw2JUZdci1GIzYqRmpyRmRyRmJyRmRyRmJyRkBGQ0Y+RkZGPkZccy1GIzYmRmdwRl9wLUYsNiUtRi82JVEiQkYnRjJGNS1GIzYqRmJyRmRyRmJyRmRyRmJyRkBGQ0Y+RkZGPi1GSjYtUSgmbWludXM7RidGPkZNRk9GUUZTRlVGV0ZZRl9zRmFzLUYjNihGZHNGX3BGZ3BGX3AtRiw2JUZfdEZgckZGRj5GXHMtRiM2JkZncEZfcC1GLDYlLUYvNiVRIllGJ0YyRjVGYnRGRkY+Rj5GPkY+RkBGQ0Y+RkBGQ0Y+">LCQqJiIiIyMiIiJGJCwsKihJJmFscGhhRzYiRiZJKGVwc2lsb25HRipGJiZJIkFHRio2JSIiIUYmRi9GJiIjQyomRiRGJSZGLTYlRiZGL0YvRiYiIiUqJkYkRiUmSSJCR0YqNiVGL0YvRi9GJkYmKiZGJEYlJkY3Ri5GJiEiJSomRiRGJSZJIllHRipGOEYmRiZGJiMiIiQiI2s=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjNGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNigtSSZtZnJhY0dGJDYoRjotRjs2JFEkMjU2RidGPi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ28vJSliZXZlbGxlZEdGRS1GSjYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEmMC4wZW1GJy9GaW5GYHAtRiM2Ji1JJm1zcXJ0R0YkNiMtRjs2JFEiMkYnRj5GXHAtSShtZmVuY2VkR0YkNiQtRiM2LC1GIzYqLUY7NiRRIzI0RidGPkZccC1GLzYlUScmIzk0NTtGJy9GM0ZFRj5GXHAtRi82JVEnJiM5NDk7RidGZ3FGPkZccC1GLDYlLUYvNiVRIkFGJ0YyRjUtRiM2Ki1GOzYkRkhGPi1GSjYtUSIsRidGPkZNL0ZQRjRGUUZTRlVGV0ZZRl9wL0ZpblEsMC4zMzMzMzMzZW1GJy1GOzYkRmRvRj5GZHJGYnJGQEZDRj5GRkY+LUZKNi1RIitGJ0Y+Rk1GT0ZRRlNGVUZXRlkvRmZuUSwwLjIyMjIyMjJlbUYnL0ZpbkZgcy1GIzYoLUY7NiRRIjRGJ0Y+RlxwRmRwRlxwLUYsNiVGXXItRiM2KkZqckZkckZickZkckZickZARkNGPkZGRj5GXHMtRiM2JkZkcEZccC1GLDYlLUYvNiVRIkJGJ0YyRjUtRiM2KkZickZkckZickZkckZickZARkNGPkZGRj4tRko2LVEoJm1pbnVzO0YnRj5GTUZPRlFGU0ZVRldGWUZfc0Zhcy1GIzYoRmRzRlxwRmRwRlxwLUYsNiVGX3RGYHJGRkY+RlxzLUYjNiZGZHBGXHAtRiw2JS1GLzYlUSJZRidGMkY1RmJ0RkZGPkY+Rj5GPkZARkNGPkZARkNGPg==">LCQqJiIiIyMiIiJGJCwsKihJJmFscGhhRzYiRiZJKGVwc2lsb25HRipGJiZJIkFHRio2JSIiIUYmRi9GJiIjQyomRiRGJSZGLTYlRiZGL0YvRiYiIiUqJkYkRiUmSSJCR0YqNiVGL0YvRi9GJkYmKiZGJEYlJkY3Ri5GJiEiJSomRiRGJSZJIllHRipGOEYmRiZGJiMiIiQiJGMj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjRGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjNGJ0Y+LUY7NiRRIzY0RidGPi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGam8vJSliZXZlbGxlZEdGRS1GSjYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEmMC4wZW1GJy9GaW5GY3AtRiM2Ji1JJm1zcXJ0R0YkNiMtRjs2JFEiMkYnRj5GX3AtSShtZmVuY2VkR0YkNiQtRiM2MS1GSjYtUSomdW1pbnVzMDtGJ0Y+Rk1GT0ZRRlNGVUZXRlkvRmZuUSwwLjIyMjIyMjJlbUYnL0ZpbkZmcS1GIzYqLUY7NiRRIjZGJ0Y+Rl9wLUYvNiVRJyYjOTQ1O0YnL0YzRkVGPkZfcC1GLzYlUScmIzk0OTtGJ0ZgckY+Rl9wLUYsNiUtRi82JVEiQUYnRjJGNS1GIzYqLUY7NiRGSEY+LUZKNi1RIixGJ0Y+Rk0vRlBGNEZRRlNGVUZXRllGYnAvRmluUSwwLjMzMzMzMzNlbUYnRltzRl1zRltzRkBGQ0Y+RkZGPi1GSjYtUSIrRidGPkZNRk9GUUZTRlVGV0ZZRmVxRmdxLUYjNipGanFGX3BGXXJGX3BGYXJGX3AtRiw2JS1GLzYlUSJCRidGMkY1LUYjNiotRjs2JEZnb0Y+Rl1zRltzRl1zRltzRkBGQ0Y+RkZGPi1GSjYtUSgmbWludXM7RidGPkZNRk9GUUZTRlVGV0ZZRmVxRmdxLUYjNipGanFGX3BGXXJGX3BGYXJGX3AtRiw2JS1GLzYlUSJYRidGMkY1RmlyRkZGPkZjcy1GIzYoRjpGX3BGZ3BGX3AtRiw2JUZmckZddEZGRj5GY3MtRiM2JkZncEZfcC1GLDYlRmpzRmlyRkZGPkZhdC1GIzYoRjpGX3BGZ3BGX3AtRiw2JUZqcy1GIzYqRltzRl1zRl90Rl1zRltzRkBGQ0Y+RkZGPkZjcy1GIzYmRmdwRl9wLUYsNiUtRi82JVEiWUYnRjJGNUZpckZGRj5GPkY+Rj5GQEZDRj5GQEZDRj4=">LCQqJiIiIyMiIiJGJCwwKihJJmFscGhhRzYiRiZJKGVwc2lsb25HRipGJiZJIkFHRio2JSIiIUYvRi9GJiEiJyooRilGJkYrRiYmSSJCR0YqNiVGJkYvRi9GJiIiJyooRilGJkYrRiYmSSJYR0YqRi5GJkYwKiZGJEYlJkYtRjRGJiIiJSomRiRGJSZGM0YuRiZGJiomRiRGJSZGMzYlRi9GJkYvRiYhIiUqJkYkRiUmSSJZR0YqRi5GJkYmRiYjIiIkIiNr</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjVGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjNGJ0Y+LUY7NiRRJDI1NkYnRj4vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmpvLyUpYmV2ZWxsZWRHRkUtRko2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RJjAuMGVtRicvRmluRmNwLUYjNiYtSSZtc3FydEdGJDYjLUY7NiRRIjJGJ0Y+Rl9wLUkobWZlbmNlZEdGJDYkLUYjNjEtRko2LVEqJnVtaW51czA7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEsMC4yMjIyMjIyZW1GJy9GaW5GZnEtRiM2Ki1GOzYkUSI2RidGPkZfcC1GLzYlUScmIzk0NTtGJy9GM0ZFRj5GX3AtRi82JVEnJiM5NDk7RidGYHJGPkZfcC1GLDYlLUYvNiVRIkFGJ0YyRjUtRiM2Ki1GOzYkRkhGPi1GSjYtUSIsRidGPkZNL0ZQRjRGUUZTRlVGV0ZZRmJwL0ZpblEsMC4zMzMzMzMzZW1GJ0Zbc0Zdc0Zbc0ZARkNGPkZGRj4tRko2LVEiK0YnRj5GTUZPRlFGU0ZVRldGWUZlcUZncS1GIzYqRmpxRl9wRl1yRl9wRmFyRl9wLUYsNiUtRi82JVEiQkYnRjJGNS1GIzYqLUY7NiRGZ29GPkZdc0Zbc0Zdc0Zbc0ZARkNGPkZGRj4tRko2LVEoJm1pbnVzO0YnRj5GTUZPRlFGU0ZVRldGWUZlcUZncS1GIzYqRmpxRl9wRl1yRl9wRmFyRl9wLUYsNiUtRi82JVEiWEYnRjJGNUZpckZGRj5GY3MtRiM2KC1GOzYkUSI0RidGPkZfcEZncEZfcC1GLDYlRmZyRl10RkZGPkZjcy1GIzYmRmdwRl9wLUYsNiVGanNGaXJGRkY+RmF0LUYjNihGXXVGX3BGZ3BGX3AtRiw2JUZqcy1GIzYqRltzRl1zRl90Rl1zRltzRkBGQ0Y+RkZGPkZjcy1GIzYmRmdwRl9wLUYsNiUtRi82JVEiWUYnRjJGNUZpckZGRj5GPkY+Rj5GQEZDRj5GQEZDRj4=">LCQqJiIiIyMiIiJGJCwwKihJJmFscGhhRzYiRiZJKGVwc2lsb25HRipGJiZJIkFHRio2JSIiIUYvRi9GJiEiJyooRilGJkYrRiYmSSJCR0YqNiVGJkYvRi9GJiIiJyooRilGJkYrRiYmSSJYR0YqRi5GJkYwKiZGJEYlJkYtRjRGJiIiJSomRiRGJSZGM0YuRiZGJiomRiRGJSZGMzYlRi9GJkYvRiYhIiUqJkYkRiUmSSJZR0YqRi5GJkYmRiYjIiIkIiRjIw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3932" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4016" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4017" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4018" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for i from  1 to 5 do 
factor(diff(E4[i], B[0,1,0])) od;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IyEiJCIiKQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IyEiJCIjSw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IyEiJCIiKQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IyEiJCIjSw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4019" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4020" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4021" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4022" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">solve(E4[2], B[0,1,0]);

B[0,1,0] := (1/8)*sqrt(2)*(24*alpha*epsilon*A[0, 1, 0]+sqrt(2)*Y[0, 0, 0]+sqrt(2)*B[0, 0, 0]+4*sqrt(2)*A[1, 0, 0]);
</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictRi82JFEiOEYnRjIvJS5saW5ldGhpY2tuZXNzR0YxLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRjwvJSliZXZlbGxlZEdRJmZhbHNlRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGMi8lJmZlbmNlR0ZBLyUqc2VwYXJhdG9yR0ZBLyUpc3RyZXRjaHlHRkEvJSpzeW1tZXRyaWNHRkEvJShsYXJnZW9wR0ZBLyUubW92YWJsZWxpbWl0c0dGQS8lJ2FjY2VudEdGQS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlYtRiM2Ji1JJm1zcXJ0R0YkNiMtRi82JFEiMkYnRjJGQi1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYjNiotRi82JFEjMjRGJ0YyRkItSSNtaUdGJDYlUScmIzk0NTtGJy8lJ2l0YWxpY0dGQUYyRkItRmZvNiVRJyYjOTQ5O0YnRmlvRjJGQi1JJW1zdWJHRiQ2JS1GZm82JVEiQUYnL0Zqb1EldHJ1ZUYnL0YzUSdpdGFsaWNGJy1GIzYqLUYvNiRRIjBGJ0YyLUZDNi1RIixGJ0YyRkYvRklGZXBGSkZMRk5GUEZSRlQvRlhRLDAuMzMzMzMzM2VtRidGLkZdcUZqcC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQUYyLyUvc3Vic2NyaXB0c2hpZnRHRlxxRjItRkM2LVEiK0YnRjJGRkZIRkpGTEZORlBGUi9GVVEsMC4yMjIyMjIyZW1GJy9GWEZeci1GIzYoLUYvNiRRIjRGJ0YyRkJGZW5GQi1GX3A2JUZhcC1GIzYqRi5GXXFGanBGXXFGanBGY3FGZnFGMkZocUYyRmpxLUYjNiZGZW5GQi1GX3A2JS1GZm82JVEiQkYnRmRwRmZwLUYjNipGanBGXXFGanBGXXFGanBGY3FGZnFGMkZocUYyRmpxLUYjNiZGZW5GQi1GX3A2JS1GZm82JVEiWUYnRmRwRmZwRmBzRmhxRjJGMkYyRjJGY3FGZnFGMg==">LCQqJiIiIyMiIiJGJCwqKihJJmFscGhhRzYiRiZJKGVwc2lsb25HRipGJiZJIkFHRio2JSIiIUYmRi9GJiIjQyomRiRGJSZGLTYlRiZGL0YvRiYiIiUqJkYkRiUmSSJCR0YqNiVGL0YvRi9GJkYmKiZGJEYlJkkiWUdGKkY4RiZGJkYmI0YmIiIp</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiQkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYqLUkjbW5HRiQ2JFEiMEYnL0Y2USdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY7NiRRIjFGJ0Y+RkBGOi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRj0tRkE2LVEjOj1GJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGYm8tRiM2KC1JJm1mcmFjR0YkNihGWS1GOzYkUSI4RidGPi8lLmxpbmV0aGlja25lc3NHRmVuLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmBwLyUpYmV2ZWxsZWRHRkYtRkE2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GREZgb0ZJRktGTUZPRlFGUy9GV0ZVLUYjNiYtSSZtc3FydEdGJDYjLUY7NiRRIjJGJ0Y+RmVwLUkobWZlbmNlZEdGJDYkLUYjNiotRiM2Ki1GOzYkUSMyNEYnRj5GZXAtRi82JVEnJiM5NDU7RicvRjNGRkY+RmVwLUYvNiVRJyYjOTQ5O0YnRl5yRj5GZXAtRiw2JS1GLzYlUSJBRidGMkY1RjhGW29GPi1GQTYtUSIrRidGPkZERmBvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0Zbcy1GIzYoLUY7NiRRIjRGJ0Y+RmVwRltxRmVwLUYsNiVGZHItRiM2KkZZRkBGOkZARjpGZm5GaW5GPkZbb0Y+RmdyLUYjNiZGW3FGZXAtRiw2JUYuLUYjNipGOkZARjpGQEY6RmZuRmluRj5GW29GPkZnci1GIzYmRltxRmVwLUYsNiUtRi82JVEiWUYnRjJGNUZqc0Zbb0Y+Rj5GPkY+RmZuRmluRj5GZm5GaW5GPg==">LCQqJiIiIyMiIiJGJCwqKihJJmFscGhhRzYiRiZJKGVwc2lsb25HRipGJiZJIkFHRio2JSIiIUYmRi9GJiIjQyomRiRGJSZGLTYlRiZGL0YvRiYiIiUqJkYkRiUmSSJCR0YqNiVGL0YvRi9GJkYmKiZGJEYlJkkiWUdGKkY4RiZGJkYmI0YmIiIp</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4030" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4031" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4024" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4025" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for i from 1 to 5 do
E4[i] := factor(simplify(E4[i])) od;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjFGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUY7NiRGSEY+RkBGQ0Y+">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjJGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUY7NiRGSEY+RkBGQ0Y+">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjNGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUY7NiRGSEY+RkBGQ0Y+">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjRGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNictRko2LVEqJnVtaW51czA7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEsMC4yMjIyMjIyZW1GJy9GaW5GYG8tRiM2KC1JJm1mcmFjR0YkNigtRjs2JFEiOUYnRj4tRjs2JFEjMzJGJ0Y+LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZicC8lKWJldmVsbGVkR0ZFLUZKNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+Rk1GT0ZRRlNGVUZXRlkvRmZuUSYwLjBlbUYnL0ZpbkZbcS1GIzYqLUkmbXNxcnRHRiQ2Iy1GOzYkUSIyRidGPkZncC1GLzYlUScmIzk0NTtGJy9GM0ZFRj5GZ3AtRi82JVEnJiM5NDk7RidGaHFGPkZncC1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYsNiUtRi82JVEiQUYnRjJGNS1GIzYqLUY7NiRGSEY+LUZKNi1RIixGJ0Y+Rk0vRlBGNEZRRlNGVUZXRllGanAvRmluUSwwLjMzMzMzMzNlbUYnRmhyRmpyRmhyRkBGQ0Y+RkYtRko2LVEiK0YnRj5GTUZPRlFGU0ZVRldGWUZfb0Zhby1GIzYmRjpGZ3AtRiw2JUZjci1GIzYqRmhyRmpyLUY7NiRGX3BGPkZqckZockZARkNGPkZGRj4tRko2LVEoJm1pbnVzO0YnRj5GTUZPRlFGU0ZVRldGWUZfb0Zhby1GLDYlLUYvNiVRIkJGJ0YyRjUtRiM2KkZpc0ZqckZockZqckZockZARkNGPkZGRmBzLUYsNiUtRi82JVEiWEYnRjJGNUZmckZGRj5GPkY+RkBGQ0Y+RkBGQ0Y+RkBGQ0Y+">LCQqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmLComSSJBR0YoNiUiIiFGLkYuRiYmRiw2JUYuRiZGLiIiJSZJIkJHRig2JUYmRi5GLiEiIiZJIlhHRihGLUYmRiYjISIqIiNL</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjVGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNictRko2LVEqJnVtaW51czA7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEsMC4yMjIyMjIyZW1GJy9GaW5GYG8tRiM2KC1JJm1mcmFjR0YkNigtRjs2JFEiOUYnRj4tRjs2JFEkMTI4RidGPi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYnAvJSliZXZlbGxlZEdGRS1GSjYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEmMC4wZW1GJy9GaW5GW3EtRiM2Ki1JJm1zcXJ0R0YkNiMtRjs2JFEiMkYnRj5GZ3AtRi82JVEnJiM5NDU7RicvRjNGRUY+RmdwLUYvNiVRJyYjOTQ5O0YnRmhxRj5GZ3AtSShtZmVuY2VkR0YkNiQtRiM2Ki1GLDYlLUYvNiVRIkFGJ0YyRjUtRiM2Ki1GOzYkRkhGPi1GSjYtUSIsRidGPkZNL0ZQRjRGUUZTRlVGV0ZZRmpwL0ZpblEsMC4zMzMzMzMzZW1GJ0ZockZqckZockZARkNGPkZGLUZKNi1RIitGJ0Y+Rk1GT0ZRRlNGVUZXRllGX29GYW8tRiM2Ji1GOzYkUSI0RidGPkZncC1GLDYlRmNyLUYjNipGaHJGanItRjs2JEZfcEY+RmpyRmhyRkBGQ0Y+RkZGPi1GSjYtUSgmbWludXM7RidGPkZNRk9GUUZTRlVGV0ZZRl9vRmFvLUYsNiUtRi82JVEiQkYnRjJGNS1GIzYqRlx0RmpyRmhyRmpyRmhyRkBGQ0Y+RkZGYHMtRiw2JS1GLzYlUSJYRidGMkY1RmZyRkZGPkY+Rj5GQEZDRj5GQEZDRj5GQEZDRj4=">LCQqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmLComSSJBR0YoNiUiIiFGLkYuRiYmRiw2JUYuRiZGLiIiJSZJIkJHRig2JUYmRi5GLiEiIiZJIlhHRihGLUYmRiYjISIqIiRHIg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4032" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4033" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4034" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4035" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for i from  1 to 5 do 
factor(diff(E4[i], A[0,1,0])) od;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSI5RidGLy1GTDYkUSI4RidGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGVy8lKWJldmVsbGVkR0Y0LUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGam4tRiM2KC1JI21pR0YkNiVRJyYjOTQ1O0YnLyUnaXRhbGljR0Y0Ri9GZm4tRl9vNiVRJyYjOTQ5O0YnRmJvRi9GZm4tSSZtc3FydEdGJDYjLUZMNiRRIjJGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGL0ZdcEZgcEYv">LCQqKEkmYWxwaGFHNiIiIiJJKGVwc2lsb25HRiVGJiIiIyNGJkYoIyEiKiIiKQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSI5RidGLy1GTDYkUSMzMkYnRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlcvJSliZXZlbGxlZEdGNC1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRmpuLUYjNigtSSNtaUdGJDYlUScmIzk0NTtGJy8lJ2l0YWxpY0dGNEYvRmZuLUZfbzYlUScmIzk0OTtGJ0Zib0YvRmZuLUkmbXNxcnRHRiQ2Iy1GTDYkUSIyRidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y0Ri9GXXBGYHBGLw==">LCQqKEkmYWxwaGFHNiIiIiJJKGVwc2lsb25HRiVGJiIiIyNGJkYoIyEiKiIjSw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4036" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4037" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4038" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4039" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">## IT IS LEGITIMATE TO SOLVE C[0,0,1] FROM E4[1] SINCE alpha IS ASSUMED NONZERO

solve(E4[4], A[0,1,0]);

A[0,1,0] := -(1/4)*A[0, 0, 0]-(1/4)*X[0, 0, 0]+(1/4)*B[1, 0, 0];
</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGLy1GTDYkUSI0RidGLy8lLmxpbmV0aGlja25lc3NHRk4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGVi8lKWJldmVsbGVkR0Y0LUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGaW4tRiM2JC1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRIkFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiM2Ki1GTDYkUSIwRidGLy1GLDYtUSIsRidGL0YyL0Y2RmZvRjdGOUY7Rj1GP0Zobi9GRVEsMC4zMzMzMzMzZW1GJ0ZbcEZecEZbcC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLyUvc3Vic2NyaXB0c2hpZnRHRl1wRi9GZHBGZ3BGLy1GLDYtUSIrRidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYoRkhGZW4tRiM2JC1GXm82JS1GYW82JVEiQkYnRmRvRmdvLUYjNipGS0ZecEZbcEZecEZbcEZkcEZncEYvRmlwRi9GZHBGZ3BGLy1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYoRkhGZW4tRiM2JC1GXm82JS1GYW82JVEiWEYnRmRvRmdvRmlvRmlwRi9GZHBGZ3BGL0Yv">LCgmSSJBRzYiNiUiIiFGJ0YnIyEiIiIiJSZJIkJHRiU2JSIiIkYnRicjRi5GKiZJIlhHRiVGJkYo</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYqLUkjbW5HRiQ2JFEiMEYnL0Y2USdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY7NiRRIjFGJ0Y+RkBGOi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRj0tRkE2LVEjOj1GJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGYm8tRiM2KS1GQTYtUSomdW1pbnVzMDtGJ0Y+RkRGYG9GSUZLRk1GT0ZRL0ZUUSwwLjIyMjIyMjJlbUYnL0ZXRmpvLUYjNigtSSZtZnJhY0dGJDYoRlktRjs2JFEiNEYnRj4vJS5saW5ldGhpY2tuZXNzR0Zlbi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZocC8lKWJldmVsbGVkR0ZGLUZBNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkRGYG9GSUZLRk1GT0ZRRlMvRldGVS1GIzYkLUYsNiVGLi1GIzYqRjpGQEY6RkBGOkZmbkZpbkY+RltvRj5GZm5GaW5GPi1GQTYtUSIrRidGPkZERmBvRklGS0ZNRk9GUUZpb0ZbcC1GIzYoRl5wRl1xLUYjNiQtRiw2JS1GLzYlUSJCRidGMkY1LUYjNipGWUZARjpGQEY6RmZuRmluRj5GW29GPkZmbkZpbkY+LUZBNi1RKCZtaW51cztGJ0Y+RkRGYG9GSUZLRk1GT0ZRRmlvRltwLUYjNihGXnBGXXEtRiM2JC1GLDYlLUYvNiVRIlhGJ0YyRjVGZXFGW29GPkZmbkZpbkY+Rj5GZm5GaW5GPg==">LCgmSSJBRzYiNiUiIiFGJ0YnIyEiIiIiJSZJIkJHRiU2JSIiIkYnRicjRi5GKiZJIlhHRiVGJkYo</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4040" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4041" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4042" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4043" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for i from 1 to 5 do
E4[i] := factor(simplify(E4[i])) od;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjFGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUY7NiRGSEY+RkBGQ0Y+">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjJGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUY7NiRGSEY+RkBGQ0Y+">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjNGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUY7NiRGSEY+RkBGQ0Y+">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjRGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUY7NiRGSEY+RkBGQ0Y+">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjVGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUY7NiRGSEY+RkBGQ0Y+">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4044" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4045" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4059" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4058" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4061" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">## CONCLUSION: AT ORDER 4, WE CAN SOLVE THE 3 AMONG 15 VARIABLES

A[0,1,0] := -(1/4)*A[0, 0, 0]-(1/4)*X[0, 0, 0]+(1/4)*B[1, 0, 0];

B[0, 1, 0] := (1/8)*sqrt(2)*(24*alpha*epsilon*A[0, 1, 0]+sqrt(2)*Y[0, 0, 0]+sqrt(2)*B[0, 0, 0]+4*sqrt(2)*A[1, 0, 0]);

C[0,0,1] := (3/4)*B[0, 0, 0]+(3/4)*Y[0, 0, 0];

</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYqLUkjbW5HRiQ2JFEiMEYnL0Y2USdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY7NiRRIjFGJ0Y+RkBGOi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRj0tRkE2LVEjOj1GJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGYm8tRiM2KS1GQTYtUSomdW1pbnVzMDtGJ0Y+RkRGYG9GSUZLRk1GT0ZRL0ZUUSwwLjIyMjIyMjJlbUYnL0ZXRmpvLUYjNigtSSZtZnJhY0dGJDYoRlktRjs2JFEiNEYnRj4vJS5saW5ldGhpY2tuZXNzR0Zlbi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZocC8lKWJldmVsbGVkR0ZGLUZBNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkRGYG9GSUZLRk1GT0ZRRlMvRldGVS1GIzYkLUYsNiVGLi1GIzYqRjpGQEY6RkBGOkZmbkZpbkY+RltvRj5GZm5GaW5GPi1GQTYtUSIrRidGPkZERmBvRklGS0ZNRk9GUUZpb0ZbcC1GIzYoRl5wRl1xLUYjNiQtRiw2JS1GLzYlUSJCRidGMkY1LUYjNipGWUZARjpGQEY6RmZuRmluRj5GW29GPkZmbkZpbkY+LUZBNi1RKCZtaW51cztGJ0Y+RkRGYG9GSUZLRk1GT0ZRRmlvRltwLUYjNihGXnBGXXEtRiM2JC1GLDYlLUYvNiVRIlhGJ0YyRjVGZXFGW29GPkZmbkZpbkY+Rj5GZm5GaW5GPg==">LCgmSSJBRzYiNiUiIiFGJ0YnIyEiIiIiJSZJIkJHRiU2JSIiIkYnRicjRi5GKiZJIlhHRiVGJkYo</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiQkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYqLUkjbW5HRiQ2JFEiMEYnL0Y2USdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY7NiRRIjFGJ0Y+RkBGOi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRj0tRkE2LVEjOj1GJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGYm8tRiM2KC1JJm1mcmFjR0YkNihGWS1GOzYkUSI4RidGPi8lLmxpbmV0aGlja25lc3NHRmVuLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmBwLyUpYmV2ZWxsZWRHRkYtRkE2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GREZgb0ZJRktGTUZPRlFGUy9GV0ZVLUYjNiYtSSZtc3FydEdGJDYjLUY7NiRRIjJGJ0Y+RmVwLUkobWZlbmNlZEdGJDYkLUYjNiotRiM2Ki1GOzYkUSMyNEYnRj5GZXAtRi82JVEnJiM5NDU7RicvRjNGRkY+RmVwLUYvNiVRJyYjOTQ5O0YnRl5yRj5GZXAtRmJxNiQtRiM2KS1GQTYtUSomdW1pbnVzMDtGJ0Y+RkRGYG9GSUZLRk1GT0ZRL0ZUUSwwLjIyMjIyMjJlbUYnL0ZXRmpyLUYjNigtRmdvNihGWS1GOzYkUSI0RidGPkZccEZecEZhcEZjcEZlcC1GIzYkLUYsNiUtRi82JVEiQUYnRjJGNS1GIzYqRjpGQEY6RkBGOkZmbkZpbkY+RltvRj5GZm5GaW5GPi1GQTYtUSIrRidGPkZERmBvRklGS0ZNRk9GUUZpckZbcy1GIzYoRl5zRmVwLUYjNiQtRiw2JUYuLUYjNipGWUZARjpGQEY6RmZuRmluRj5GW29GPkZmbkZpbkY+LUZBNi1RKCZtaW51cztGJ0Y+RkRGYG9GSUZLRk1GT0ZRRmlyRltzLUYjNihGXnNGZXAtRiM2JC1GLDYlLUYvNiVRIlhGJ0YyRjVGanNGW29GPkZmbkZpbkY+Rj5GPkY+Rlx0LUYjNiZGW3FGZXAtRiw2JS1GLzYlUSJZRidGMkY1RmpzRltvRj5GXHQtRiM2JkZbcUZlcC1GLDYlRi5GanNGW29GPkZcdC1GIzYoRmBzRmVwRltxRmVwLUYsNiVGZ3NGZXRGW29GPkY+Rj5GPkZmbkZpbkY+RmZuRmluRj4=">LCQqJiIiIyMiIiJGJCwqKihJJmFscGhhRzYiRiZJKGVwc2lsb25HRipGJiwoJkkiQUdGKjYlIiIhRjBGMCMhIiIiIiUmSSJCR0YqNiVGJkYwRjAjRiZGMyZJIlhHRipGL0YxRiYiI0MqJkYkRiUmSSJZR0YqRi9GJkYmKiZGJEYlJkY1Ri9GJkYmKiZGJEYlJkYuRjZGJkYzRiYjRiYiIik=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiQ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYqLUkjbW5HRiQ2JFEiMEYnL0Y2USdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRjpGQC1GOzYkUSIxRidGPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRj0tRkE2LVEjOj1GJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGYm8tRiM2Ji1GIzYoLUkmbWZyYWNHRiQ2KC1GOzYkUSIzRidGPi1GOzYkUSI0RidGPi8lLmxpbmV0aGlja25lc3NHRmVuLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmVwLyUpYmV2ZWxsZWRHRkYtRkE2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GREZgb0ZJRktGTUZPRlFGUy9GV0ZVLUYjNiQtRiw2JS1GLzYlUSJCRidGMkY1LUYjNipGOkZARjpGQEY6RmZuRmluRj5GW29GPkZmbkZpbkY+LUZBNi1RIitGJ0Y+RkRGYG9GSUZLRk1GT0ZRL0ZUUSwwLjIyMjIyMjJlbUYnL0ZXRltyLUYjNihGaG9GanAtRiM2JC1GLDYlLUYvNiVRIllGJ0YyRjVGZXFGW29GPkZmbkZpbkY+Rj5GZm5GaW5GPg==">LCYmSSJCRzYiNiUiIiFGJ0YnIyIiJCIiJSZJIllHRiVGJkYo</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4060" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4063" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4062" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4065" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">## PASS TO ORDER 5

restart:

ordre := 5:

## LINEAR EQUATIONS OBTAINED AT ORDER 4

A[0,1,0] := factor(simplify(-(1/4)*A[0, 0, 0]-(1/4)*X[0, 0, 0]+(1/4)*B[1, 0, 0]));

B[0, 1, 0] := factor(simplify((1/8)*sqrt(2)*(24*alpha*epsilon*A[0, 1, 0]+sqrt(2)*Y[0, 0, 0]+sqrt(2)*B[0, 0, 0]+4*sqrt(2)*A[1, 0, 0])));

C[0,0,1] := factor(simplify((3/4)*B[0, 0, 0]+(3/4)*Y[0, 0, 0]));

</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYqLUkjbW5HRiQ2JFEiMEYnL0Y2USdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY7NiRRIjFGJ0Y+RkBGOi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRj0tRkE2LVEjOj1GJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGYm8tRiM2KS1GQTYtUSomdW1pbnVzMDtGJ0Y+RkRGYG9GSUZLRk1GT0ZRL0ZUUSwwLjIyMjIyMjJlbUYnL0ZXRmpvLUYjNigtSSZtZnJhY0dGJDYoRlktRjs2JFEiNEYnRj4vJS5saW5ldGhpY2tuZXNzR0Zlbi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZocC8lKWJldmVsbGVkR0ZGLUZBNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkRGYG9GSUZLRk1GT0ZRRlMvRldGVS1GIzYkLUYsNiVGLi1GIzYqRjpGQEY6RkBGOkZmbkZpbkY+RltvRj5GZm5GaW5GPi1GQTYtUSgmbWludXM7RidGPkZERmBvRklGS0ZNRk9GUUZpb0ZbcC1GIzYoRl5wRl1xLUYjNiQtRiw2JS1GLzYlUSJYRidGMkY1RmVxRltvRj5GZm5GaW5GPi1GQTYtUSIrRidGPkZERmBvRklGS0ZNRk9GUUZpb0ZbcC1GIzYoRl5wRl1xLUYjNiQtRiw2JS1GLzYlUSJCRidGMkY1LUYjNipGWUZARjpGQEY6RmZuRmluRj5GW29GPkZmbkZpbkY+Rj5GZm5GaW5GPg==">LCgmSSJBRzYiNiUiIiFGJ0YnIyEiIiIiJSZJIlhHRiVGJkYoJkkiQkdGJTYlIiIiRidGJyNGMEYq</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiQkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYqLUkjbW5HRiQ2JFEiMEYnL0Y2USdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY7NiRRIjFGJ0Y+RkBGOi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRj0tRkE2LVEjOj1GJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGYm8tRiM2KC1JJm1mcmFjR0YkNihGWS1GOzYkUSI4RidGPi8lLmxpbmV0aGlja25lc3NHRmVuLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmBwLyUpYmV2ZWxsZWRHRkYtRkE2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GREZgb0ZJRktGTUZPRlFGUy9GV0ZVLUYjNiYtSSZtc3FydEdGJDYjLUY7NiRRIjJGJ0Y+RmVwLUkobWZlbmNlZEdGJDYkLUYjNi8tRkE2LVEqJnVtaW51czA7RidGPkZERmBvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0ZqcS1GIzYqLUY7NiRRIjZGJ0Y+RmVwLUYvNiVRJyYjOTQ1O0YnL0YzRkZGPkZlcC1GLzYlUScmIzk0OTtGJ0ZkckY+RmVwLUYsNiUtRi82JVEiQUYnRjJGNS1GIzYqRjpGQEY6RkBGOkZmbkZpbkY+RltvRj4tRkE2LVEiK0YnRj5GREZgb0ZJRktGTUZPRlFGaXFGW3ItRiM2KkZeckZlcEZhckZlcEZlckZlcC1GLDYlRi4tRiM2KkZZRkBGOkZARjpGZm5GaW5GPkZbb0Y+LUZBNi1RKCZtaW51cztGJ0Y+RkRGYG9GSUZLRk1GT0ZRRmlxRltyLUYjNipGXnJGZXBGYXJGZXBGZXJGZXAtRiw2JS1GLzYlUSJYRidGMkY1Rl1zRltvRj5GX3MtRiM2KC1GOzYkUSI0RidGPkZlcEZbcUZlcC1GLDYlRmpyRmZzRltvRj5GX3MtRiM2JkZbcUZlcC1GLDYlRi5GXXNGW29GPkZfcy1GIzYmRltxRmVwLUYsNiUtRi82JVEiWUYnRjJGNUZdc0Zbb0Y+Rj5GPkY+RmZuRmluRj5GZm5GaW5GPg==">LCQqJiIiIyMiIiJGJCwuKihJJmFscGhhRzYiRiZJKGVwc2lsb25HRipGJiZJIkFHRio2JSIiIUYvRi9GJiEiJyooRilGJkYrRiYmSSJCR0YqNiVGJkYvRi9GJiIiJyooRilGJkYrRiYmSSJYR0YqRi5GJkYwKiZGJEYlJkYtRjRGJiIiJSomRiRGJSZGM0YuRiZGJiomRiRGJSZJIllHRipGLkYmRiZGJiNGJiIiKQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiQ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYqLUkjbW5HRiQ2JFEiMEYnL0Y2USdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRjpGQC1GOzYkUSIxRidGPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRj0tRkE2LVEjOj1GJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGYm8tRiM2Ji1GIzYoLUkmbWZyYWNHRiQ2KC1GOzYkUSIzRidGPi1GOzYkUSI0RidGPi8lLmxpbmV0aGlja25lc3NHRmVuLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmVwLyUpYmV2ZWxsZWRHRkYtRkE2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GREZgb0ZJRktGTUZPRlFGUy9GV0ZVLUYjNiQtRiw2JS1GLzYlUSJCRidGMkY1LUYjNipGOkZARjpGQEY6RmZuRmluRj5GW29GPkZmbkZpbkY+LUZBNi1RIitGJ0Y+RkRGYG9GSUZLRk1GT0ZRL0ZUUSwwLjIyMjIyMjJlbUYnL0ZXRltyLUYjNihGaG9GanAtRiM2JC1GLDYlLUYvNiVRIllGJ0YyRjVGZXFGW29GPkZmbkZpbkY+Rj5GZm5GaW5GPg==">LCYmSSJCRzYiNiUiIiFGJ0YnIyIiJCIiJSZJIllHRiVGJkYo</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4064" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4067" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4066" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4069" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">pluriharmonic2 := 
2*epsilon*alpha*sqrt(2)
+2*x
+(3/2)*epsilon*alpha*sqrt(2)*y
+2*a+(3/2)*epsilon*alpha*sqrt(2)*b
-(3/4)*epsilon*alpha*sqrt(2)*x^2
+y*x
+(3/16)*epsilon*alpha*sqrt(2)*y^2
-(3/4)*epsilon*alpha*sqrt(2)*a^2
+a*b
+(3/16)*epsilon*alpha*sqrt(2)*b^2:

Q := - c + mtaylor(

  (x+a)*(1+y+1+b) - (x+a)^3/3 + epsilon*alpha*(1+y+1+b-(x+a)^2/2)^(3/2)
- 
  pluriharmonic2

, [x,y,a,b], ordre+2):
</Text-field>
</Input>
</Group>
<Group labelreference="L4068" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4071" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4070" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4100" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">XX := add(add(add(X[i,j,k]*x^i*y^j*z^k, i=0..ordre-1-j-2*k), j=0..ordre-1-2*k), k=0..(ordre-1)/2):
YY := add(add(add(Y[i,j,k]*x^i*y^j*z^k, i=0..ordre-1-j-2*k), j=0..ordre-1-2*k), k=0..(ordre-1)/2):
ZZ := add(add(add(Z[i,j,k]*x^i*y^j*z^k, i=0..ordre-j-2*k),   j=0..ordre-2*k),   k=0..ordre/2):

AA := add(add(add(A[l,m,n]*a^l*b^m*c^n, l=0..ordre-1-m-2*n), m=0..ordre-1-2*n), n=0..(ordre-1)/2):
BB := add(add(add(B[l,m,n]*a^l*b^m*c^n, l=0..ordre-1-m-2*n), m=0..ordre-1-2*n), n=0..(ordre-1)/2):
CC := add(add(add(C[l,m,n]*a^l*b^m*c^n, l=0..ordre-m-2*n),   m=0..ordre-2*n),   n=0..ordre/2):
</Text-field>
</Input>
</Group>
<Group labelreference="L4101" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4119" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4098" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4097" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">developper_abcxy := proc(expression) sort(mtaylor(expression, [a,b,c,x,y], 
                                                                       ordre+1)) end proc:</Text-field>
</Input>
</Group>
<Group labelreference="L4144" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4143" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4140" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4139" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eqdef := - z + Q:
</Text-field>
</Input>
</Group>
<Group labelreference="L4099" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4096" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4104" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4103" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">equation_tangence :=   XX*diff(eqdef,x) + YY*diff(eqdef,y) + ZZ*diff(eqdef,z)
                     + AA*diff(eqdef,a) + BB*diff(eqdef,b) + CC*diff(eqdef,c):</Text-field>
</Input>
</Group>
<Group labelreference="L4138" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4107" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4102" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4108" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Equation_abcxy := developper_abcxy(subs(z=Q, equation_tangence)):</Text-field>
</Input>
</Group>
<Group labelreference="L4110" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4142" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4106" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4145" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">## TOUTES LES EQUATIONS LINEAIRES JUSQU'A &quot;ordre&quot;
## POUR ORDRE HOMOGENE &quot;mu=0..ordre&quot;
## RASSEMBLEES PAR HOMOGENEITES CONSTANTES &quot;mu&quot;

printlevel := 4:

for mu from 0 to ordre do 

for m from 0 to mu/2 do
for l from 0 to mu-2*m do
for k from 0 to mu-l-2*m do
for j from 0 to mu-k-l-2*m do

Eq[mu-j-k-l-2*m,j,k,l,m] := simplify(coeftayl(Equation_abcxy, [x,y,a,b,c]=[0,0,0,0,0], 
  [mu-j-k-l-2*m,j,k,l,m]));

od; od; od; od; od;
</Text-field>
</Input>
</Group>
<Group labelreference="L4084" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4083" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4078" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4082" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for mu from 0 to ordre do 

Equations_homogenes_completes[mu] :=  

seq(seq(seq(seq(Eq[mu-j-k-l-2*m,j,k,l,m]=0, 
              j=0..mu-k-l-2*m), k=0..mu-l-2*m), l=0..mu-2*m), m=0..mu/2);

nops({Equations_homogenes_completes[mu]});

od:

</Text-field>
</Input>
</Group>
<Group labelreference="L4135" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4147" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4122" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4123" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for nu from 0 to ordre do 

Equations_completes[nu] := seq(Equations_homogenes_completes[mu], mu=0..nu);

nops({Equations_completes[nu]});

od:
</Text-field>
</Input>
</Group>
<Group labelreference="L4137" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4136" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4085" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4081" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for mu from 4 to ordre do 

B1[mu] := seq(seq(Eq[mu-j-2*m,j,0,0,m]=0, j=0..mu-2*m), m=0..mu/2);
nops([B1[mu]]);
B2[mu] := seq(seq(Eq[mu-1-j-2*m,j,1,0,m]=0, j=0..mu-1-2*m), m=0..(mu-1)/2);
nops([B2[mu]]);
B3[mu] := seq(seq(Eq[mu-1-j-2*m,j,0,1,m]=0, j=0..mu-1-2*m), m=0..(mu-1)/2);
nops([B3[mu]]);

B4[mu] := seq(seq(Eq[0,0,mu-l-2*m,l,m]=0, l=0..mu-2*m), m=0..mu/2);
nops([B4[mu]]);
B5[mu] := seq(seq(Eq[1,0,mu-1-l-2*m,l,m]=0, l=0..mu-1-2*m), m=0..(mu-1)/2);
nops([B5[mu]]);
B6[mu] := seq(seq(Eq[0,1,mu-1-l-2*m,l,m]=0, l=0..mu-1-2*m), m=0..(mu-1)/2);
nops([B6[mu]]);

nops([B1[mu],B2[mu],B3[mu],B4[mu],B5[mu],B6[mu]]);
nops({B1[mu],B2[mu],B3[mu],B4[mu],B5[mu],B6[mu]});

od:
</Text-field>
</Input>
</Group>
<Group labelreference="L4120" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4118" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4121" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4126" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">## SPORADIC EQUATIONS ADAPTED TO A LEVI FORM WITH e, f, g, h ALL NOT EQUAL TO ZERO
## e f 
## g h

Equations_5ou4[4] := Eq[2,0,2,0,0]=0,  Eq[2,0,0,2,0]=0, 
                     Eq[0,2,2,0,0]=0,  Eq[0,2,0,2,0]=0:

Equations_5ou4[5] := Eq[3,0,2,0,0]=0,  Eq[0,2,3,0,0]=0, 
                     Eq[0,3,2,0,0]=0,  Eq[0,2,0,3,0]=0:

Equations_5ou4[6] := Eq[3,0,3,0,0]=0,  Eq[3,0,0,3,0]=0, 
                     Eq[0,3,3,0,0]=0,  Eq[0,3,0,3,0]=0,  Eq[2,0,2,0,1]=0:</Text-field>
</Input>
</Group>
<Group labelreference="L4127" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4124" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4080" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4077" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for mu from 4 to ordre do

Equations_homogenes_six_branches[mu] := B1[mu], B2[mu], B3[mu], B4[mu], B5[mu], B6[mu];

nops({Equations_homogenes_six_branches[mu]});

od:
</Text-field>
</Input>
</Group>
<Group labelreference="L4079" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4088" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4089" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4133" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for mu from 0 to 3 do 

Equations_homogenes_selectionnees[mu] := Equations_homogenes_completes[mu];

nops({Equations_homogenes_selectionnees[mu]});

od:

</Text-field>
</Input>
</Group>
<Group labelreference="L4132" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4092" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4091" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4090" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for nu from 0 to 3 do 

Equations_selectionnees[nu] := seq(Equations_homogenes_selectionnees[mu], mu=0..nu);

nops({Equations_selectionnees[nu]});

od:</Text-field>
</Input>
</Group>
<Group labelreference="L4073" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4074" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4087" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4134" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for mu from 4 to ordre do

Equations_homogenes_selectionnees[mu] := B1[mu],B2[mu],B3[mu],B4[mu],B5[mu],B6[mu], 
                                         Equations_5ou4[mu];

nops({Equations_homogenes_selectionnees[mu]});

od:
</Text-field>
</Input>
</Group>
<Group labelreference="L4093" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4086" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4141" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4146" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for nu from 4 to ordre do 

Equations_selectionnees[nu] := Equations_selectionnees[3],
                               seq(Equations_homogenes_selectionnees[mu], mu=4..nu);

nops({Equations_selectionnees[nu]});

od:
</Text-field>
</Input>
</Group>
<Group labelreference="L4112" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4072" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4075" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4113" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Variables_parametriques :=                                             C[0,0,0],
                             X[0,0,0], Y[0,0,0],  A[0,0,0], B[0,0,0],
                             A[1,0,0], A[0,1,0],  B[1,0,0], B[0,1,0],  C[0,0,1],
                             X[0,0,1], Y[0,0,1],  A[0,0,1], B[0,0,1],          
                                    
                                                                       C[0,0,2]           :

nops({Variables_parametriques}):</Text-field>
</Input>
</Group>
<Group labelreference="L4111" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4115" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4114" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4117" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for mu from 0 to ordre do 

Variables_homogenes[mu] := 
              seq(seq(X[mu-1-j-2*k,j,k], j=0..mu-1-2*k), k=0..(mu-1)/2),
              seq(seq(Y[mu-1-j-2*k,j,k], j=0..mu-1-2*k), k=0..(mu-1)/2),
              seq(seq(Z[mu-j-2*k,j,k],   j=0..mu-2*k),   k=0..mu/2),

              seq(seq(A[mu-1-j-2*k,j,k], j=0..mu-1-2*k), k=0..(mu-1)/2),
              seq(seq(B[mu-1-j-2*k,j,k], j=0..mu-1-2*k), k=0..(mu-1)/2),
              seq(seq(C[mu-j-2*k,j,k],   j=0..mu-2*k),   k=0..mu/2);

nops({Variables_homogenes[mu]});

od:</Text-field>
</Input>
</Group>
<Group labelreference="L4116" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4130" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4095" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4131" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for nu from 0 to ordre do 

Variables_selectionnees[nu] :=       {seq(Variables_homogenes[mu], mu=0..nu)} 
                               minus
                                     {Variables_parametriques};

nops(Variables_selectionnees[nu]);

od:</Text-field>
</Input>
</Group>
<Group labelreference="L4125" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4129" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4105" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4109" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for nu from 0 to ordre do 

Solutions[nu] := solve({Equations_selectionnees[nu]}, Variables_selectionnees[nu]);

nops(Solutions[nu]);

od:

</Text-field>
</Input>
</Group>
<Group labelreference="L4148" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4149" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4076" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4128" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for nu from 0 to ordre do 

Equations_significatives[nu] := simplify(subs(Solutions[nu], {Equations_completes[nu]}))
                                minus
                                {0=0};

nops(Equations_significatives[nu]);

od;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVE5RXF1YXRpb25zX3NpZ25pZmljYXRpdmVzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtSSNtbkdGJDYkUSIwRicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHRj0tSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Zmbi1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYvNiVRIUYnRjJGNUZARkNGPkY+LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZARkNGPg==">PCI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVE5RXF1YXRpb25zX3NpZ25pZmljYXRpdmVzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtSSNtbkdGJDYkUSIxRicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYvNiVRIUYnRjJGNUZARkNGPkY+LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZARkNGPg==">PCI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVE5RXF1YXRpb25zX3NpZ25pZmljYXRpdmVzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtSSNtbkdGJDYkUSIyRicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYvNiVRIUYnRjJGNUZARkNGPkY+LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZARkNGPg==">PCI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVE5RXF1YXRpb25zX3NpZ25pZmljYXRpdmVzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtSSNtbkdGJDYkUSIzRicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYvNiVRIUYnRjJGNUZARkNGPkY+LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZARkNGPg==">PCI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVE5RXF1YXRpb25zX3NpZ25pZmljYXRpdmVzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtSSNtbkdGJDYkUSI0RicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYvNiVRIUYnRjJGNUZARkNGPkY+LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZARkNGPg==">PCI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiM/</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4046" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4047" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4048" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4049" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for i from 1 to nops(Equations_significatives[5]) do 

E5[i] := factor(simplify(op(1,op(i,Equations_significatives[5]))));

od;
</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjFGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNigtSSZtZnJhY0dGJDYoRjotRjs2JFEjMzJGJ0Y+LyUubGluZXRoaWNrbmVzc0dGPS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zmby8lKWJldmVsbGVkR0ZFLUZKNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+Rk1GT0ZRRlNGVUZXRlkvRmZuUSYwLjBlbUYnL0ZpbkZfcC1GXW82KC1GIzYmLUYjNjktRko2LVEqJnVtaW51czA7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEsMC4yMjIyMjIyZW1GJy9GaW5GW3EtRiM2Ki1GOzYkUSM1NEYnRj5GW3AtSSVtc3VwR0YkNiUtRi82JVEnJiM5NDU7RicvRjNGRUY+LUY7NiRRIjJGJ0Y+LyUxc3VwZXJzY3JpcHRzaGlmdEdGSEZbcC1GY3E2JS1GLzYlUScmIzk0OTtGJ0ZocUY+RmlxRlxyRltwLUYsNiUtRi82JVEiQUYnRjJGNS1GIzYqLUY7NiRGSEY+LUZKNi1RIixGJ0Y+Rk0vRlBGNEZRRlNGVUZXRllGXnAvRmluUSwwLjMzMzMzMzNlbUYnRmpyRlxzRmpyRkBGQ0Y+RkZGPi1GSjYtUSgmbWludXM7RidGPkZNRk9GUUZTRlVGV0ZZRmpwRlxxLUYjNiotRjs2JFEkMTA4RidGPkZbcEZicUZbcEZeckZbcC1GLDYlLUYvNiVRIkJGJ0YyRjUtRiM2KkZqckZcc0ZqckZcc0Y6RkBGQ0Y+RkZGPi1GSjYtUSIrRidGPkZNRk9GUUZTRlVGV0ZZRmpwRlxxLUYjNipGX3FGW3BGYnFGW3BGXnJGW3AtRiw2JUZcdC1GIzYqRjpGXHNGanJGXHNGanJGQEZDRj5GRkY+RmJzLUYjNipGX3FGW3BGYnFGW3BGXnJGW3AtRiw2JS1GLzYlUSJYRidGMkY1RmhyRkZGPkZhdC1GIzYsLUY7NiRRIzEyRidGPkZbcC1JJm1zcXJ0R0YkNiNGaXFGW3BGZXFGW3BGYHJGW3AtRiw2JUZlckZodEZGRj5GYnMtRiM2LC1GOzYkUSIzRidGPkZbcEZmdUZbcEZlcUZbcEZgckZbcC1GLDYlRlx0RmhyRkZGPkZicy1GIzYsRl12RltwRmZ1RltwRmVxRltwRmByRltwLUYsNiUtRi82JVEiWUYnRjJGNUZockZGRj5GYnMtRiM2Ji1GOzYkUSM0MEYnRj5GW3BGY3JGPkZicy1GIzYmLUY7NiRRIzk2RidGPkZbcEZqc0Y+RmF0LUYjNiZGW3dGW3BGZnRGPkZicy1GIzYmRlt3RltwRlx1Rj5GPkZARkNGPi1GIzYmLUYjNiYtRiM2KC1GOzYkUSI5RidGPkZbcEZicUZbcEZeckY+RmF0LUY7NiRRIjhGJ0Y+Rj5GQEZDRj5GYm9GZG9GZ29GaW9GQEZDRj5GQEZDRj4=">LCQqJiw4KihJJmFscGhhRzYiIiIjSShlcHNpbG9uR0YnRigmSSJBR0YnNiUiIiFGLUYtIiIiISNhKihGJkYoRilGKCZJIkJHRic2JUYtRi1GLkYuISQzIiooRiZGKEYpRigmRjI2JUYuRi1GLUYuIiNhKihGJkYoRilGKCZJIlhHRidGLEYuRi8qKkYoI0YuRihGJkYuRilGLiZGK0Y3Ri4iIzcqKkYoRj1GJkYuRilGLiZGMkYsRi4hIiQqKkYoRj1GJkYuRilGLiZJIllHRidGLEYuRkJGKiEjU0YxISMnKkY2IiNTRjpGRkYuLCYqJkYmRihGKUYoIiIqIiIpRi4hIiIjRi4iI0s=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqKCIiIyMiIiJGJCw8KihJJmFscGhhRzYiIiIkSShlcHNpbG9uR0YqRismSSJBR0YqNiUiIiFGMEYmRiYiJEMkKipGJEYlRilGJEYsRiQmRi42JUYwRjBGMEYmIiNPKipGJEYlRilGJEYsRiQmSSJCR0YqRi9GJiIjYSoqRiRGJUYpRiRGLEYkJkY4NiVGJkYwRjBGJiEjTyoqRiRGJUYpRiRGLEYkJkkiWEdGKkY0RiZGNSooRilGJkYsRiZGLUYmIiQpRyooRilGJkYsRiYmRi5GPEYmRj0qKEYpRiZGLEYmJkY4RjRGJiIiKiooRilGJkYsRiYmSSJZR0YqRjRGJkZHKiZGJEYlRjNGJiIjPyomRiRGJUY3RiYiI1sqJkYkRiVGO0YmISM/KiZGJEYlRj9GJkZMRiYsJiomRilGJEYsRiRGRyIiKUYmISIiI0YmIiRHIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjNGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjFGJ0Y+LUY7NiRRJDI1NkYnRj4vJS5saW5ldGhpY2tuZXNzR0Zhby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zpby8lKWJldmVsbGVkR0ZFLUZKNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+Rk1GT0ZRRlNGVUZXRlkvRmZuUSYwLjBlbUYnL0ZpbkZicC1GXW82KC1GIzYoLUkmbXNxcnRHRiQ2Iy1GOzYkUSIyRidGPkZecC1JKG1mZW5jZWRHRiQ2JC1GIzY/LUZKNi1RKiZ1bWludXMwO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RLDAuMjIyMjIyMmVtRicvRmluRmdxLUYjNiotRjs2JFEjNTRGJ0Y+Rl5wLUklbXN1cEdGJDYlLUYvNiVRJyYjOTQ1O0YnL0YzRkVGPkY6LyUxc3VwZXJzY3JpcHRzaGlmdEdGSEZecC1GX3I2JS1GLzYlUScmIzk0OTtGJ0ZkckY+RjpGZXJGXnAtRiw2JS1GLzYlUSJBRidGMkY1LUYjNiotRjs2JEZIRj4tRko2LVEiLEYnRj5GTS9GUEY0RlFGU0ZVRldGWUZhcC9GaW5RLDAuMzMzMzMzM2VtRidGY3NGZXNGY3NGQEZDRj5GRkY+LUZKNi1RIitGJ0Y+Rk1GT0ZRRlNGVUZXRllGZnFGaHEtRiM2KkZbckZecEZeckZecEZnckZecC1GLDYlLUYvNiVRIkJGJ0YyRjUtRiM2KkZfb0Zlc0Zjc0Zlc0Zjc0ZARkNGPkZGRj4tRko2LVEoJm1pbnVzO0YnRj5GTUZPRlFGU0ZVRldGWUZmcUZocS1GIzYqRltyRl5wRl5yRl5wRmdyRl5wLUYsNiUtRi82JVEiWEYnRjJGNUZhc0ZGRj5GW3QtRiM2LC1GOzYkUSMzNkYnRj5GXnBGaHBGXnAtRl9yNiVGYXJGW3FGZXJGXnAtRl9yNiVGaXJGW3FGZXJGXnAtRiw2JUZec0ZldEZGRj5GZ3QtRiM2LC1GOzYkUSI5RidGPkZecEZocEZecEZmdUZecEZodUZecC1GLDYlRmJ0RmFzRkZGPkZbdC1GIzYsLUY7NiRRJDEwOEYnRj5GXnBGaHBGXnBGZnVGXnBGaHVGXnAtRiw2JUZedS1GIzYqRmNzRmVzRmNzRmVzRl9vRkBGQ0Y+RkZGPkZndC1GIzYsRl52Rl5wRmhwRl5wRmZ1Rl5wRmh1Rl5wLUYsNiUtRi82JVEiWUYnRjJGNUZhc0ZGRj5GZ3QtRiM2KkZbckZecEZhckZecEZpckZecEZcc0Y+Rlt0LUYjNipGW3JGXnBGYXJGXnBGaXJGXnBGYHRGPkZndC1GIzYqRltyRl5wRmFyRl5wRmlyRl5wRlx1Rj5GW3QtRiM2KC1GOzYkUSM0MEYnRj5GXnBGaHBGXnBGanVGPkZndC1GIzYoLUY7NiRRIzEwRidGPkZecEZocEZecEZhdkY+Rlt0LUYjNigtRjs2JFEjOTZGJ0Y+Rl5wRmhwRl5wRmh2Rj5GZ3QtRiM2KEZgeEZecEZocEZecEZed0Y+Rj5GPkZARkNGPi1GIzYmLUYjNiYtRiM2KEZedkZecEZmdUZecEZodUY+Rlt0LUY7NiRRIjhGJ0Y+Rj5GQEZDRj5GZW9GZ29Gam9GXHBGQEZDRj5GQEZDRj4=">LCQqKCIiIyMiIiJGJCw+KihJJmFscGhhRzYiIiIkSShlcHNpbG9uR0YqRismSSJBR0YqNiUiIiFGMEYwRiYhI2EqKEYpRitGLEYrJkkiQkdGKjYlRiZGMEYwRiYiI2EqKEYpRitGLEYrJkkiWEdGKkYvRiZGMSoqRiRGJUYpRiRGLEYkJkYuRjVGJiIjTyoqRiRGJUYpRiRGLEYkJkY0Ri9GJiEiKioqRiRGJUYpRiRGLEYkJkY5NiVGMEYwRiZGJiIkMyIqKkYkRiVGKUYkRixGJCZJIllHRipGL0YmRj8qKEYpRiZGLEYmRi1GJkYxKihGKUYmRixGJkYzRiZGNiooRilGJkYsRiZGOEYmRjEqJkYkRiVGO0YmIiNTKiZGJEYlRj5GJiEjNSomRiRGJUZBRiYiIycqKiZGJEYlRkVGJkZNRiYsJiomRilGJEYsRiQiIioiIilGJiEiIiNGJiIkYyM=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqJixCKihJJmFscGhhRzYiIiIlSShlcHNpbG9uR0YnRigmSSJYR0YnNiUiIiFGLSIiIkYuIiRzKioqIiIjI0YuRjFGJiIiJEYpRjMmSSJBR0YnNiVGLUYtRi1GLiIkViMqKkYxRjJGJkYzRilGMyZJIkJHRic2JUYuRi1GLUYuISRWIyoqRjFGMkYmRjNGKUYzJkYrRjZGLkY3KipGMUYyRiZGM0YpRjMmSSJZR0YnRixGLiIkQyQqKEYmRjFGKUYxJkY1RjtGLiEkVyIqKEYmRjFGKUYxJkY6RjZGLiIjTyooRiZGMUYpRjEmRkFGNkYuRkgqKkYxRjJGJkYuRilGLkY0Ri4iJClHKipGMUYyRiZGLkYpRi5GOUYuISQpRyoqRjFGMkYmRi5GKUYuRj5GLkZMKipGMUYyRiZGLkYpRi5GQEYuRkxGRCEkPyRGRyIjISlGKiEkbyhGSkZSRi4sJiomRiZGMUYpRjEiIioiIilGLiEiIiNGLiIkYyM=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqKCIiIyMiIiJGJCxCKihJJmFscGhhRzYiIiIkSShlcHNpbG9uR0YqRismSSJBR0YqNiUiIiFGMEYwRiYhI2EqKEYpRitGLEYrJkkiQkdGKjYlRiZGMEYwRiYiI2EqKEYpRitGLEYrJkkiWEdGKkYvRiZGMSooRilGK0YsRismSSJZR0YqNiVGMEYwRiZGJiEkQyQqKkYkRiVGKUYkRixGJCZGLkY1RiYiI08qKkYkRiVGKUYkRixGJCZGNEYvRiYhIioqKkYkRiVGKUYkRixGJCZGOUY9RiYiJDsjKipGJEYlRilGJEYsRiQmRjxGL0YmRkQqKEYpRiZGLEYmRi1GJiEjJSkqKEYpRiZGLEYmRjNGJiIjJSkqKEYpRiZGLEYmRjhGJkZLKihGKUYmRixGJkY7RiYhJClHKiZGJEYlRkBGJiIjISkqJkYkRiVGQ0YmISM/KiZGJEYlRkZGJiIkIz4qJkYkRiVGSUYmRlRGJiwmKiZGKUYkRixGJCIiKiIiKUYmISIiI0ZmbiIkRyI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqJixIKihJJmFscGhhRzYiIiIjSShlcHNpbG9uR0YnRigmSSJBR0YnNiUiIiFGLUYtIiIiISRXIiooRiZGKEYpRigmSSJCR0YnNiVGLkYtRi1GLiIkVyIqKEYmRihGKUYoJkkiWEdGJ0YsRi5GLyooRiYiIiVGKUY5JkYyNiVGLUYtRi5GLiEkcyoqKEYmRjlGKUY5RipGLiEkNSkqKEYmRjlGKUY5RjFGLiIkNSkqKEYmRjlGKUY5RjZGLkY+KipGKCNGLkYoRiYiIiRGKUZEJkYrRjNGLiIkUyYqKkYoRkNGJkZERilGRCZGMkYsRi4hJE4iKipGKEZDRiZGREYpRkQmSSJZR0YnRixGLkZJKipGKEZDRiZGREYpRkQmRitGO0YuIiUnSCIqKkYoRkNGJkYuRilGLkZORi4iJV82KipGKEZDRiZGLkYpRi5GRUYuIiQjPkY6IiRvKCoqRihGQ0YmRi5GKUYuRktGLiEjWyoqRihGQ0YmRi5GKUYuRkhGLkZWRioiJD8kRjEhJD8kRjZGWEYuLCYqJkYmRihGKUYoIiIqIiIpRi4hIiIjRi4iJUM1</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjdGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNictRko2LVEqJnVtaW51czA7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEsMC4yMjIyMjIyZW1GJy9GaW5GYG8tRiM2KC1JJm1mcmFjR0YkNigtRjs2JFEiMUYnRj4tRjs2JFEkNzY4RidGPi8lLmxpbmV0aGlja25lc3NHRmlvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmFwLyUpYmV2ZWxsZWRHRkUtRko2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RJjAuMGVtRicvRmluRmpwLUZlbzYoLUYjNigtSSZtc3FydEdGJDYjLUY7NiRRIjJGJ0Y+RmZwLUkobWZlbmNlZEdGJDYkLUYjNjVGXG8tRiM2Ki1GOzYkUSQxMDhGJ0Y+RmZwLUklbXN1cEdGJDYlLUYvNiVRJyYjOTQ1O0YnL0YzRkVGPkZjcS8lMXN1cGVyc2NyaXB0c2hpZnRHRkhGZnAtRmFyNiUtRi82JVEnJiM5NDk7RidGZnJGPkZjcUZnckZmcC1GLDYlLUYvNiVRIlhGJ0YyRjUtRiM2Ki1GOzYkRkhGPi1GSjYtUSIsRidGPkZNL0ZQRjRGUUZTRlVGV0ZZRmlwL0ZpblEsMC4zMzMzMzMzZW1GJ0Zlc0Znc0Znb0ZARkNGPkZGRj4tRko2LVEiK0YnRj5GTUZPRlFGU0ZVRldGWUZfb0Zhby1GIzYsLUY7NiRRIzEyRidGPkZmcEZgcUZmcEZjckZmcEZbc0ZmcC1GLDYlLUYvNiVRIkFGJ0YyRjUtRiM2KkZlc0Znc0Zlc0Znc0Zlc0ZARkNGPkZGRj4tRko2LVEoJm1pbnVzO0YnRj5GTUZPRlFGU0ZVRldGWUZfb0Zhby1GIzYsRmJ0RmZwRmBxRmZwRmNyRmZwRltzRmZwLUYsNiUtRi82JVEiQkYnRjJGNS1GIzYqRmdvRmdzRmVzRmdzRmVzRkBGQ0Y+RkZGPkZddC1GIzYsRmJ0RmZwRmBxRmZwRmNyRmZwRltzRmZwLUYsNiVGYHNGanRGRkY+Rl10LUYjNiwtRjs2JFEjMThGJ0Y+RmZwRmBxRmZwRmNyRmZwRltzRmZwLUYsNiUtRi82JVEiWUYnRjJGNUZjc0ZGRj5GXHUtRiM2Ji1GOzYkUSMyMEYnRj5GZnAtRiw2JUZndEZmdUZGRj5GXXQtRiM2Ji1GOzYkUSI1RidGPkZmcC1GLDYlRmN1Rmp0RkZGPkZcdS1GIzYmLUY7NiRRIzQ4RidGPkZmcEZec0Y+Rl10LUYjNiZGX3dGZnAtRiw2JUZjdkZqdEZGRj5GPkY+RkBGQ0Y+LUYjNihGY3JGZnBGW3NGQEZDRj5GXXBGX3BGYnBGZHBGQEZDRj5GQEZDRj5GQEZDRj4=">LCQqKiIiIyMiIiJGJCw0KihJJmFscGhhRzYiRiRJKGVwc2lsb25HRipGJCZJIlhHRio2JSIiIUYvRiZGJiEkMyIqKkYkRiVGKUYmRitGJiZJIkFHRio2JUYvRi9GL0YmIiM3KipGJEYlRilGJkYrRiYmSSJCR0YqNiVGJkYvRi9GJiEjNyoqRiRGJUYpRiZGK0YmJkYtRjRGJkY1KipGJEYlRilGJkYrRiYmSSJZR0YqRi5GJiIjPSZGM0Y5ISM/JkY4RjQiIiZGLCEjWyZGP0Y0RkRGJkYpISIiRitGRyNGRyIkbyg=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqKiIiIyMiIiJGJCw6KihJJmFscGhhRzYiRiRJKGVwc2lsb25HRipGJCZJIkFHRio2JSIiIUYvRi9GJiIjPSooRilGJEYrRiQmSSJCR0YqNiVGL0YvRiZGJiIkMyIqKEYpRiRGK0YkJkYzNiVGJkYvRi9GJiEjPSooRilGJEYrRiQmSSJYR0YqRi5GJkYwKipGJEYlRilGJkYrRiYmRi1GNEYmIiNzKipGJEYlRilGJkYrRiYmRi1GOEYmISM3KipGJEYlRilGJkYrRiYmRjNGLkYmIiIkKipGJEYlRilGJkYrRiYmSSJZR0YqRi5GJkZFRiwiIz9GMiIjW0Y3ISM/RjtGSUYmRikhIiJGK0ZMI0YmIiRvKA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjlGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNictRko2LVEqJnVtaW51czA7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEsMC4yMjIyMjIyZW1GJy9GaW5GYG8tRiM2KC1JJm1mcmFjR0YkNigtRjs2JFEiM0YnRj4tRjs2JFEjNjRGJ0Y+LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZicC8lKWJldmVsbGVkR0ZFLUZKNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+Rk1GT0ZRRlNGVUZXRlkvRmZuUSYwLjBlbUYnL0ZpbkZbcS1GZW82KC1GIzYsLUkmbXNxcnRHRiQ2Iy1GOzYkUSIyRidGPkZncC1JKG1mZW5jZWRHRiQ2JC1GIzYzRlxvLUYjNiotRjs2JFEkMTA4RidGPkZncC1JJW1zdXBHRiQ2JS1GLzYlUScmIzk0NTtGJy9GM0ZFRj5GZHEvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZIRmdwLUZicjYlLUYvNiVRJyYjOTQ5O0YnRmdyRj5GZHFGaHJGZ3AtRiw2JS1GLzYlUSJYRidGMkY1LUYjNiotRjs2JEZIRj4tRko2LVEiLEYnRj5GTS9GUEY0RlFGU0ZVRldGWUZqcC9GaW5RLDAuMzMzMzMzM2VtRidGZnNGaHMtRjs2JEZfcEY+RkBGQ0Y+RkZGPi1GSjYtUSIrRidGPkZNRk9GUUZTRlVGV0ZZRl9vRmFvLUYjNixGZ29GZ3BGYXFGZ3BGZHJGZ3BGXHNGZ3AtRiw2JS1GLzYlUSJBRidGMkY1LUYjNipGZnNGaHNGZnNGaHNGZnNGQEZDRj5GRkY+LUZKNi1RKCZtaW51cztGJ0Y+Rk1GT0ZRRlNGVUZXRllGX29GYW8tRiM2LEZnb0ZncEZhcUZncEZkckZncEZcc0ZncC1GLDYlLUYvNiVRIkJGJ0YyRjUtRiM2KkZedEZoc0Zmc0Zoc0Zmc0ZARkNGPkZGRj5GYHQtRiM2LEZnb0ZncEZhcUZncEZkckZncEZcc0ZncC1GLDYlRmFzRmp0RkZGPkZcdS1GIzYmLUY7NiRRIjhGJ0Y+RmdwLUYsNiVGZ3RGZnVGRkY+RmB0LUYjNiZGZHFGZ3AtRiw2JUZjdUZqdEZGRj5GXHUtRiM2Ji1GOzYkUSM5NkYnRj5GZ3BGX3NGPkZgdC1GIzYmRmRxRmdwLUYsNiUtRi82JVEiWUYnRjJGNUZqdEZGRj5GPkY+RmdwRmRyRmdwRlxzRkBGQ0Y+LUYjNiYtRiM2Ji1GIzYoRjpGZ3BGYXJGZ3BGanJGPkZgdEZedkY+RkBGQ0Y+Rl1wRmBwRmNwRmVwRkBGQ0Y+RkBGQ0Y+RkBGQ0Y+">LCQqLCIiIyMiIiJGJCwyKihJJmFscGhhRzYiRiRJKGVwc2lsb25HRipGJCZJIlhHRio2JSIiIUYvRiZGJiEkMyIqKkYkRiVGKUYmRitGJiZJIkFHRio2JUYvRi9GL0YmIiIkKipGJEYlRilGJkYrRiYmSSJCR0YqNiVGJkYvRi9GJiEiJCoqRiRGJUYpRiZGK0YmJkYtRjRGJkY1JkYzRjkhIikmRjhGNEYkRiwhIycqJkkiWUdGKkY0RiRGJkYpRiZGK0YmLCYqJkYpRiRGK0YkIiIqIiIpRiYhIiIjRjoiI2s=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqLCIiIyMiIiJGJCw4KihJJmFscGhhRzYiRiRJKGVwc2lsb25HRipGJCZJIkFHRio2JSIiIUYvRi9GJiEjPSooRilGJEYrRiQmSSJCR0YqNiVGL0YvRiZGJiEkMyIqKEYpRiRGK0YkJkYzNiVGJkYvRi9GJiIjPSooRilGJEYrRiQmSSJYR0YqRi5GJkYwKipGJEYlRilGJkYrRiYmRi1GOEYmIiM3KipGJEYlRilGJkYrRiYmRjNGLkYmISIkKipGJEYlRilGJkYrRiYmSSJZR0YqRi5GJkZCRiwhIilGMiEjJypGNyIiKUY7RkZGJkYpRiZGK0YmLCYqJkYpRiRGK0YkIiIqRkhGJiEiIiNGQiIlQzU=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqKkkmYWxwaGFHNiIiIiJJKGVwc2lsb25HRiVGJiw8KihGJCIiJEYnRiomSSJBR0YlNiUiIiFGLkYmRiYiJEMkKioiIiMjRiZGMUYkRjFGJ0YxJkYsNiVGLkYuRi5GJiIjPSoqRjFGMkYkRjFGJ0YxJkkiQkdGJUYtRiYiI2EqKkYxRjJGJEYxRidGMSZGODYlRiZGLkYuRiYhIz0qKkYxRjJGJEYxRidGMSZJIlhHRiVGNEYmRjUqKEYkRiZGJ0YmRitGJiIkKUcqKEYkRiZGJ0YmJkYsRjxGJiEjTyooRiRGJkYnRiYmRjhGNEYmIiIqKihGJEYmRidGJiZJIllHRiVGNEYmRkgqJkYxRjJGM0YmIiIlKiZGMUYyRjdGJiIjWyomRjFGMkY7RiYhIiUqJkYxRjJGP0YmRk1GJiwmKiZGJEYxRidGMUZIIiIpRiYhIiIjRioiJDcm</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqKkkmYWxwaGFHNiIiIiJJKGVwc2lsb25HRiVGJiw8KihGJCIiJEYnRiomSSJYR0YlNiUiIiFGLkYmRiYhJEMkKioiIiMjRiZGMUYkRjFGJ0YxJkkiQUdGJTYlRi5GLkYuRiYiI2oqKkYxRjJGJEYxRidGMSZJIkJHRiU2JUYmRi5GLkYmISNqKipGMUYyRiRGMUYnRjEmRixGNUYmRjYqKkYxRjJGJEYxRidGMSZJIllHRiVGLUYmISQzIiooRiRGJkYnRiYmRjRGOkYmISNbKihGJEYmRidGJiZGOUY1RiYiIzcqKEYkRiZGJ0YmRitGJiEkKUcqKEYkRiZGJ0YmJkZARjVGJkZHKiZGMUYyRjNGJiIjUyomRjFGMkY4RiYhI1MqJkYxRjJGPUYmRk0qJkYxRjJGP0YmISMnKkYmLCYqJkYkRjFGJ0YxIiIqIiIpRiYhIiIjRioiJEci</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqKkkmYWxwaGFHNiIiIiJJKGVwc2lsb25HRiVGJixCKiYiIiMjRiZGKiZJIkFHRiU2JSIiIUYvRiZGJiIkJVEqKEYkIiIkRidGMiZGLTYlRi9GL0YvRiYiJGkiKihGJEYyRidGMiZJIkJHRiVGLkYmISRDJCooRiRGMkYnRjImRjg2JUYmRi9GL0YmISRpIiooRiRGMkYnRjImSSJYR0YlRjRGJkY1KihGJEYmRidGJkY3RiYhJClHKipGKkYrRiRGKkYnRipGLEYmIiRLJSoqRipGK0YkRipGJ0YqJkYtRjxGJiEkMyIqKkYqRitGJEYqRidGKiZGOEY0RiYiI0YqKkYqRitGJEYqRidGKiZJIllHRiVGNEYmRkoqJkYqRitGTEYmIiNTKiZGKkYrRklGJkZPKiZGKkYrRkZGJiEkZyIqKEYkRiZGJ0YmRjNGJiIkIz4qKEYkRiZGJ0YmRj9GJkZUKihGJEYmRidGJkY7RiYhJCM+RiYsJiomRiRGKkYnRioiIioiIilGJiEiIiMhIiQiJSM+KQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqKkkmYWxwaGFHNiIiIiJJKGVwc2lsb25HRiVGJixCKihGJCIiJEYnRiomSSJBR0YlNiUiIiFGLkYuRiYhI2EqKEYkRipGJ0YqJkkiQkdGJTYlRiZGLkYuRiYiI2EqKEYkRipGJ0YqJkkiWEdGJUYtRiZGLyooRiRGKkYnRiomSSJZR0YlNiVGLkYuRiZGJiIkQyQqKiIiIyNGJkY+RiRGPkYnRj4mRixGM0YmIiNPKipGPkY/RiRGPkYnRj4mRjJGLUYmISIqKipGPkY/RiRGPkYnRj4mRjdGO0YmISQ7IyoqRj5GP0YkRj5GJ0Y+JkY6Ri1GJkZEKihGJEYmRidGJkYrRiYhIzcqKEYkRiZGJ0YmRjFGJiIjNyooRiRGJkYnRiZGNkYmRksqKEYkRiZGJ0YmRjlGJiIkKUcqJkY+Rj9GQEYmISM7KiZGPkY/RkNGJiIiJSomRj5GP0ZGRiYhJCM+KiZGPkY/RklGJkZURiYsJiomRiRGPkYnRj4iIioiIilGJiEiIiMhIiQiJEci</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqKiw8KihJJmFscGhhRzYiIiIkSShlcHNpbG9uR0YnRigmSSJBR0YnNiUiIiFGLSIiIkYuIiRDJCoqIiIjI0YuRjFGJkYxRilGMSZGKzYlRi1GLUYtRi4iI2oqKkYxRjJGJkYxRilGMSZJIkJHRidGLEYuIiQzIioqRjFGMkYmRjFGKUYxJkY4NiVGLkYtRi1GLiEjaioqRjFGMkYmRjFGKUYxJkkiWEdGJ0Y0Ri5GNSooRiZGLkYpRi5GKkYuIiQpRyooRiZGLkYpRi4mRitGPEYuISNbKihGJkYuRilGLiZGOEY0Ri4iIzcqKEYmRi5GKUYuJkkiWUdGJ0Y0Ri5GSComRjFGMkYzRi4iI1MqJkYxRjJGN0YuIiMnKiomRjFGMkY7Ri4hI1MqJkYxRjJGP0YuRk1GLiwmKiZGJkYxRilGMSIiKiIiKUYuISIiRiZGV0YpRlcjRi4iJCM+</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqKixCKihJJmFscGhhRzYiIiIkSShlcHNpbG9uR0YnRigmSSJBR0YnNiUiIiFGLUYtIiIiISRpIiooRiZGKEYpRigmSSJCR0YnNiVGLkYtRi1GLiIkaSIqKEYmRihGKUYoJkkiWEdGJ0YsRi5GLyooRiZGKEYpRigmSSJZR0YnNiVGLUYtRi5GLiEkQyQqKiIiIyNGLkY+RiZGPkYpRj4mRitGM0YuIiQzIioqRj5GP0YmRj5GKUY+JkYyRixGLiEjRioqRj5GP0YmRj5GKUY+JkY3RjtGLiIkSyUqKkY+Rj9GJkY+RilGPiZGOkYsRi5GRCooRiZGLkYpRi5GKkYuISQjPiooRiZGLkYpRi5GMUYuIiQjPiooRiZGLkYpRi5GNkYuRksqKEYmRi5GKUYuRjlGLiEkKUcqJkY+Rj9GQEYuIiRnIiomRj5GP0ZDRi4hI1MqJkY+Rj9GRkYuIiQlUSomRj5GP0ZJRi5GVEYuLCYqJkYmRj5GKUY+IiIqIiIpRi4hIiJGJkZmbkYpRmZuI0YuIiRvKA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqLCIiIyMiIiJGJCxIKihJJmFscGhhRzYiIiIlSShlcHNpbG9uR0YqRismSSJBR0YqNiUiIiFGMEYwRiYhJDUpKihGKUYrRixGKyZJIkJHRio2JUYwRjBGJkYmISRzKiooRilGK0YsRismRjQ2JUYmRjBGMEYmIiQ1KSooRilGK0YsRismSSJYR0YqRi9GJkYxKipGJEYlRikiIiRGLEY/JkYuRjVGJiIlJ0giKipGJEYlRilGP0YsRj8mRi5GOUYmIiQzIioqRiRGJUYpRj9GLEY/JkY0Ri9GJiEjRioqRiRGJUYpRj9GLEY/JkkiWUdGKkYvRiZGRyooRilGJEYsRiRGLUYmISRXIiooRilGJEYsRiRGOEYmIiRXIiooRilGJEYsRiRGPEYmRkwqKkYkRiVGKUYmRixGJkZARiYiJV82KipGJEYlRilGJkYsRiZGQ0YmISQjPioqRiRGJUYpRiZGLEYmRkZGJiIjWyoqRiRGJUYpRiZGLEYmRklGJkZVRi0iJD8kRjMiJG8oRjghJD8kRjxGV0YmLCYqJkYpRiRGLEYkIiIqIiIpRiYhIiJGKUZobkYsRmhuI0YmRlg=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqKixOKihJJmFscGhhRzYiIiImSShlcHNpbG9uR0YnRigmSSJBR0YnNiUiIiFGLUYtIiIiISQnWyooRiZGKEYpRigmSSJCR0YnNiVGLkYtRi1GLiIkJ1sqKEYmRihGKUYoJkkiWEdGJ0YsRi5GLyoqIiIjI0YuRjlGJiIiJUYpRjsmRitGM0YuIiRDJCoqRjlGOkYmRjtGKUY7JkYyRixGLiEjIikqKkY5RjpGJkY7RilGOyZGNzYlRi1GLUYuRi5GNCoqRjlGOkYmRjtGKUY7JkkiWUdGJ0YsRi5GQCooRiYiIiRGKUZIRipGLiEkKEgqKEYmRkhGKUZIRjFGLiIkKEgqKEYmRkhGKUZIRjZGLkZJKihGJkZIRilGSCZGRkZDRi5GPSoqRjlGOkYmRjlGKUY5RjxGLiIkOyMqKkY5RjpGJkY5RilGOUY/Ri4hI2EqKkY5RjpGJkY5RilGOUZFRi5GUiooRiZGLkYpRi5GKkYuIiQjPiooRiZGLkYpRi5GMUYuISQjPiooRiZGLkYpRi5GNkYuRlUqKEYmRi5GKUYuRk5GLiIkKUcqJkY5RjpGPEYuISRnIiomRjlGOkY/Ri4iI1MqJkY5RjpGQkYuISQlUSomRjlGOkZFRi5GaG5GLiwmKiZGJkY5RilGOSIiKiIiKUYuISIiRiZGYG9GKUZgbyNGYG8iJCVR</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LDQqKEkmYWxwaGFHNiIiIiNJKGVwc2lsb25HRiVGJiZJIlhHRiU2JSIiIUYrIiIiRiwjIiMiKSIkNyYqKkYmI0YsRiZGJEYsRidGLCZJIkFHRiU2JUYrRitGK0YsIyEjUiIlWz8qKkYmRjFGJEYsRidGLCZJIkJHRiU2JUYsRitGK0YsIyIjUkY3KipGJkYxRiRGLEYnRiwmRilGNEYsRjUqKkYmRjFGJEYsRidGLCZJIllHRiVGKkYsIyEiKkYvJkYzRjsjIiImIiRHIiZGOkY0IyEiJkYvRigjIiIkIiNLJkZCRjRGSg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LDoqKEkmYWxwaGFHNiIiIiNJKGVwc2lsb25HRiVGJiZJIkFHRiU2JSIiIUYrRisiIiIjISNqIiRjIyooRiRGJkYnRiYmSSJCR0YlNiVGK0YrRixGLCMhIyIpIiRHIiooRiRGJkYnRiYmRjI2JUYsRitGK0YsIyIjakYvKihGJEYmRidGJiZJIlhHRiVGKkYsRi0qKkYmI0YsRiZGJEYsRidGLCZGKUYzRiwjISIqIiNLKipGJkZARiRGLEYnRiwmRilGOUYsIyIjQEY2KipGJkZARiRGLEYnRiwmRjJGKkYsIyEjQCIkNyYqKkYmRkBGJEYsRidGLCZJIllHRiVGKkYsRktGKCMhIiZGREYxIyEiJCIiKUY4IyIiJkZERj1GUQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4050" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4051" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4052" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4053" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">## RESTART 
## AND SOLVE MANUALLY THE 20 EQUATIONS OBTAINED AT ORDER 5

restart:

E5[1] := (1/32)*(-40*A[0, 0, 0]+40*B[1, 0, 0]-40*X[0, 0, 0]-96*B[0, 0, 1]-3*sqrt(2)*alpha*epsilon*Y[0, 0, 0]-3*sqrt(2)*alpha*epsilon*B[0, 0, 0]+12*sqrt(2)*alpha*epsilon*A[1, 0, 0]-54*epsilon^2*alpha^2*A[0, 0, 0]+54*epsilon^2*alpha^2*B[1, 0, 0]-54*epsilon^2*alpha^2*X[0, 0, 0]-108*alpha^2*epsilon^2*B[0, 0, 1])/(9*alpha^2*epsilon^2+8);

E5[2] := (1/128)*sqrt(2)*(20*sqrt(2)*A[0, 0, 0]-20*sqrt(2)*B[1, 0, 0]+20*sqrt(2)*X[0, 0, 0]+48*sqrt(2)*B[0, 0, 1]+9*Y[0, 0, 0]*epsilon*alpha+9*B[0, 0, 0]*epsilon*alpha-36*alpha*epsilon*A[1, 0, 0]+288*alpha*epsilon*A[0, 0, 1]+36*alpha^2*epsilon^2*sqrt(2)*A[0, 0, 0]-36*alpha^2*epsilon^2*sqrt(2)*B[1, 0, 0]+36*alpha^2*epsilon^2*sqrt(2)*X[0, 0, 0]+324*alpha^3*epsilon^3*A[0, 0, 1]+54*alpha^2*epsilon^2*sqrt(2)*B[0, 0, 1])/(9*alpha^2*epsilon^2+8);

E5[3] := (1/256)*sqrt(2)*(-54*alpha^3*epsilon^3*X[0, 0, 0]+54*alpha^3*epsilon^3*B[1, 0, 0]-54*alpha^3*epsilon^3*A[0, 0, 0]-9*alpha^2*epsilon^2*sqrt(2)*Y[0, 0, 0]+36*alpha^2*epsilon^2*sqrt(2)*A[1, 0, 0]-9*alpha^2*epsilon^2*sqrt(2)*B[0, 0, 0]+108*alpha^2*epsilon^2*sqrt(2)*X[0, 0, 1]-54*alpha*epsilon*X[0, 0, 0]+54*alpha*epsilon*B[1, 0, 0]-54*alpha*epsilon*A[0, 0, 0]+96*sqrt(2)*X[0, 0, 1]+40*sqrt(2)*A[1, 0, 0]-10*sqrt(2)*Y[0, 0, 0]-10*sqrt(2)*B[0, 0, 0])/(9*alpha^2*epsilon^2+8);

E5[4] := (1/256)*(972*alpha^4*epsilon^4*X[0, 0, 1]+243*alpha^3*epsilon^3*sqrt(2)*A[0, 0, 0]-243*alpha^3*epsilon^3*sqrt(2)*B[1, 0, 0]+324*alpha^3*epsilon^3*sqrt(2)*Y[0, 0, 1]+243*alpha^3*epsilon^3*sqrt(2)*X[0, 0, 0]+36*alpha^2*epsilon^2*B[0, 0, 0]+36*alpha^2*epsilon^2*Y[0, 0, 0]-144*alpha^2*epsilon^2*A[1, 0, 0]+288*sqrt(2)*alpha*epsilon*X[0, 0, 0]+288*sqrt(2)*alpha*epsilon*A[0, 0, 0]-288*sqrt(2)*alpha*epsilon*B[1, 0, 0]+288*sqrt(2)*alpha*epsilon*Y[0, 0, 1]-768*X[0, 0, 1]-320*A[1, 0, 0]+80*Y[0, 0, 0]+80*B[0, 0, 0])/(9*alpha^2*epsilon^2+8);

E5[5] := -(1/128)*sqrt(2)*(54*alpha^3*epsilon^3*B[1, 0, 0]-324*alpha^3*epsilon^3*Y[0, 0, 1]-54*alpha^3*epsilon^3*X[0, 0, 0]-54*alpha^3*epsilon^3*A[0, 0, 0]-9*alpha^2*epsilon^2*sqrt(2)*B[0, 0, 0]-9*alpha^2*epsilon^2*sqrt(2)*Y[0, 0, 0]+216*alpha^2*epsilon^2*sqrt(2)*X[0, 0, 1]+36*alpha^2*epsilon^2*sqrt(2)*A[1, 0, 0]-84*alpha*epsilon*X[0, 0, 0]-84*alpha*epsilon*A[0, 0, 0]+84*alpha*epsilon*B[1, 0, 0]-288*alpha*epsilon*Y[0, 0, 1]+192*sqrt(2)*X[0, 0, 1]-20*sqrt(2)*Y[0, 0, 0]+80*sqrt(2)*A[1, 0, 0]-20*sqrt(2)*B[0, 0, 0])/(9*alpha^2*epsilon^2+8);

E5[6] := (1/1024)*(320*A[0, 0, 0]-320*B[1, 0, 0]+320*X[0, 0, 0]+768*B[0, 0, 1]-48*sqrt(2)*alpha*epsilon*Y[0, 0, 0]-48*sqrt(2)*alpha*epsilon*B[0, 0, 0]+192*sqrt(2)*alpha*epsilon*A[1, 0, 0]+1152*sqrt(2)*alpha*epsilon*A[0, 0, 1]-144*epsilon^2*alpha^2*A[0, 0, 0]+144*epsilon^2*alpha^2*B[1, 0, 0]-144*epsilon^2*alpha^2*X[0, 0, 0]-972*alpha^4*epsilon^4*B[0, 0, 1]+540*alpha^3*epsilon^3*sqrt(2)*A[1, 0, 0]-135*alpha^3*epsilon^3*sqrt(2)*B[0, 0, 0]-135*alpha^3*epsilon^3*sqrt(2)*Y[0, 0, 0]+1296*alpha^3*epsilon^3*sqrt(2)*A[0, 0, 1]-810*alpha^4*epsilon^4*X[0, 0, 0]-810*alpha^4*epsilon^4*A[0, 0, 0]+810*alpha^4*epsilon^4*B[1, 0, 0])/(9*alpha^2*epsilon^2+8);

E5[7] := -(1/768)*sqrt(2)*(-108*alpha^2*epsilon^2*X[0, 0, 1]+12*sqrt(2)*alpha*epsilon*X[0, 0, 0]+18*sqrt(2)*alpha*epsilon*Y[0, 0, 1]+12*sqrt(2)*alpha*epsilon*A[0, 0, 0]-12*sqrt(2)*alpha*epsilon*B[1, 0, 0]+5*Y[0, 0, 0]-48*X[0, 0, 1]-20*A[1, 0, 0]+5*B[0, 0, 0])/(alpha*epsilon);

E5[8] := (1/768)*sqrt(2)*(-18*epsilon^2*alpha^2*B[1, 0, 0]+18*epsilon^2*alpha^2*A[0, 0, 0]+108*alpha^2*epsilon^2*B[0, 0, 1]+18*epsilon^2*alpha^2*X[0, 0, 0]-12*sqrt(2)*alpha*epsilon*A[1, 0, 0]+3*sqrt(2)*alpha*epsilon*Y[0, 0, 0]+3*sqrt(2)*alpha*epsilon*B[0, 0, 0]+72*sqrt(2)*alpha*epsilon*A[0, 0, 1]+20*A[0, 0, 0]-20*B[1, 0, 0]+20*X[0, 0, 0]+48*B[0, 0, 1])/(alpha*epsilon);

E5[9] := -(3/64)*sqrt(2)*(-108*alpha^2*epsilon^2*X[0, 0, 1]+3*sqrt(2)*alpha*epsilon*X[0, 0, 0]+3*sqrt(2)*alpha*epsilon*A[0, 0, 0]-3*sqrt(2)*alpha*epsilon*B[1, 0, 0]-8*A[1, 0, 0]+2*Y[0, 0, 0]-96*X[0, 0, 1]+2*B[0, 0, 0])*alpha*epsilon/(9*alpha^2*epsilon^2+8);

E5[10] := -(3/1024)*sqrt(2)*(12*sqrt(2)*alpha*epsilon*A[1, 0, 0]-3*sqrt(2)*alpha*epsilon*Y[0, 0, 0]-3*sqrt(2)*alpha*epsilon*B[0, 0, 0]-108*alpha^2*epsilon^2*B[0, 0, 1]-18*epsilon^2*alpha^2*X[0, 0, 0]+18*epsilon^2*alpha^2*B[1, 0, 0]-18*epsilon^2*alpha^2*A[0, 0, 0]-96*B[0, 0, 1]-8*A[0, 0, 0]+8*B[1, 0, 0]-8*X[0, 0, 0])*alpha*epsilon/(9*alpha^2*epsilon^2+8);

E5[11] := (3/128)*alpha*epsilon*(-324*alpha^3*epsilon^3*X[0, 0, 1]-108*alpha^2*epsilon^2*sqrt(2)*Y[0, 0, 1]+63*alpha^2*epsilon^2*sqrt(2)*A[0, 0, 0]-63*alpha^2*epsilon^2*sqrt(2)*B[1, 0, 0]+63*alpha^2*epsilon^2*sqrt(2)*X[0, 0, 0]-288*X[0, 0, 1]*epsilon*alpha-48*alpha*epsilon*A[1, 0, 0]+12*B[0, 0, 0]*epsilon*alpha+12*Y[0, 0, 0]*epsilon*alpha-40*sqrt(2)*B[1, 0, 0]+40*sqrt(2)*X[0, 0, 0]-96*sqrt(2)*Y[0, 0, 1]+40*sqrt(2)*A[0, 0, 0])/(9*alpha^2*epsilon^2+8);

E5[12] := (3/512)*alpha*epsilon*(54*alpha^2*epsilon^2*sqrt(2)*B[0, 0, 1]-36*alpha*epsilon*A[1, 0, 0]+9*Y[0, 0, 0]*epsilon*alpha+9*B[0, 0, 0]*epsilon*alpha+18*alpha^2*epsilon^2*sqrt(2)*X[0, 0, 0]-18*alpha^2*epsilon^2*sqrt(2)*B[1, 0, 0]+18*alpha^2*epsilon^2*sqrt(2)*A[0, 0, 0]+288*alpha*epsilon*A[0, 0, 1]+48*sqrt(2)*B[0, 0, 1]+324*alpha^3*epsilon^3*A[0, 0, 1]+4*sqrt(2)*A[0, 0, 0]-4*sqrt(2)*B[1, 0, 0]+4*sqrt(2)*X[0, 0, 0])/(9*alpha^2*epsilon^2+8);

E5[13] := -(3/8192)*alpha*epsilon*(40*sqrt(2)*Y[0, 0, 0]+40*sqrt(2)*B[0, 0, 0]-160*sqrt(2)*A[1, 0, 0]+192*alpha*epsilon*A[0, 0, 0]+192*alpha*epsilon*X[0, 0, 0]-192*alpha*epsilon*B[1, 0, 0]+384*sqrt(2)*A[0, 0, 1]+432*alpha^2*epsilon^2*sqrt(2)*A[0, 0, 1]+27*alpha^2*epsilon^2*sqrt(2)*B[0, 0, 0]+27*alpha^2*epsilon^2*sqrt(2)*Y[0, 0, 0]-108*alpha^2*epsilon^2*sqrt(2)*A[1, 0, 0]+162*alpha^3*epsilon^3*X[0, 0, 0]+162*alpha^3*epsilon^3*A[0, 0, 0]-162*alpha^3*epsilon^3*B[1, 0, 0]-288*alpha*epsilon*B[0, 0, 1]-324*alpha^3*epsilon^3*B[0, 0, 1])/(9*alpha^2*epsilon^2+8);

E5[14] := -(3/128)*alpha*epsilon*(-54*alpha^3*epsilon^3*X[0, 0, 0]+54*alpha^3*epsilon^3*B[1, 0, 0]-54*alpha^3*epsilon^3*A[0, 0, 0]+324*alpha^3*epsilon^3*Y[0, 0, 1]-216*alpha^2*epsilon^2*sqrt(2)*X[0, 0, 1]+36*alpha^2*epsilon^2*sqrt(2)*A[1, 0, 0]-9*alpha^2*epsilon^2*sqrt(2)*Y[0, 0, 0]-9*alpha^2*epsilon^2*sqrt(2)*B[0, 0, 0]-12*alpha*epsilon*A[0, 0, 0]-12*alpha*epsilon*X[0, 0, 0]+12*alpha*epsilon*B[1, 0, 0]+288*alpha*epsilon*Y[0, 0, 1]+4*sqrt(2)*B[0, 0, 0]-16*sqrt(2)*A[1, 0, 0]+4*sqrt(2)*Y[0, 0, 0]-192*sqrt(2)*X[0, 0, 1])/(9*alpha^2*epsilon^2+8);

E5[15] := (1/192)*(108*alpha^2*epsilon^2*sqrt(2)*B[0, 0, 1]-48*alpha*epsilon*A[1, 0, 0]+12*Y[0, 0, 0]*epsilon*alpha+12*B[0, 0, 0]*epsilon*alpha+63*alpha^2*epsilon^2*sqrt(2)*X[0, 0, 0]-63*alpha^2*epsilon^2*sqrt(2)*B[1, 0, 0]+63*alpha^2*epsilon^2*sqrt(2)*A[0, 0, 0]+96*sqrt(2)*B[0, 0, 1]+324*alpha^3*epsilon^3*A[0, 0, 1]+40*sqrt(2)*A[0, 0, 0]-40*sqrt(2)*B[1, 0, 0]+40*sqrt(2)*X[0, 0, 0]+288*alpha*epsilon*A[0, 0, 1])/(alpha*epsilon*(9*alpha^2*epsilon^2+8));

E5[16] := (1/768)*(-40*sqrt(2)*Y[0, 0, 0]-40*sqrt(2)*B[0, 0, 0]+160*sqrt(2)*A[1, 0, 0]-192*alpha*epsilon*A[0, 0, 0]-192*alpha*epsilon*X[0, 0, 0]+192*alpha*epsilon*B[1, 0, 0]+384*sqrt(2)*X[0, 0, 1]-27*alpha^2*epsilon^2*sqrt(2)*B[0, 0, 0]+432*alpha^2*epsilon^2*sqrt(2)*X[0, 0, 1]-27*alpha^2*epsilon^2*sqrt(2)*Y[0, 0, 0]+108*alpha^2*epsilon^2*sqrt(2)*A[1, 0, 0]-288*alpha*epsilon*Y[0, 0, 1]-324*alpha^3*epsilon^3*Y[0, 0, 1]-162*alpha^3*epsilon^3*X[0, 0, 0]-162*alpha^3*epsilon^3*A[0, 0, 0]+162*alpha^3*epsilon^3*B[1, 0, 0])/(alpha*epsilon*(9*alpha^2*epsilon^2+8));

E5[17] := (1/768)*sqrt(2)*(-192*sqrt(2)*alpha*epsilon*A[1, 0, 0]+48*sqrt(2)*alpha*epsilon*Y[0, 0, 0]+48*sqrt(2)*alpha*epsilon*B[0, 0, 0]-144*epsilon^2*alpha^2*X[0, 0, 0]+144*epsilon^2*alpha^2*B[1, 0, 0]-144*epsilon^2*alpha^2*A[0, 0, 0]+768*B[0, 0, 1]+1296*sqrt(2)*alpha^3*epsilon^3*A[0, 0, 1]-27*sqrt(2)*alpha^3*epsilon^3*B[0, 0, 0]-27*sqrt(2)*alpha^3*epsilon^3*Y[0, 0, 0]+108*sqrt(2)*alpha^3*epsilon^3*A[1, 0, 0]+320*A[0, 0, 0]-320*B[1, 0, 0]+320*X[0, 0, 0]+1152*sqrt(2)*alpha*epsilon*A[0, 0, 1]+810*alpha^4*epsilon^4*B[1, 0, 0]-810*alpha^4*epsilon^4*A[0, 0, 0]-972*alpha^4*epsilon^4*B[0, 0, 1]-810*alpha^4*epsilon^4*X[0, 0, 0])/(alpha*epsilon*(9*alpha^2*epsilon^2+8));

E5[18] := -(1/384)*(40*sqrt(2)*Y[0, 0, 0]+40*sqrt(2)*B[0, 0, 0]-160*sqrt(2)*A[1, 0, 0]+192*alpha*epsilon*A[0, 0, 0]-192*alpha*epsilon*B[1, 0, 0]+192*alpha*epsilon*X[0, 0, 0]+288*alpha*epsilon*Y[0, 0, 1]+324*alpha^3*epsilon^3*Y[0, 0, 1]+297*alpha^3*epsilon^3*B[1, 0, 0]-297*alpha^3*epsilon^3*A[0, 0, 0]-297*alpha^3*epsilon^3*X[0, 0, 0]-486*alpha^5*epsilon^5*A[0, 0, 0]-486*alpha^5*epsilon^5*X[0, 0, 0]+486*alpha^5*epsilon^5*B[1, 0, 0]-54*alpha^2*epsilon^2*sqrt(2)*B[0, 0, 0]-54*alpha^2*epsilon^2*sqrt(2)*Y[0, 0, 0]+216*alpha^2*epsilon^2*sqrt(2)*A[1, 0, 0]-384*sqrt(2)*X[0, 0, 1]+486*alpha^4*epsilon^4*sqrt(2)*X[0, 0, 1]-81*alpha^4*epsilon^4*sqrt(2)*B[0, 0, 0]-81*alpha^4*epsilon^4*sqrt(2)*Y[0, 0, 0]+324*alpha^4*epsilon^4*sqrt(2)*A[1, 0, 0])/(alpha*epsilon*(9*alpha^2*epsilon^2+8));

E5[19] := (81/512)*alpha^2*epsilon^2*X[0, 0, 1]-(39/2048)*sqrt(2)*alpha*epsilon*X[0, 0, 0]+(39/2048)*sqrt(2)*alpha*epsilon*B[1, 0, 0]-(39/2048)*sqrt(2)*alpha*epsilon*A[0, 0, 0]-(9/512)*sqrt(2)*alpha*epsilon*Y[0, 0, 1]-(5/512)*B[0, 0, 0]+(5/128)*A[1, 0, 0]-(5/512)*Y[0, 0, 0]+(3/32)*X[0, 0, 1];

E5[20] := -(63/256)*epsilon^2*alpha^2*X[0, 0, 0]-(63/256)*epsilon^2*alpha^2*A[0, 0, 0]+(63/256)*epsilon^2*alpha^2*B[1, 0, 0]-(81/128)*alpha^2*epsilon^2*B[0, 0, 1]-(9/32)*sqrt(2)*alpha*epsilon*A[0, 0, 1]+(21/128)*sqrt(2)*alpha*epsilon*A[1, 0, 0]-(21/512)*sqrt(2)*alpha*epsilon*B[0, 0, 0]-(21/512)*sqrt(2)*alpha*epsilon*Y[0, 0, 0]-(5/32)*A[0, 0, 0]+(5/32)*B[1, 0, 0]-(5/32)*X[0, 0, 0]-(3/8)*B[0, 0, 1];
</Text-field>
</Input>
<Output>
<Text-field style="Diagnostic" layout="Diagnostic">{--&gt; enter ModuleUnload, args = </Text-field>
<Text-field style="Diagnostic" layout="Diagnostic">&lt;-- exit ModuleUnload (now at top level) = }
{--&gt; enter OnUnload, args = 
&lt;-- exit OnUnload (now at top level) = }</Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjFGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNigtSSZtZnJhY0dGJDYoRjotRjs2JFEjMzJGJ0Y+LyUubGluZXRoaWNrbmVzc0dGPS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zmby8lKWJldmVsbGVkR0ZFLUZKNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+Rk1GT0ZRRlNGVUZXRlkvRmZuUSYwLjBlbUYnL0ZpbkZfcC1GXW82KC1GIzYmLUYjNjktRko2LVEqJnVtaW51czA7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEsMC4yMjIyMjIyZW1GJy9GaW5GW3EtRiM2Ji1GOzYkUSM0MEYnRj5GW3AtRiw2JS1GLzYlUSJBRidGMkY1LUYjNiotRjs2JEZIRj4tRko2LVEiLEYnRj5GTS9GUEY0RlFGU0ZVRldGWUZecC9GaW5RLDAuMzMzMzMzM2VtRidGaXFGW3JGaXFGQEZDRj5GRkY+LUZKNi1RIitGJ0Y+Rk1GT0ZRRlNGVUZXRllGanBGXHEtRiM2JkZfcUZbcC1GLDYlLUYvNiVRIkJGJ0YyRjUtRiM2KkY6RltyRmlxRltyRmlxRkBGQ0Y+RkZGPi1GSjYtUSgmbWludXM7RidGPkZNRk9GUUZTRlVGV0ZZRmpwRlxxLUYjNiZGX3FGW3AtRiw2JS1GLzYlUSJYRidGMkY1RmdxRkZGPkZdcy1GIzYmLUY7NiRRIzk2RidGPkZbcC1GLDYlRmhyLUYjNipGaXFGW3JGaXFGW3JGOkZARkNGPkZGRj5GXXMtRiM2LC1GOzYkUSIzRidGPkZbcC1JJm1zcXJ0R0YkNiMtRjs2JFEiMkYnRj5GW3AtRi82JVEnJiM5NDU7RicvRjNGRUY+RltwLUYvNiVRJyYjOTQ5O0YnRl51Rj5GW3AtRiw2JS1GLzYlUSJZRidGMkY1RmdxRkZGPkZdcy1GIzYsRmJ0RltwRmV0RltwRlt1RltwRl91RltwLUYsNiVGaHJGZ3FGRkY+RmFyLUYjNiwtRjs2JFEjMTJGJ0Y+RltwRmV0RltwRlt1RltwRl91RltwLUYsNiVGZHFGW3NGRkY+Rl1zLUYjNiotRjs2JFEjNTRGJ0Y+RltwLUklbXN1cEdGJDYlRl91Rmh0LyUxc3VwZXJzY3JpcHRzaGlmdEdGSEZbcC1GaHY2JUZbdUZodEZqdkZbcEZicUY+RmFyLUYjNipGZHZGW3BGZ3ZGW3BGXHdGW3BGZnJGPkZdcy1GIzYqRmR2RltwRmd2RltwRlx3RltwRmJzRj5GXXMtRiM2Ki1GOzYkUSQxMDhGJ0Y+RltwRlx3RltwRmd2RltwRlx0Rj5GPkZARkNGPi1GIzYmLUYjNiYtRiM2KC1GOzYkUSI5RidGPkZbcEZcd0ZbcEZndkY+RmFyLUY7NiRRIjhGJ0Y+Rj5GQEZDRj5GYm9GZG9GZ29GaW9GQEZDRj5GQEZDRj4=">LCQqJiw4JkkiQUc2IjYlIiIhRilGKSEjUyZJIkJHRic2JSIiIkYpRikiI1MmSSJYR0YnRihGKiZGLDYlRilGKUYuISMnKioqIiIjI0YuRjZJJmFscGhhR0YnRi5JKGVwc2lsb25HRidGLiZJIllHRidGKEYuISIkKipGNkY3RjhGLkY5Ri4mRixGKEYuRjwqKkY2RjdGOEYuRjlGLiZGJkYtRi4iIzcqKEY5RjZGOEY2RiVGLiEjYSooRjlGNkY4RjZGK0YuIiNhKihGOUY2RjhGNkYwRi5GQyooRjhGNkY5RjZGMkYuISQzIkYuLCYqJkY4RjZGOUY2IiIqIiIpRi4hIiIjRi4iI0s=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqKCIiIyMiIiJGJCw8KiZGJEYlJkkiQUc2IjYlIiIhRi1GLUYmIiM/KiZGJEYlJkkiQkdGKzYlRiZGLUYtRiYhIz8qJkYkRiUmSSJYR0YrRixGJkYuKiZGJEYlJkYxNiVGLUYtRiZGJiIjWyooJkkiWUdGK0YsRiZJKGVwc2lsb25HRitGJkkmYWxwaGFHRitGJiIiKiooJkYxRixGJkY+RiZGP0YmRkAqKEY/RiZGPkYmJkYqRjJGJiEjTyooRj9GJkY+RiYmRipGOUYmIiQpRyoqRj9GJEY+RiRGJEYlRilGJiIjTyoqRj9GJEY+RiRGJEYlRjBGJkZFKipGP0YkRj5GJEYkRiVGNUYmRkoqKEY/IiIkRj5GTkZHRiYiJEMkKipGP0YkRj5GJEYkRiVGOEYmIiNhRiYsJiomRj9GJEY+RiRGQCIiKUYmISIiI0YmIiRHIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqKCIiIyMiIiJGJCw+KihJJmFscGhhRzYiIiIkSShlcHNpbG9uR0YqRismSSJYR0YqNiUiIiFGMEYwRiYhI2EqKEYpRitGLEYrJkkiQkdGKjYlRiZGMEYwRiYiI2EqKEYpRitGLEYrJkkiQUdGKkYvRiZGMSoqRilGJEYsRiRGJEYlJkkiWUdGKkYvRiYhIioqKkYpRiRGLEYkRiRGJSZGOUY1RiYiI08qKkYpRiRGLEYkRiRGJSZGNEYvRiZGPSoqRilGJEYsRiRGJEYlJkYuNiVGMEYwRiZGJiIkMyIqKEYpRiZGLEYmRi1GJkYxKihGKUYmRixGJkYzRiZGNiooRilGJkYsRiZGOEYmRjEqJkYkRiVGREYmIiMnKiomRiRGJUY/RiYiI1MqJkYkRiVGO0YmISM1KiZGJEYlRkJGJkZPRiYsJiomRilGJEYsRiQiIioiIilGJiEiIiNGJiIkYyM=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjRGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjFGJ0Y+LUY7NiRRJDI1NkYnRj4vJS5saW5ldGhpY2tuZXNzR0Zhby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zpby8lKWJldmVsbGVkR0ZFLUZKNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+Rk1GT0ZRRlNGVUZXRlkvRmZuUSYwLjBlbUYnL0ZpbkZicC1GXW82KC1GIzYmLUYjNkItRiM2Ki1GOzYkUSQ5NzJGJ0Y+Rl5wLUklbXN1cEdGJDYlLUYvNiVRJyYjOTQ1O0YnL0YzRkVGPkY6LyUxc3VwZXJzY3JpcHRzaGlmdEdGSEZecC1GYHE2JS1GLzYlUScmIzk0OTtGJ0ZlcUY+RjpGZnFGXnAtRiw2JS1GLzYlUSJYRidGMkY1LUYjNiotRjs2JEZIRj4tRko2LVEiLEYnRj5GTS9GUEY0RlFGU0ZVRldGWUZhcC9GaW5RLDAuMzMzMzMzM2VtRidGZHJGZnJGX29GQEZDRj5GRkY+LUZKNi1RIitGJ0Y+Rk1GT0ZRRlNGVUZXRlkvRmZuUSwwLjIyMjIyMjJlbUYnL0ZpbkZgcy1GIzYsLUY7NiRRJDI0M0YnRj5GXnAtRmBxNiVGYnEtRjs2JFEiM0YnRj5GZnFGXnAtRmBxNiVGanFGaXNGZnFGXnAtSSZtc3FydEdGJDYjLUY7NiRRIjJGJ0Y+Rl5wLUYsNiUtRi82JVEiQUYnRjJGNS1GIzYqRmRyRmZyRmRyRmZyRmRyRkBGQ0Y+RkZGPi1GSjYtUSgmbWludXM7RidGPkZNRk9GUUZTRlVGV0ZZRl9zRmFzLUYjNixGZHNGXnBGZ3NGXnBGXHRGXnBGXnRGXnAtRiw2JS1GLzYlUSJCRidGMkY1LUYjNipGX29GZnJGZHJGZnJGZHJGQEZDRj5GRkY+RlxzLUYjNiwtRjs2JFEkMzI0RidGPkZecEZnc0ZecEZcdEZecEZedEZecC1GLDYlLUYvNiVRIllGJ0YyRjVGYnJGRkY+RlxzLUYjNixGZHNGXnBGZ3NGXnBGXHRGXnBGXnRGXnAtRiw2JUZfckZpdEZGRj5GXHMtRiM2Ki1GOzYkUSMzNkYnRj5GXnAtRmBxNiVGYnFGYXRGZnFGXnAtRmBxNiVGanFGYXRGZnFGXnAtRiw2JUZidUZpdEZGRj5GXHMtRiM2KkZndkZecEZqdkZecEZcd0ZecC1GLDYlRl52Rml0RkZGPkZbdS1GIzYqLUY7NiRRJDE0NEYnRj5GXnBGanZGXnBGXHdGXnAtRiw2JUZmdEZldUZGRj5GXHMtRiM2LC1GOzYkUSQyODhGJ0Y+Rl5wRl50Rl5wRmJxRl5wRmpxRl5wRmN2Rj5GXHMtRiM2LEZdeEZecEZedEZecEZicUZecEZqcUZecEZkdEY+Rlt1LUYjNixGXXhGXnBGXnRGXnBGYnFGXnBGanFGXnBGYHVGPkZccy1GIzYsRl14Rl5wRl50Rl5wRmJxRl5wRmpxRl5wRlx2Rj5GW3UtRiM2Ji1GOzYkUSQ3NjhGJ0Y+Rl5wRl1yRj5GW3UtRiM2Ji1GOzYkUSQzMjBGJ0Y+Rl5wRml3Rj5GXHMtRiM2Ji1GOzYkUSM4MEYnRj5GXnBGYndGPkZccy1GIzYmRmJ5Rl5wRl53Rj5GPkZARkNGPi1GIzYmLUYjNiYtRiM2KC1GOzYkUSI5RidGPkZecEZqdkZecEZcd0Y+RlxzLUY7NiRRIjhGJ0Y+Rj5GQEZDRj5GZW9GZ29Gam9GXHBGQEZDRj5GQEZDRj4=">LCQqJixCKihJJmFscGhhRzYiIiIlSShlcHNpbG9uR0YnRigmSSJYR0YnNiUiIiFGLSIiIkYuIiRzKioqRiYiIiRGKUYxIiIjI0YuRjImSSJBR0YnNiVGLUYtRi1GLiIkViMqKkYmRjFGKUYxRjJGMyZJIkJHRic2JUYuRi1GLUYuISRWIyoqRiZGMUYpRjFGMkYzJkkiWUdGJ0YsRi4iJEMkKipGJkYxRilGMUYyRjMmRitGNkYuRjcqKEYmRjJGKUYyJkY6RjZGLiIjTyooRiZGMkYpRjImRj9GNkYuRkUqKEYmRjJGKUYyJkY1RjtGLiEkVyIqKkYyRjNGJkYuRilGLkZCRi4iJClHKipGMkYzRiZGLkYpRi5GNEYuRkwqKkYyRjNGJkYuRilGLkY5Ri4hJClHKipGMkYzRiZGLkYpRi5GPkYuRkxGKiEkbyhGSSEkPyRGRyIjISlGREZTRi4sJiomRiZGMkYpRjIiIioiIilGLiEiIiNGLiIkYyM=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqKCIiIyMiIiJGJCxCKihJJmFscGhhRzYiIiIkSShlcHNpbG9uR0YqRismSSJCR0YqNiVGJiIiIUYwRiYiI2EqKEYpRitGLEYrJkkiWUdGKjYlRjBGMEYmRiYhJEMkKihGKUYrRixGKyZJIlhHRio2JUYwRjBGMEYmISNhKihGKUYrRixGKyZJIkFHRipGOkYmRjsqKkYpRiRGLEYkRiRGJSZGLkY6RiYhIioqKkYpRiRGLEYkRiRGJSZGNEY6RiZGQSoqRilGJEYsRiRGJEYlJkY5RjVGJiIkOyMqKkYpRiRGLEYkRiRGJSZGPkYvRiYiI08qKEYpRiZGLEYmRjhGJiEjJSkqKEYpRiZGLEYmRj1GJkZLKihGKUYmRixGJkYtRiYiIyUpKihGKUYmRixGJkYzRiYhJClHKiZGJEYlRkVGJiIkIz4qJkYkRiVGQ0YmISM/KiZGJEYlRkhGJiIjISkqJkYkRiVGQEYmRlRGJiwmKiZGKUYkRixGJCIiKiIiKUYmISIiI0ZmbiIkRyI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqJixIJkkiQUc2IjYlIiIhRilGKSIkPyQmSSJCR0YnNiUiIiJGKUYpISQ/JCZJIlhHRidGKEYqJkYsNiVGKUYpRi4iJG8oKioiIiMjRi5GNkkmYWxwaGFHRidGLkkoZXBzaWxvbkdGJ0YuJkkiWUdGJ0YoRi4hI1sqKkY2RjdGOEYuRjlGLiZGLEYoRi5GPCoqRjZGN0Y4Ri5GOUYuJkYmRi1GLiIkIz4qKkY2RjdGOEYuRjlGLiZGJkYzRi4iJV82KihGOUY2RjhGNkYlRi4hJFciKihGOUY2RjhGNkYrRi4iJFciKihGOUY2RjhGNkYwRi5GRiooRjgiIiVGOUZLRjJGLiEkcyoqKkY4IiIkRjlGTkY2RjdGQEYuIiRTJioqRjhGTkY5Rk5GNkY3Rj5GLiEkTiIqKkY4Rk5GOUZORjZGN0Y6Ri5GUSoqRjhGTkY5Rk5GNkY3RkNGLiIlJ0giKihGOEZLRjlGS0YwRi4hJDUpKihGOEZLRjlGS0YlRi5GViooRjhGS0Y5RktGK0YuIiQ1KUYuLCYqJkY4RjZGOUY2IiIqIiIpRi4hIiIjRi4iJUM1</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjdGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNictRko2LVEqJnVtaW51czA7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEsMC4yMjIyMjIyZW1GJy9GaW5GYG8tRiM2KC1JJm1mcmFjR0YkNigtRjs2JFEiMUYnRj4tRjs2JFEkNzY4RidGPi8lLmxpbmV0aGlja25lc3NHRmlvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmFwLyUpYmV2ZWxsZWRHRkUtRko2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RJjAuMGVtRicvRmluRmpwLUZlbzYoLUYjNigtSSZtc3FydEdGJDYjLUY7NiRRIjJGJ0Y+RmZwLUkobWZlbmNlZEdGJDYkLUYjNjVGXG8tRiM2Ki1GOzYkUSQxMDhGJ0Y+RmZwLUklbXN1cEdGJDYlLUYvNiVRJyYjOTQ1O0YnL0YzRkVGPkZjcS8lMXN1cGVyc2NyaXB0c2hpZnRHRkhGZnAtRmFyNiUtRi82JVEnJiM5NDk7RidGZnJGPkZjcUZnckZmcC1GLDYlLUYvNiVRIlhGJ0YyRjUtRiM2Ki1GOzYkRkhGPi1GSjYtUSIsRidGPkZNL0ZQRjRGUUZTRlVGV0ZZRmlwL0ZpblEsMC4zMzMzMzMzZW1GJ0Zlc0Znc0Znb0ZARkNGPkZGRj4tRko2LVEiK0YnRj5GTUZPRlFGU0ZVRldGWUZfb0Zhby1GIzYsLUY7NiRRIzEyRidGPkZmcEZgcUZmcEZjckZmcEZbc0ZmcC1GLDYlRmBzLUYjNipGZXNGZ3NGZXNGZ3NGZXNGQEZDRj5GRkY+Rl10LUYjNiwtRjs2JFEjMThGJ0Y+RmZwRmBxRmZwRmNyRmZwRltzRmZwLUYsNiUtRi82JVEiWUYnRjJGNUZjc0ZGRj5GXXQtRiM2LEZidEZmcEZgcUZmcEZjckZmcEZbc0ZmcC1GLDYlLUYvNiVRIkFGJ0YyRjVGZ3RGRkY+LUZKNi1RKCZtaW51cztGJ0Y+Rk1GT0ZRRlNGVUZXRllGX29GYW8tRiM2LEZidEZmcEZgcUZmcEZjckZmcEZbc0ZmcC1GLDYlLUYvNiVRIkJGJ0YyRjUtRiM2KkZnb0Znc0Zlc0Znc0Zlc0ZARkNGPkZGRj5GXXQtRiM2Ji1GOzYkUSI1RidGPkZmcC1GLDYlRmB1Rmd0RkZGPkZqdS1GIzYmLUY7NiRRIzQ4RidGPkZmcEZec0Y+Rmp1LUYjNiYtRjs2JFEjMjBGJ0Y+RmZwLUYsNiVGZ3VGZHZGRkY+Rl10LUYjNiZGaHZGZnAtRiw2JUZhdkZndEZGRj5GPkY+RkBGQ0Y+LUYjNihGY3JGZnBGW3NGQEZDRj5GXXBGX3BGYnBGZHBGQEZDRj5GQEZDRj5GQEZDRj4=">LCQqKiIiIyMiIiJGJCw0KihJJmFscGhhRzYiRiRJKGVwc2lsb25HRipGJCZJIlhHRio2JSIiIUYvRiZGJiEkMyIqKkYkRiVGKUYmRitGJiZGLTYlRi9GL0YvRiYiIzcqKkYkRiVGKUYmRitGJiZJIllHRipGLkYmIiM9KipGJEYlRilGJkYrRiYmSSJBR0YqRjNGJkY0KipGJEYlRilGJkYrRiYmSSJCR0YqNiVGJkYvRi9GJiEjNyZGN0YzIiImRiwhI1smRjtGPyEjPyZGPkYzRkJGJkYpISIiRitGRyNGRyIkbyg=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqKiIiIyMiIiJGJCw6KihJKGVwc2lsb25HNiJGJEkmYWxwaGFHRipGJCZJIkJHRio2JUYmIiIhRi9GJiEjPSooRilGJEYrRiQmSSJBR0YqNiVGL0YvRi9GJiIjPSooRitGJEYpRiQmRi02JUYvRi9GJkYmIiQzIiooRilGJEYrRiQmSSJYR0YqRjRGJkY1KipGJEYlRitGJkYpRiYmRjNGLkYmISM3KipGJEYlRitGJkYpRiYmSSJZR0YqRjRGJiIiJCoqRiRGJUYrRiZGKUYmJkYtRjRGJkZDKipGJEYlRitGJkYpRiYmRjNGOEYmIiNzRjIiIz9GLCEjP0Y7RklGNyIjW0YmRishIiJGKUZMI0YmIiRvKA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjlGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNictRko2LVEqJnVtaW51czA7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEsMC4yMjIyMjIyZW1GJy9GaW5GYG8tRiM2KC1JJm1mcmFjR0YkNigtRjs2JFEiM0YnRj4tRjs2JFEjNjRGJ0Y+LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZicC8lKWJldmVsbGVkR0ZFLUZKNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+Rk1GT0ZRRlNGVUZXRlkvRmZuUSYwLjBlbUYnL0ZpbkZbcS1GZW82KC1GIzYsLUkmbXNxcnRHRiQ2Iy1GOzYkUSIyRidGPkZncC1JKG1mZW5jZWRHRiQ2JC1GIzYzRlxvLUYjNiotRjs2JFEkMTA4RidGPkZncC1JJW1zdXBHRiQ2JS1GLzYlUScmIzk0NTtGJy9GM0ZFRj5GZHEvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZIRmdwLUZicjYlLUYvNiVRJyYjOTQ5O0YnRmdyRj5GZHFGaHJGZ3AtRiw2JS1GLzYlUSJYRidGMkY1LUYjNiotRjs2JEZIRj4tRko2LVEiLEYnRj5GTS9GUEY0RlFGU0ZVRldGWUZqcC9GaW5RLDAuMzMzMzMzM2VtRidGZnNGaHMtRjs2JEZfcEY+RkBGQ0Y+RkZGPi1GSjYtUSIrRidGPkZNRk9GUUZTRlVGV0ZZRl9vRmFvLUYjNixGZ29GZ3BGYXFGZ3BGZHJGZ3BGXHNGZ3AtRiw2JUZhcy1GIzYqRmZzRmhzRmZzRmhzRmZzRkBGQ0Y+RkZGPkZgdC1GIzYsRmdvRmdwRmFxRmdwRmRyRmdwRlxzRmdwLUYsNiUtRi82JVEiQUYnRjJGNUZndEZGRj4tRko2LVEoJm1pbnVzO0YnRj5GTUZPRlFGU0ZVRldGWUZfb0Zhby1GIzYsRmdvRmdwRmFxRmdwRmRyRmdwRlxzRmdwLUYsNiUtRi82JVEiQkYnRjJGNS1GIzYqRl50RmhzRmZzRmhzRmZzRkBGQ0Y+RkZGPkZgdS1GIzYmLUY7NiRRIjhGJ0Y+RmdwLUYsNiVGXXVGanVGRkY+RmB0LUYjNiZGZHFGZ3AtRiw2JS1GLzYlUSJZRidGMkY1Rmd0RkZGPkZgdS1GIzYmLUY7NiRRIzk2RidGPkZncEZfc0Y+RmB0LUYjNiZGZHFGZ3AtRiw2JUZndUZndEZGRj5GPkY+RmdwRmRyRmdwRlxzRkBGQ0Y+LUYjNiYtRiM2Ji1GIzYoRjpGZ3BGYXJGZ3BGanJGPkZgdEZedkY+RkBGQ0Y+Rl1wRmBwRmNwRmVwRkBGQ0Y+RkBGQ0Y+RkBGQ0Y+">LCQqLCIiIyMiIiJGJCwyKihJJmFscGhhRzYiRiRJKGVwc2lsb25HRipGJCZJIlhHRio2JSIiIUYvRiZGJiEkMyIqKkYkRiVGKUYmRitGJiZGLTYlRi9GL0YvRiYiIiQqKkYkRiVGKUYmRitGJiZJIkFHRipGM0YmRjQqKkYkRiVGKUYmRitGJiZJIkJHRio2JUYmRi9GL0YmISIkJkY3RjshIikmSSJZR0YqRjNGJEYsISMnKiZGOkYzRiRGJkYpRiZGK0YmLCYqJkYpRiRGK0YkIiIqIiIpRiYhIiIjRjwiI2s=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqLCIiIyMiIiJGJCw4KipGJEYlSSZhbHBoYUc2IkYmSShlcHNpbG9uR0YqRiYmSSJBR0YqNiVGJiIiIUYvRiYiIzcqKkYkRiVGKUYmRitGJiZJIllHRio2JUYvRi9GL0YmISIkKipGJEYlRilGJkYrRiYmSSJCR0YqRjRGJkY1KihGKUYkRitGJCZGODYlRi9GL0YmRiYhJDMiKihGK0YkRilGJCZJIlhHRipGNEYmISM9KihGK0YkRilGJCZGOEYuRiYiIz0qKEYrRiRGKUYkJkYtRjRGJkZARjohIycqRkUhIilGQiIiKUY+RkdGJkYpRiZGK0YmLCYqJkYpRiRGK0YkIiIqRkhGJiEiIiNGNSIlQzU=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqKkkmYWxwaGFHNiIiIiJJKGVwc2lsb25HRiVGJiw8KihGJCIiJEYnRiomSSJYR0YlNiUiIiFGLkYmRiYhJEMkKipGJCIiI0YnRjFGMSNGJkYxJkkiWUdGJUYtRiYhJDMiKipGJEYxRidGMUYxRjImSSJBR0YlNiVGLkYuRi5GJiIjaioqRiRGMUYnRjFGMUYyJkkiQkdGJTYlRiZGLkYuRiYhI2oqKkYkRjFGJ0YxRjFGMiZGLEY5RiZGOiooRitGJkYnRiZGJEYmISQpRyooRiRGJkYnRiYmRjhGPkYmISNbKigmRj1GOUYmRidGJkYkRiYiIzcqKCZGNEY5RiZGJ0YmRiRGJkZJKiZGMUYyRjxGJiEjUyomRjFGMkZBRiYiI1MqJkYxRjJGM0YmISMnKiomRjFGMkY3RiZGT0YmLCYqJkYkRjFGJ0YxIiIqIiIpRiYhIiIjRioiJEci</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqKkkmYWxwaGFHNiIiIiJJKGVwc2lsb25HRiVGJiw8KipGJCIiI0YnRipGKiNGJkYqJkkiQkdGJTYlIiIhRi9GJkYmIiNhKihGJEYmRidGJiZJIkFHRiU2JUYmRi9GL0YmISNPKigmSSJZR0YlNiVGL0YvRi9GJkYnRiZGJEYmIiIqKigmRi1GOUYmRidGJkYkRiZGOioqRiRGKkYnRipGKkYrJkkiWEdGJUY5RiYiIz0qKkYkRipGJ0YqRipGKyZGLUY0RiYhIz0qKkYkRipGJ0YqRipGKyZGM0Y5RiZGQCooRiRGJkYnRiYmRjNGLkYmIiQpRyomRipGK0YsRiYiI1sqKEYkIiIkRidGTEZHRiYiJEMkKiZGKkYrRkVGJiIiJSomRipGK0ZCRiYhIiUqJkYqRitGPkYmRk9GJiwmKiZGJEYqRidGKkY6IiIpRiYhIiIjRkwiJDcm</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzEzRicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GIzYnLUZKNi1RKiZ1bWludXMwO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RLDAuMjIyMjIyMmVtRicvRmluRmBvLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjNGJ0Y+LUY7NiRRJTgxOTJGJ0Y+LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZicC8lKWJldmVsbGVkR0ZFLUZKNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+Rk1GT0ZRRlNGVUZXRlkvRmZuUSYwLjBlbUYnL0ZpbkZbcS1GZW82KC1GIzYqLUYvNiVRJyYjOTQ1O0YnL0YzRkVGPkZncC1GLzYlUScmIzk0OTtGJ0ZkcUY+RmdwLUkobWZlbmNlZEdGJDYkLUYjNkItRiM2KC1GOzYkUSM0MEYnRj5GZ3AtSSZtc3FydEdGJDYjLUY7NiRRIjJGJ0Y+RmdwLUYsNiUtRi82JVEiWUYnRjJGNS1GIzYqLUY7NiRGSEY+LUZKNi1RIixGJ0Y+Rk0vRlBGNEZRRlNGVUZXRllGanAvRmluUSwwLjMzMzMzMzNlbUYnRl9zRmFzRl9zRkBGQ0Y+RkZGPi1GSjYtUSIrRidGPkZNRk9GUUZTRlVGV0ZZRl9vRmFvLUYjNihGX3JGZ3BGYnJGZ3AtRiw2JS1GLzYlUSJCRidGMkY1Rl1zRkZGPi1GSjYtUSgmbWludXM7RidGPkZNRk9GUUZTRlVGV0ZZRl9vRmFvLUYjNigtRjs2JFEkMTYwRidGPkZncEZickZncC1GLDYlLUYvNiVRIkFGJ0YyRjUtRiM2Ki1GOzYkRl9wRj5GYXNGX3NGYXNGX3NGQEZDRj5GRkY+RmdzLUYjNiotRjs2JFEkMTkyRidGPkZncEZhcUZncEZlcUZncC1GLDYlRlt1Rl1zRkZGPkZncy1GIzYqRmR1RmdwRmFxRmdwRmVxRmdwLUYsNiUtRi82JVEiWEYnRjJGNUZdc0ZGRj5GYXQtRiM2KkZkdUZncEZhcUZncEZlcUZncC1GLDYlRl50Rl51RkZGPkZncy1GIzYoLUY7NiRRJDM4NEYnRj5GZ3BGYnJGZ3AtRiw2JUZbdS1GIzYqRl9zRmFzRl9zRmFzRmB1RkBGQ0Y+RkZGPkZncy1GIzYsLUY7NiRRJDQzMkYnRj5GZ3AtSSVtc3VwR0YkNiVGYXFGZXIvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZIRmdwLUZjdzYlRmVxRmVyRmV3RmdwRmJyRmdwRml2Rj5GZ3MtRiM2LC1GOzYkUSMyN0YnRj5GZ3BGYndGZ3BGZ3dGZ3BGYnJGZ3BGXHRGPkZncy1GIzYsRlt4RmdwRmJ3RmdwRmd3RmdwRmJyRmdwRmhyRj5GYXQtRiM2LC1GOzYkUSQxMDhGJ0Y+RmdwRmJ3RmdwRmd3RmdwRmJyRmdwRml0Rj5GZ3MtRiM2Ki1GOzYkUSQxNjJGJ0Y+RmdwLUZjdzYlRmFxRmdvRmV3RmdwLUZjdzYlRmVxRmdvRmV3RmdwRlt2Rj5GZ3MtRiM2KkZneEZncEZqeEZncEZceUZncEZndUY+RmF0LUYjNipGZ3hGZ3BGanhGZ3BGXHlGZ3BGYnZGPkZhdC1GIzYqLUY7NiRRJDI4OEYnRj5GZ3BGYXFGZ3BGZXFGZ3AtRiw2JUZedEZbd0ZGRj5GYXQtRiM2Ki1GOzYkUSQzMjRGJ0Y+RmdwRmp4RmdwRlx5RmdwRmd5Rj5GPkY+RkBGQ0Y+LUYjNiYtRiM2Ji1GIzYoLUY7NiRRIjlGJ0Y+RmdwRmJ3RmdwRmd3Rj5GZ3MtRjs2JFEiOEYnRj5GPkZARkNGPkZdcEZgcEZjcEZlcEZARkNGPkZARkNGPkZARkNGPg==">LCQqKkkmYWxwaGFHNiIiIiJJKGVwc2lsb25HRiVGJixCKiYiIiMjRiZGKiZJIllHRiU2JSIiIUYvRi9GJiIjUyomRipGKyZJIkJHRiVGLkYmRjAqJkYqRismSSJBR0YlNiVGJkYvRi9GJiEkZyIqKEYkRiZGJ0YmJkY2Ri5GJiIkIz4qKEYkRiZGJ0YmJkkiWEdGJUYuRiZGOyooRiRGJkYnRiYmRjNGN0YmISQjPiomRipGKyZGNjYlRi9GL0YmRiYiJCVRKipGJEYqRidGKkYqRitGQ0YmIiRLJSoqRiRGKkYnRipGKkYrRjJGJiIjRioqRiRGKkYnRipGKkYrRixGJkZJKipGJEYqRidGKkYqRitGNUYmISQzIiooRiQiIiRGJ0ZORj1GJiIkaSIqKEYkRk5GJ0ZORjpGJkZPKihGJEZORidGTkZARiYhJGkiKihGJEYmRidGJiZGM0ZERiYhJClHKihGJEZORidGTkZURiYhJEMkRiYsJiomRiRGKkYnRioiIioiIilGJiEiIiMhIiQiJSM+KQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqKkkmYWxwaGFHNiIiIiJJKGVwc2lsb25HRiVGJixCKihGJCIiJEYnRiomSSJYR0YlNiUiIiFGLkYuRiYhI2EqKEYkRipGJ0YqJkkiQkdGJTYlRiZGLkYuRiYiI2EqKEYkRipGJ0YqJkkiQUdGJUYtRiZGLyooRiRGKkYnRiomSSJZR0YlNiVGLkYuRiZGJiIkQyQqKkYkIiIjRidGPkY+I0YmRj4mRixGO0YmISQ7IyoqRiRGPkYnRj5GPkY/JkY3RjNGJiIjTyoqRiRGPkYnRj5GPkY/JkY6Ri1GJiEiKioqRiRGPkYnRj5GPkY/JkYyRi1GJkZHKihGJEYmRidGJkY2RiYhIzcqKEYkRiZGJ0YmRitGJkZLKihGJEYmRidGJkYxRiYiIzcqKEYkRiZGJ0YmRjlGJiIkKUcqJkY+Rj9GSUYmIiIlKiZGPkY/RkNGJiEjOyomRj5GP0ZGRiZGUiomRj5GP0ZARiYhJCM+RiYsJiomRiRGPkYnRj4iIioiIilGJiEiIiMhIiQiJEci</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqKiw8KipJJmFscGhhRzYiIiIjSShlcHNpbG9uR0YnRihGKCMiIiJGKCZJIkJHRic2JSIiIUYvRitGKyIkMyIqKEYmRitGKUYrJkkiQUdGJzYlRitGL0YvRishI1sqKCZJIllHRic2JUYvRi9GL0YrRilGK0YmRisiIzcqKCZGLUY5RitGKUYrRiZGK0Y6KipGJkYoRilGKEYoRiomSSJYR0YnRjlGKyIjaioqRiZGKEYpRihGKEYqJkYtRjRGKyEjaioqRiZGKEYpRihGKEYqJkYzRjlGK0ZAKiZGKEYqRixGKyIjJyoqKEYmIiIkRilGSSZGM0YuRisiJEMkKiZGKEYqRkVGKyIjUyomRihGKkZCRishI1MqJkYoRipGPkYrRk0qKEYmRitGKUYrRkpGKyIkKUdGK0YmISIiRilGUywmKiZGJkYoRilGKCIiKiIiKUYrRlMjRisiJCM+</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqKixCKiYiIiMjIiIiRiYmSSJZRzYiNiUiIiFGLUYtRighI1MqJkYmRicmSSJCR0YrRixGKEYuKiZGJkYnJkkiQUdGKzYlRihGLUYtRigiJGciKihJJmFscGhhR0YrRihJKGVwc2lsb25HRitGKCZGNEYsRighJCM+KihGOEYoRjlGKCZJIlhHRitGLEYoRjsqKEY4RihGOUYoJkYxRjVGKCIkIz4qJkYmRicmRj42JUYtRi1GKEYoIiQlUSoqRjhGJkY5RiZGJkYnRjBGKCEjRioqRjhGJkY5RiZGJkYnRkNGKCIkSyUqKkY4RiZGOUYmRiZGJ0YpRihGRyoqRjhGJkY5RiZGJkYnRjNGKCIkMyIqKEY4RihGOUYoJkYqRkRGKCEkKUcqKEY4IiIkRjlGUUZORighJEMkKihGOEZRRjlGUUY9RighJGkiKihGOEZRRjlGUUY6RihGVCooRjhGUUY5RlFGQEYoIiRpIkYoRjghIiJGOUZYLCYqJkY4RiZGOUYmIiIqIiIpRihGWCNGKCIkbyg=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqLCIiIyMiIiJGJCxIKipGJEYlSSZhbHBoYUc2IkYmSShlcHNpbG9uR0YqRiYmSSJBR0YqNiVGJiIiIUYvRiYhJCM+KipGJEYlRilGJkYrRiYmSSJZR0YqNiVGL0YvRi9GJiIjWyoqRiRGJUYpRiZGK0YmJkkiQkdGKkY0RiZGNSooRitGJEYpRiQmSSJYR0YqRjRGJiEkVyIqKEYrRiRGKUYkJkY4Ri5GJiIkVyIqKEYrRiRGKUYkJkYtRjRGJkY8JkY4NiVGL0YvRiYiJG8oKipGKSIiJEYrRkZGJEYlJkYtRkNGJiIlJ0giKipGKUZGRitGRkYkRiVGN0YmISNGKipGKUZGRitGRkYkRiVGMkYmRkoqKkYpRkZGK0ZGRiRGJUYsRiYiJDMiRkEiJD8kRj4hJD8kRjpGTioqRiRGJUYpRiZGK0YmRkdGJiIlXzYqKEYpIiIlRitGU0Y+RiYiJDUpKihGKUZTRitGU0ZBRiYhJDUpKihGKUZTRitGU0ZCRiYhJHMqKihGKUZTRitGU0Y6RiZGVkYmRikhIiJGK0ZaLCYqJkYpRiRGK0YkIiIqIiIpRiZGWiNGJkZE</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzE4RicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GIzYnLUZKNi1RKiZ1bWludXMwO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RLDAuMjIyMjIyMmVtRicvRmluRmBvLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjFGJ0Y+LUY7NiRRJDM4NEYnRj4vJS5saW5ldGhpY2tuZXNzR0Zpby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZhcC8lKWJldmVsbGVkR0ZFLUZKNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+Rk1GT0ZRRlNGVUZXRlkvRmZuUSYwLjBlbUYnL0ZpbkZqcC1GZW82KC1GIzYmLUYjNk4tRiM2KC1GOzYkUSM0MEYnRj5GZnAtSSZtc3FydEdGJDYjLUY7NiRRIjJGJ0Y+RmZwLUYsNiUtRi82JVEiWUYnRjJGNS1GIzYqLUY7NiRGSEY+LUZKNi1RIixGJ0Y+Rk0vRlBGNEZRRlNGVUZXRllGaXAvRmluUSwwLjMzMzMzMzNlbUYnRmRyRmZyRmRyRkBGQ0Y+RkZGPi1GSjYtUSIrRidGPkZNRk9GUUZTRlVGV0ZZRl9vRmFvLUYjNihGZHFGZnBGZ3FGZnAtRiw2JS1GLzYlUSJCRidGMkY1RmJyRkZGPi1GSjYtUSgmbWludXM7RidGPkZNRk9GUUZTRlVGV0ZZRl9vRmFvLUYjNigtRjs2JFEkMTYwRidGPkZmcEZncUZmcC1GLDYlLUYvNiVRIkFGJ0YyRjUtRiM2KkZnb0ZmckZkckZmckZkckZARkNGPkZGRj5GXHMtRiM2Ki1GOzYkUSQxOTJGJ0Y+RmZwLUYvNiVRJyYjOTQ1O0YnL0YzRkVGPkZmcC1GLzYlUScmIzk0OTtGJ0ZddUY+RmZwLUYsNiVGYHRGYnJGRkY+RmZzLUYjNipGZ3RGZnBGanRGZnBGXnVGZnAtRiw2JUZjc0ZjdEZGRj5GXHMtRiM2KkZndEZmcEZqdEZmcEZedUZmcC1GLDYlLUYvNiVRIlhGJ0YyRjVGYnJGRkY+RlxzLUYjNiotRjs2JFEkMjg4RidGPkZmcEZqdEZmcEZedUZmcC1GLDYlRl9yLUYjNipGZHJGZnJGZHJGZnJGZ29GQEZDRj5GRkY+RlxzLUYjNiotRjs2JFEkMzI0RidGPkZmcC1JJW1zdXBHRiQ2JUZqdC1GOzYkUSIzRidGPi8lMXN1cGVyc2NyaXB0c2hpZnRHRkhGZnAtRl13NiVGXnVGX3dGYndGZnBGY3ZGPkZccy1GIzYqLUY7NiRRJDI5N0YnRj5GZnBGXHdGZnBGZHdGZnBGZXVGPkZmcy1GIzYqRmh3RmZwRlx3RmZwRmR3RmZwRmF1Rj5GZnMtRiM2KkZod0ZmcEZcd0ZmcEZkd0ZmcEZpdUY+RmZzLUYjNiotRjs2JFEkNDg2RidGPkZmcC1GXXc2JUZqdC1GOzYkUSI1RidGPkZid0ZmcC1GXXc2JUZedUZmeEZid0ZmcEZhdUY+RmZzLUYjNipGYXhGZnBGZHhGZnBGaXhGZnBGaXVGPkZccy1GIzYqRmF4RmZwRmR4RmZwRml4RmZwRmV1Rj5GZnMtRiM2LC1GOzYkUSM1NEYnRj5GZnAtRl13NiVGanRGanFGYndGZnAtRl13NiVGXnVGanFGYndGZnBGZ3FGZnBGYXNGPkZmcy1GIzYsRmF5RmZwRmR5RmZwRmZ5RmZwRmdxRmZwRl1yRj5GXHMtRiM2LC1GOzYkUSQyMTZGJ0Y+RmZwRmR5RmZwRmZ5RmZwRmdxRmZwRl50Rj5GZnMtRiM2KEZqb0ZmcEZncUZmcC1GLDYlRlt2RmV2RkZGPkZccy1GIzYsRmF4RmZwLUZddzYlRmp0LUY7NiRRIjRGJ0Y+RmJ3RmZwLUZddzYlRl51Rmd6RmJ3RmZwRmdxRmZwRmF6Rj5GZnMtRiM2LC1GOzYkUSM4MUYnRj5GZnBGZXpGZnBGanpGZnBGZ3FGZnBGYXNGPkZmcy1GIzYsRl5bbEZmcEZlekZmcEZqekZmcEZncUZmcEZdckY+RlxzLUYjNixGaXZGZnBGZXpGZnBGanpGZnBGZ3FGZnBGXnRGPkY+RkBGQ0Y+LUYjNipGanRGZnBGXnVGZnAtSShtZmVuY2VkR0YkNiQtRiM2Ji1GIzYoLUY7NiRRIjlGJ0Y+RmZwRmR5RmZwRmZ5Rj5GXHMtRjs2JFEiOEYnRj5GPkY+RkBGQ0Y+Rl1wRl9wRmJwRmRwRkBGQ0Y+RkBGQ0Y+RkBGQ0Y+">LCQqKixOKiYiIiMjIiIiRiYmSSJZRzYiNiUiIiFGLUYtRigiI1MqJkYmRicmSSJCR0YrRixGKEYuKiZGJkYnJkkiQUdGKzYlRihGLUYtRighJGciKihJJmFscGhhR0YrRihJKGVwc2lsb25HRitGKCZGNEYsRigiJCM+KihGOEYoRjlGKCZGMUY1RighJCM+KihGOEYoRjlGKCZJIlhHRitGLEYoRjsqKEY4RihGOUYoJkYqNiVGLUYtRihGKCIkKUcqKEY4IiIkRjlGR0ZDRigiJEMkKihGOEZHRjlGR0Y9RigiJChIKihGOEZHRjlGR0Y6RighJChIKihGOEZHRjlGR0ZARihGTCooRjgiIiZGOUZPRjpGKCEkJ1sqKEY4Rk9GOUZPRkBGKEZQKihGOEZPRjlGT0Y9RigiJCdbKipGOEYmRjlGJkYmRidGMEYoISNhKipGOEYmRjlGJkYmRidGKUYoRlUqKkY4RiZGOUYmRiZGJ0YzRigiJDsjKiZGJkYnJkZBRkRGKCEkJVEqKkY4IiIlRjlGZ25GJkYnRlpGKEZTKipGOEZnbkY5RmduRiZGJ0YwRighIyIpKipGOEZnbkY5RmduRiZGJ0YpRihGaW4qKkY4RmduRjlGZ25GJkYnRjNGKEZIRihGOCEiIkY5RlxvLCYqJkY4RiZGOUYmIiIqIiIpRihGXG8jRlxvIiQlUQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LDQqKEkmYWxwaGFHNiIiIiNJKGVwc2lsb25HRiVGJiZJIlhHRiU2JSIiIUYrIiIiRiwjIiMiKSIkNyYqKkYmI0YsRiZGJEYsRidGLCZGKTYlRitGK0YrRiwjISNSIiVbPyoqRiZGMUYkRixGJ0YsJkkiQkdGJTYlRixGK0YrRiwjIiNSRjYqKkYmRjFGJEYsRidGLCZJIkFHRiVGM0YsRjQqKkYmRjFGJEYsRidGLCZJIllHRiVGKkYsIyEiKkYvJkY5RjMjISImRi8mRj9GOiMiIiYiJEciJkZCRjNGRkYoIyIiJCIjSw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LDoqKEkoZXBzaWxvbkc2IiIiI0kmYWxwaGFHRiVGJiZJIlhHRiU2JSIiIUYrRisiIiIjISNqIiRjIyooRiRGJkYnRiYmSSJBR0YlRipGLEYtKihGJEYmRidGJiZJIkJHRiU2JUYsRitGK0YsIyIjakYvKihGJ0YmRiRGJiZGNTYlRitGK0YsRiwjISMiKSIkRyIqKkYmI0YsRiZGJ0YsRiRGLCZGMkY7RiwjISIqIiNLKipGJkZARidGLEYkRiwmRjJGNkYsIyIjQEY+KipGJkZARidGLEYkRiwmRjVGKkYsIyEjQCIkNyYqKkYmRkBGJ0YsRiRGLCZJIllHRiVGKkYsRktGMSMhIiZGREY0IyIiJkZERihGUUY6IyEiJCIiKQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4054" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4055" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4056" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4057" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">## WE LOOK FOR SOLVING A[0,0,1]

for i from  1 to 20 do 
CF[i] := factor(diff(E5[i], A[0,0,1])) od;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjFGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUY7NiRGSEY+RkBGQ0Y+">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjJGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjlGJ0Y+LUY7NiRRIzMyRidGPi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGam8vJSliZXZlbGxlZEdGRS1GSjYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEmMC4wZW1GJy9GaW5GY3AtRiM2KC1GLzYlUScmIzk0OTtGJy9GM0ZFRj5GX3AtRi82JVEnJiM5NDU7RidGanBGPkZfcC1JJm1zcXJ0R0YkNiNGOkY+RkBGQ0Y+RkBGQ0Y+">LCQqKEkoZXBzaWxvbkc2IiIiIkkmYWxwaGFHRiVGJiIiIyNGJkYoIyIiKiIjSw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjNGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUY7NiRGSEY+RkBGQ0Y+">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjRGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUY7NiRGSEY+RkBGQ0Y+">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjVGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUY7NiRGSEY+RkBGQ0Y+">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjZGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjlGJ0Y+LUY7NiRRIzY0RidGPi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGam8vJSliZXZlbGxlZEdGRS1GSjYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEmMC4wZW1GJy9GaW5GY3AtRiM2KC1GLzYlUScmIzk0OTtGJy9GM0ZFRj5GX3AtRi82JVEnJiM5NDU7RidGanBGPkZfcC1JJm1zcXJ0R0YkNiMtRjs2JFEiMkYnRj5GPkZARkNGPkZARkNGPg==">LCQqKEkoZXBzaWxvbkc2IiIiIkkmYWxwaGFHRiVGJiIiIyNGJkYoIyIiKiIjaw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjdGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUY7NiRGSEY+RkBGQ0Y+">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjhGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUkmbWZyYWNHRiQ2KC1GOzYkUSIzRidGPi1GOzYkUSMxNkYnRj4vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmhvLyUpYmV2ZWxsZWRHRkVGQEZDRj4=">IyIiJCIjOw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjlGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUY7NiRGSEY+RkBGQ0Y+">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzEwRicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GOzYkRkhGPkZARkNGPg==">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzExRicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GOzYkRkhGPkZARkNGPg==">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzEyRicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GIzYoLUkmbWZyYWNHRiQ2KC1GOzYkUSMyN0YnRj4tRjs2JFEkMTI4RidGPi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGam8vJSliZXZlbGxlZEdGRS1GSjYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEmMC4wZW1GJy9GaW5GY3AtRiM2Ji1JJW1zdXBHRiQ2JS1GLzYlUScmIzk0NTtGJy9GM0ZFRj4tRjs2JFEiMkYnRj4vJTFzdXBlcnNjcmlwdHNoaWZ0R0ZIRl9wLUZocDYlLUYvNiVRJyYjOTQ5O0YnRl1xRj5GXnFGYXFGPkZARkNGPkZARkNGPg==">LCQqJkkmYWxwaGFHNiIiIiNJKGVwc2lsb25HRiVGJiMiI0YiJEci</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzEzRicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GIzYnLUZKNi1RKiZ1bWludXMwO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RLDAuMjIyMjIyMmVtRicvRmluRmBvLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjlGJ0Y+LUY7NiRRJDUxMkYnRj4vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmJwLyUpYmV2ZWxsZWRHRkUtRko2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RJjAuMGVtRicvRmluRltxLUYjNigtRi82JVEnJiM5NDk7RicvRjNGRUY+RmdwLUYvNiVRJyYjOTQ1O0YnRmJxRj5GZ3AtSSZtc3FydEdGJDYjLUY7NiRRIjJGJ0Y+Rj5GQEZDRj5GQEZDRj5GQEZDRj4=">LCQqKEkoZXBzaWxvbkc2IiIiIkkmYWxwaGFHRiVGJiIiIyNGJkYoIyEiKiIkNyY=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzE0RicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GOzYkRkhGPkZARkNGPg==">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzE1RicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1JJm1mcmFjR0YkNigtRjs2JFEiM0YnRj4tRjs2JFEjMTZGJ0Y+LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zoby8lKWJldmVsbGVkR0ZFRkBGQ0Y+">IyIiJCIjOw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzE2RicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GOzYkRkhGPkZARkNGPg==">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzE3RicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1JJm1mcmFjR0YkNigtRjs2JFEiM0YnRj4tRjs2JFEiOEYnRj4vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmhvLyUpYmV2ZWxsZWRHRkVGQEZDRj4=">IyIiJCIiKQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzE4RicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GOzYkRkhGPkZARkNGPg==">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzE5RicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GOzYkRkhGPkZARkNGPg==">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzIwRicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GIzYnLUZKNi1RKiZ1bWludXMwO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RLDAuMjIyMjIyMmVtRicvRmluRmBvLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjlGJ0Y+LUY7NiRRIzMyRidGPi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYnAvJSliZXZlbGxlZEdGRS1GSjYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEmMC4wZW1GJy9GaW5GW3EtRiM2KC1GLzYlUScmIzk0OTtGJy9GM0ZFRj5GZ3AtRi82JVEnJiM5NDU7RidGYnFGPkZncC1JJm1zcXJ0R0YkNiMtRjs2JFEiMkYnRj5GPkZARkNGPkZARkNGPkZARkNGPg==">LCQqKEkoZXBzaWxvbkc2IiIiIkkmYWxwaGFHRiVGJiIiIyNGJkYoIyEiKiIjSw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4151" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4150" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4153" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4152" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">## WE CHOOSE TO SOLVE A[0,0,1] FROM E5[8]

solve(E5[8]=0, A[0,0,1]);

A[0,0,1] := (1/144)*sqrt(2)*(18*epsilon^2*alpha^2*B[1, 0, 0]-18*epsilon^2*alpha^2*A[0, 0, 0]-108*alpha^2*epsilon^2*B[0, 0, 1]-18*epsilon^2*alpha^2*X[0, 0, 0]+12*sqrt(2)*alpha*epsilon*A[1, 0, 0]-3*sqrt(2)*alpha*epsilon*Y[0, 0, 0]-3*sqrt(2)*alpha*epsilon*B[0, 0, 0]-48*B[0, 0, 1]-20*A[0, 0, 0]+20*B[1, 0, 0]-20*X[0, 0, 0])/(alpha*epsilon);
</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictRi82JFEkMTQ0RidGMi8lLmxpbmV0aGlja25lc3NHRjEvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGPC8lKWJldmVsbGVkR1EmZmFsc2VGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0YyLyUmZmVuY2VHRkEvJSpzZXBhcmF0b3JHRkEvJSlzdHJldGNoeUdGQS8lKnN5bW1ldHJpY0dGQS8lKGxhcmdlb3BHRkEvJS5tb3ZhYmxlbGltaXRzR0ZBLyUnYWNjZW50R0ZBLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVi1GLDYoLUYjNigtSSZtc3FydEdGJDYjLUYvNiRRIjJGJ0YyRkItSShtZmVuY2VkR0YkNiQtRiM2OS1GQzYtUSomdW1pbnVzMDtGJ0YyRkZGSEZKRkxGTkZQRlIvRlVRLDAuMjIyMjIyMmVtRicvRlhGZm8tRiM2Ki1GLzYkUSMxOEYnRjJGQi1JJW1zdXBHRiQ2JS1JI21pR0YkNiVRJyYjOTQ5O0YnLyUnaXRhbGljR0ZBRjJGam4vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRkItRl5wNiUtRmFwNiVRJyYjOTQ1O0YnRmRwRjJGam5GZnBGQi1JJW1zdWJHRiQ2JS1GYXA2JVEiQUYnL0ZlcFEldHJ1ZUYnL0YzUSdpdGFsaWNGJy1GIzYqLUYvNiRGaHBGMi1GQzYtUSIsRidGMkZGL0ZJRmVxRkpGTEZORlBGUkZUL0ZYUSwwLjMzMzMzMzNlbUYnRmpxRlxyRmpxLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZBRjIvJS9zdWJzY3JpcHRzaGlmdEdGaHBGMi1GQzYtUSgmbWludXM7RidGMkZGRkhGSkZMRk5GUEZSRmVvRmdvLUYjNiotRi82JFEkMTA4RidGMkZCRmlwRkJGXXBGQi1GX3E2JS1GYXA2JVEiQkYnRmRxRmZxLUYjNipGanFGXHJGanFGXHJGLkZickZlckYyRmdyRjItRkM2LVEiK0YnRjJGRkZIRkpGTEZORlBGUkZlb0Znby1GIzYqRmpvRkJGXXBGQkZpcEZCLUZfcTYlRmNzLUYjNipGLkZcckZqcUZcckZqcUZickZlckYyRmdyRjJGaXItRiM2KkZqb0ZCRl1wRkJGaXBGQi1GX3E2JS1GYXA2JVEiWEYnRmRxRmZxRmhxRmdyRjJGaHMtRiM2LC1GLzYkUSMxMkYnRjJGQkZnbkZCRltxRkJGYHBGQi1GX3E2JUZhcUZfdEZnckYyRmlyLUYjNiwtRi82JFEiM0YnRjJGQkZnbkZCRltxRkJGYHBGQi1GX3E2JUZjc0ZocUZnckYyRmlyLUYjNixGYXVGQkZnbkZCRltxRkJGYHBGQi1GX3E2JS1GYXA2JVEiWUYnRmRxRmZxRmhxRmdyRjJGaXItRiM2Ji1GLzYkUSMyMEYnRjJGQkZecUYyRmlyLUYjNiYtRi82JFEjNDhGJ0YyRkJGYXNGMkZocy1GIzYmRl92RkJGXXRGMkZpci1GIzYmRl92RkJGY3RGMkYyRjJGYnJGZXJGMi1GIzYoRltxRkJGYHBGYnJGZXJGMkY4RjpGPUY/RmJyRmVyRjI=">LCQqKiIiIyMiIiJGJCw4KihJKGVwc2lsb25HNiJGJEkmYWxwaGFHRipGJCZJIkFHRio2JSIiIUYvRi9GJiEjPSooRitGJEYpRiQmSSJCR0YqNiVGL0YvRiZGJiEkMyIqKEYpRiRGK0YkJkYzNiVGJkYvRi9GJiIjPSooRilGJEYrRiQmSSJYR0YqRi5GJkYwKipGJEYlRitGJkYpRiYmRi1GOEYmIiM3KipGJEYlRitGJkYpRiYmRjNGLkYmISIkKipGJEYlRitGJkYpRiYmSSJZR0YqRi5GJkZCRiwhIz9GMiEjW0Y3IiM/RjtGRkYmRishIiJGKUZJI0YmIiRXIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYqLUkjbW5HRiQ2JFEiMEYnL0Y2USdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRjpGQC1GOzYkUSIxRidGPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRj0tRkE2LVEjOj1GJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGYm8tRiM2KC1JJm1mcmFjR0YkNihGWS1GOzYkUSQxNDRGJ0Y+LyUubGluZXRoaWNrbmVzc0dGZW4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYHAvJSliZXZlbGxlZEdGRi1GQTYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZERmBvRklGS0ZNRk9GUUZTL0ZXRlUtRmdvNigtRiM2KC1JJm1zcXJ0R0YkNiMtRjs2JFEiMkYnRj5GZXAtSShtZmVuY2VkR0YkNiQtRiM2OS1GQTYtUSomdW1pbnVzMDtGJ0Y+RkRGYG9GSUZLRk1GT0ZRL0ZUUSwwLjIyMjIyMjJlbUYnL0ZXRlxyLUYjNiotRjs2JFEjMThGJ0Y+RmVwLUklbXN1cEdGJDYlLUYvNiVRJyYjOTQ5O0YnL0YzRkZGPkZgcS8lMXN1cGVyc2NyaXB0c2hpZnRHRj1GZXAtRmRyNiUtRi82JVEnJiM5NDU7RidGaXJGPkZgcUZqckZlcC1GLDYlRi4tRiM2KkY6RkBGOkZARjpGZm5GaW5GPkZbb0Y+LUZBNi1RKCZtaW51cztGJ0Y+RkRGYG9GSUZLRk1GT0ZRRltyRl1yLUYjNiotRjs2JFEkMTA4RidGPkZlcEZcc0ZlcEZjckZlcC1GLDYlLUYvNiVRIkJGJ0YyRjVGOEZbb0Y+LUZBNi1RIitGJ0Y+RkRGYG9GSUZLRk1GT0ZRRltyRl1yLUYjNipGYHJGZXBGY3JGZXBGXHNGZXAtRiw2JUZfdC1GIzYqRllGQEY6RkBGOkZmbkZpbkY+RltvRj5GZXMtRiM2KkZgckZlcEZjckZlcEZcc0ZlcC1GLDYlLUYvNiVRIlhGJ0YyRjVGY3NGW29GPkZidC1GIzYsLUY7NiRRIzEyRidGPkZlcEZdcUZlcEZec0ZlcEZmckZlcC1GLDYlRi5GaXRGW29GPkZlcy1GIzYsLUY7NiRRIjNGJ0Y+RmVwRl1xRmVwRl5zRmVwRmZyRmVwLUYsNiVGX3RGY3NGW29GPkZlcy1GIzYsRlt2RmVwRl1xRmVwRl5zRmVwRmZyRmVwLUYsNiUtRi82JVEiWUYnRjJGNUZjc0Zbb0Y+RmVzLUYjNiYtRjs2JFEjMjBGJ0Y+RmVwRmFzRj5GZXMtRiM2Ji1GOzYkUSM0OEYnRj5GZXBGXXRGPkZidC1GIzYmRml2RmVwRmd0Rj5GZXMtRiM2JkZpdkZlcEZddUY+Rj5GPkZmbkZpbkY+LUYjNihGXnNGZXBGZnJGZm5GaW5GPkZccEZecEZhcEZjcEZmbkZpbkY+RmZuRmluRj4=">LCQqKiIiIyMiIiJGJCw4KihJKGVwc2lsb25HNiJGJEkmYWxwaGFHRipGJCZJIkFHRio2JSIiIUYvRi9GJiEjPSooRitGJEYpRiQmSSJCR0YqNiVGL0YvRiZGJiEkMyIqKEYpRiRGK0YkJkYzNiVGJkYvRi9GJiIjPSooRilGJEYrRiQmSSJYR0YqRi5GJkYwKipGJEYlRitGJkYpRiYmRi1GOEYmIiM3KipGJEYlRitGJkYpRiYmRjNGLkYmISIkKipGJEYlRitGJkYpRiYmSSJZR0YqRi5GJkZCRiwhIz9GMiEjW0Y3IiM/RjtGRkYmRishIiJGKUZJI0YmIiRXIg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4155" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4154" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4157" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4156" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">## WE OBSERVE THAT DENOMINATORS ARE ASSUMED NONZERO FROM THE BEGINNING

for i from 1 to 20 do
E5[i] := factor(simplify(E5[i])) od;
</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjFGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNigtSSZtZnJhY0dGJDYoRjotRjs2JFEjMzJGJ0Y+LyUubGluZXRoaWNrbmVzc0dGPS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zmby8lKWJldmVsbGVkR0ZFLUZKNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+Rk1GT0ZRRlNGVUZXRlkvRmZuUSYwLjBlbUYnL0ZpbkZfcC1GXW82KC1GIzYmLUYjNjktRko2LVEqJnVtaW51czA7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEsMC4yMjIyMjIyZW1GJy9GaW5GW3EtRiM2Ji1GOzYkUSM0MEYnRj5GW3AtRiw2JS1GLzYlUSJBRidGMkY1LUYjNiotRjs2JEZIRj4tRko2LVEiLEYnRj5GTS9GUEY0RlFGU0ZVRldGWUZecC9GaW5RLDAuMzMzMzMzM2VtRidGaXFGW3JGaXFGQEZDRj5GRkY+LUZKNi1RIitGJ0Y+Rk1GT0ZRRlNGVUZXRllGanBGXHEtRiM2JkZfcUZbcC1GLDYlLUYvNiVRIkJGJ0YyRjUtRiM2KkY6RltyRmlxRltyRmlxRkBGQ0Y+RkZGPi1GSjYtUSgmbWludXM7RidGPkZNRk9GUUZTRlVGV0ZZRmpwRlxxLUYjNiZGX3FGW3AtRiw2JS1GLzYlUSJYRidGMkY1RmdxRkZGPkZdcy1GIzYmLUY7NiRRIzk2RidGPkZbcC1GLDYlRmhyLUYjNipGaXFGW3JGaXFGW3JGOkZARkNGPkZGRj5GXXMtRiM2LC1GOzYkUSIzRidGPkZbcC1JJm1zcXJ0R0YkNiMtRjs2JFEiMkYnRj5GW3AtRi82JVEnJiM5NDU7RicvRjNGRUY+RltwLUYvNiVRJyYjOTQ5O0YnRl51Rj5GW3AtRiw2JS1GLzYlUSJZRidGMkY1RmdxRkZGPkZdcy1GIzYsRmJ0RltwRmV0RltwRlt1RltwRl91RltwLUYsNiVGaHJGZ3FGRkY+RmFyLUYjNiwtRjs2JFEjMTJGJ0Y+RltwRmV0RltwRlt1RltwRl91RltwLUYsNiVGZHFGW3NGRkY+Rl1zLUYjNiotRjs2JFEjNTRGJ0Y+RltwLUklbXN1cEdGJDYlRl91Rmh0LyUxc3VwZXJzY3JpcHRzaGlmdEdGSEZbcC1GaHY2JUZbdUZodEZqdkZbcEZicUY+RmFyLUYjNipGZHZGW3BGZ3ZGW3BGXHdGW3BGZnJGPkZdcy1GIzYqRmR2RltwRmd2RltwRlx3RltwRmJzRj5GXXMtRiM2Ki1GOzYkUSQxMDhGJ0Y+RltwRlx3RltwRmd2RltwRlx0Rj5GPkZARkNGPi1GIzYmLUYjNiYtRiM2KC1GOzYkUSI5RidGPkZbcEZcd0ZbcEZndkY+RmFyLUY7NiRRIjhGJ0Y+Rj5GQEZDRj5GYm9GZG9GZ29GaW9GQEZDRj5GQEZDRj4=">LCQqJiw4JkkiQUc2IjYlIiIhRilGKSEjUyZJIkJHRic2JSIiIkYpRikiI1MmSSJYR0YnRihGKiZGLDYlRilGKUYuISMnKioqIiIjI0YuRjZJJmFscGhhR0YnRi5JKGVwc2lsb25HRidGLiZJIllHRidGKEYuISIkKipGNkY3RjhGLkY5Ri4mRixGKEYuRjwqKkY2RjdGOEYuRjlGLiZGJkYtRi4iIzcqKEY5RjZGOEY2RiVGLiEjYSooRjlGNkY4RjZGK0YuIiNhKihGOUY2RjhGNkYwRi5GQyooRjhGNkY5RjZGMkYuISQzIkYuLCYqJkY4RjZGOUY2IiIqIiIpRi4hIiIjRi4iI0s=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqJixGKihJJmFscGhhRzYiIiIlSShlcHNpbG9uR0YnRigmSSJBR0YnNiUiIiFGLUYtIiIiISRpIiooRiZGKEYpRigmSSJCR0YnNiVGLUYtRi5GLiEkcyoqKEYmRihGKUYoJkYyNiVGLkYtRi1GLiIkaSIqKEYmRihGKUYoJkkiWEdGJ0YsRi5GLyoqRiYiIiRGKUY9IiIjI0YuRj4mRitGN0YuIiQzIioqRiZGPUYpRj1GPkY/JkYyRixGLiEjRioqRiZGPUYpRj1GPkY/JkkiWUdGJ0YsRi5GRCooRilGPkYmRj5GKkYuISQhPSooRiZGPkYpRj5GMUYuISUhMyIqKEYpRj5GJkY+RjZGLiIkIT0qKEYpRj5GJkY+RjpGLkZJKipGPkY/RiZGLkYpRi5GQEYuIiNDKipGPkY/RiZGLkYpRi5GQ0YuISInKipGPkY/RiZGLkYpRi5GRkYuRlJGKiEjISlGMSEkIz5GNiIjISlGOkZURi4sJiomRiZGPkYpRj4iIioiIilGLiEiIiNGLiIkYyM=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjNGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjFGJ0Y+LUY7NiRRJDI1NkYnRj4vJS5saW5ldGhpY2tuZXNzR0Zhby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zpby8lKWJldmVsbGVkR0ZFLUZKNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+Rk1GT0ZRRlNGVUZXRlkvRmZuUSYwLjBlbUYnL0ZpbkZicC1GXW82KC1GIzYoLUkmbXNxcnRHRiQ2Iy1GOzYkUSIyRidGPkZecC1JKG1mZW5jZWRHRiQ2JC1GIzY/LUZKNi1RKiZ1bWludXMwO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RLDAuMjIyMjIyMmVtRicvRmluRmdxLUYjNiotRjs2JFEjNTRGJ0Y+Rl5wLUklbXN1cEdGJDYlLUYvNiVRJyYjOTQ1O0YnL0YzRkVGPkY6LyUxc3VwZXJzY3JpcHRzaGlmdEdGSEZecC1GX3I2JS1GLzYlUScmIzk0OTtGJ0ZkckY+RjpGZXJGXnAtRiw2JS1GLzYlUSJYRidGMkY1LUYjNiotRjs2JEZIRj4tRko2LVEiLEYnRj5GTS9GUEY0RlFGU0ZVRldGWUZhcC9GaW5RLDAuMzMzMzMzM2VtRidGY3NGZXNGY3NGQEZDRj5GRkY+LUZKNi1RIitGJ0Y+Rk1GT0ZRRlNGVUZXRllGZnFGaHEtRiM2KkZbckZecEZeckZecEZnckZecC1GLDYlLUYvNiVRIkJGJ0YyRjUtRiM2KkZfb0Zlc0Zjc0Zlc0Zjc0ZARkNGPkZGRj4tRko2LVEoJm1pbnVzO0YnRj5GTUZPRlFGU0ZVRldGWUZmcUZocS1GIzYqRltyRl5wRl5yRl5wRmdyRl5wLUYsNiUtRi82JVEiQUYnRjJGNUZhc0ZGRj5GZ3QtRiM2LC1GOzYkUSI5RidGPkZecC1GX3I2JUZhckZbcUZlckZecC1GX3I2JUZpckZbcUZlckZecEZocEZecC1GLDYlLUYvNiVRIllGJ0YyRjVGYXNGRkY+Rlt0LUYjNiwtRjs2JFEjMzZGJ0Y+Rl5wRmZ1Rl5wRmh1Rl5wRmhwRl5wLUYsNiVGXnVGZXRGRkY+Rmd0LUYjNixGY3VGXnBGZnVGXnBGaHVGXnBGaHBGXnAtRiw2JUZidEZhc0ZGRj5GW3QtRiM2LC1GOzYkUSQxMDhGJ0Y+Rl5wRmZ1Rl5wRmh1Rl5wRmhwRl5wLUYsNiVGXnMtRiM2KkZjc0Zlc0Zjc0Zlc0Zfb0ZARkNGPkZGRj5GZ3QtRiM2KkZbckZecEZhckZecEZpckZecEZcc0Y+Rlt0LUYjNipGW3JGXnBGYXJGXnBGaXJGXnBGYHRGPkZndC1GIzYqRltyRl5wRmFyRl5wRmlyRl5wRlx1Rj5GW3QtRiM2KC1GOzYkUSM5NkYnRj5GXnBGaHBGXnBGX3dGPkZbdC1GIzYoLUY7NiRRIzQwRidGPkZecEZocEZecEZkdkY+Rmd0LUYjNigtRjs2JFEjMTBGJ0Y+Rl5wRmhwRl5wRmp1Rj5GZ3QtRiM2KEZleEZecEZocEZecEZodkY+Rj5GPkZARkNGPi1GIzYmLUYjNiYtRiM2KEZjdUZecEZmdUZecEZodUY+Rlt0LUY7NiRRIjhGJ0Y+Rj5GQEZDRj5GZW9GZ29Gam9GXHBGQEZDRj5GQEZDRj4=">LCQqKCIiIyMiIiJGJCw+KihJJmFscGhhRzYiIiIkSShlcHNpbG9uR0YqRismSSJYR0YqNiUiIiFGMEYwRiYhI2EqKEYpRitGLEYrJkkiQkdGKjYlRiZGMEYwRiYiI2EqKEYpRitGLEYrJkkiQUdGKkYvRiZGMSoqRilGJEYsRiRGJEYlJkkiWUdGKkYvRiYhIioqKkYpRiRGLEYkRiRGJSZGOUY1RiYiI08qKkYpRiRGLEYkRiRGJSZGNEYvRiZGPSoqRilGJEYsRiRGJEYlJkYuNiVGMEYwRiZGJiIkMyIqKEYpRiZGLEYmRi1GJkYxKihGKUYmRixGJkYzRiZGNiooRilGJkYsRiZGOEYmRjEqJkYkRiVGREYmIiMnKiomRiRGJUY/RiYiI1MqJkYkRiVGO0YmISM1KiZGJEYlRkJGJkZPRiYsJiomRilGJEYsRiQiIioiIilGJiEiIiNGJiIkYyM=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqJixCKihJJmFscGhhRzYiIiIlSShlcHNpbG9uR0YnRigmSSJYR0YnNiUiIiFGLSIiIkYuIiRzKioqRiYiIiRGKUYxIiIjI0YuRjImSSJBR0YnNiVGLUYtRi1GLiIkViMqKkYmRjFGKUYxRjJGMyZJIkJHRic2JUYuRi1GLUYuISRWIyoqRiZGMUYpRjFGMkYzJkkiWUdGJ0YsRi4iJEMkKipGJkYxRilGMUYyRjMmRitGNkYuRjcqKEYmRjJGKUYyJkY6RjZGLiIjTyooRiZGMkYpRjImRj9GNkYuRkUqKEYmRjJGKUYyJkY1RjtGLiEkVyIqKkYyRjNGJkYuRilGLkZCRi4iJClHKipGMkYzRiZGLkYpRi5GNEYuRkwqKkYyRjNGJkYuRilGLkY5Ri4hJClHKipGMkYzRiZGLkYpRi5GPkYuRkxGKiEkbyhGSSEkPyRGRyIjISlGREZTRi4sJiomRiZGMkYpRjIiIioiIilGLiEiIiNGLiIkYyM=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqKCIiIyMiIiJGJCxCKihJJmFscGhhRzYiIiIkSShlcHNpbG9uR0YqRismSSJCR0YqNiVGJiIiIUYwRiYiI2EqKEYpRitGLEYrJkkiWUdGKjYlRjBGMEYmRiYhJEMkKihGKUYrRixGKyZJIlhHRio2JUYwRjBGMEYmISNhKihGKUYrRixGKyZJIkFHRipGOkYmRjsqKkYpRiRGLEYkRiRGJSZGLkY6RiYhIioqKkYpRiRGLEYkRiRGJSZGNEY6RiZGQSoqRilGJEYsRiRGJEYlJkY5RjVGJiIkOyMqKkYpRiRGLEYkRiRGJSZGPkYvRiYiI08qKEYpRiZGLEYmRjhGJiEjJSkqKEYpRiZGLEYmRj1GJkZLKihGKUYmRixGJkYtRiYiIyUpKihGKUYmRixGJkYzRiYhJClHKiZGJEYlRkVGJiIkIz4qJkYkRiVGQ0YmISM/KiZGJEYlRkhGJiIjISkqJkYkRiVGQEYmRlRGJiwmKiZGKUYkRixGJCIiKiIiKUYmISIiI0ZmbiIkRyI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqKkkmYWxwaGFHNiIiIiJJKGVwc2lsb25HRiVGJiw+KihGJCIiJEYnRiomSSJBR0YlNiUiIiFGLkYuRiYhJHkkKihGJEYqRidGKiZJIkJHRiU2JUYuRi5GJkYmISRzKiooRiRGKkYnRiomRjI2JUYmRi5GLkYmIiR5JCooRiRGKkYnRiomSSJYR0YlRi1GJkYvKipGJCIiI0YnRj1GPSNGJkY9JkYsRjdGJiIkXyMqKkYkRj1GJ0Y9Rj1GPiZGMkYtRiYhI2oqKkYkRj1GJ0Y9Rj1GPiZJIllHRiVGLUYmRkMqKEYkRiZGJ0YmRitGJiEkayMqKEYkRiZGJ0YmRjFGJiEkaykqKEYkRiZGJ0YmRjZGJiIkayMqKEYkRiZGJ0YmRjpGJkZIKiZGPUY+Rj9GJiIkRyIqJkY9Rj5GQkYmISNLKiZGPUY+RkVGJkZRRiYsJiomRiRGPUYnRj0iIioiIilGJiEiIiNGKiIlQzU=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjdGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNictRko2LVEqJnVtaW51czA7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEsMC4yMjIyMjIyZW1GJy9GaW5GYG8tRiM2KC1JJm1mcmFjR0YkNigtRjs2JFEiMUYnRj4tRjs2JFEkNzY4RidGPi8lLmxpbmV0aGlja25lc3NHRmlvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmFwLyUpYmV2ZWxsZWRHRkUtRko2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RJjAuMGVtRicvRmluRmpwLUZlbzYoLUYjNigtSSZtc3FydEdGJDYjLUY7NiRRIjJGJ0Y+RmZwLUkobWZlbmNlZEdGJDYkLUYjNjVGXG8tRiM2Ki1GOzYkUSQxMDhGJ0Y+RmZwLUklbXN1cEdGJDYlLUYvNiVRJyYjOTQ1O0YnL0YzRkVGPkZjcS8lMXN1cGVyc2NyaXB0c2hpZnRHRkhGZnAtRmFyNiUtRi82JVEnJiM5NDk7RidGZnJGPkZjcUZnckZmcC1GLDYlLUYvNiVRIlhGJ0YyRjUtRiM2Ki1GOzYkRkhGPi1GSjYtUSIsRidGPkZNL0ZQRjRGUUZTRlVGV0ZZRmlwL0ZpblEsMC4zMzMzMzMzZW1GJ0Zlc0Znc0Znb0ZARkNGPkZGRj4tRko2LVEiK0YnRj5GTUZPRlFGU0ZVRldGWUZfb0Zhby1GIzYsLUY7NiRRIzEyRidGPkZmcEZgcUZmcEZjckZmcEZbc0ZmcC1GLDYlRmBzLUYjNipGZXNGZ3NGZXNGZ3NGZXNGQEZDRj5GRkY+Rl10LUYjNiwtRjs2JFEjMThGJ0Y+RmZwRmBxRmZwRmNyRmZwRltzRmZwLUYsNiUtRi82JVEiWUYnRjJGNUZjc0ZGRj5GXXQtRiM2LEZidEZmcEZgcUZmcEZjckZmcEZbc0ZmcC1GLDYlLUYvNiVRIkFGJ0YyRjVGZ3RGRkY+LUZKNi1RKCZtaW51cztGJ0Y+Rk1GT0ZRRlNGVUZXRllGX29GYW8tRiM2LEZidEZmcEZgcUZmcEZjckZmcEZbc0ZmcC1GLDYlLUYvNiVRIkJGJ0YyRjUtRiM2KkZnb0Znc0Zlc0Znc0Zlc0ZARkNGPkZGRj5GXXQtRiM2Ji1GOzYkUSI1RidGPkZmcC1GLDYlRmB1Rmd0RkZGPkZqdS1GIzYmLUY7NiRRIzQ4RidGPkZmcEZec0Y+Rmp1LUYjNiYtRjs2JFEjMjBGJ0Y+RmZwLUYsNiVGZ3VGZHZGRkY+Rl10LUYjNiZGaHZGZnAtRiw2JUZhdkZndEZGRj5GPkY+RkBGQ0Y+LUYjNihGY3JGZnBGW3NGQEZDRj5GXXBGX3BGYnBGZHBGQEZDRj5GQEZDRj5GQEZDRj4=">LCQqKiIiIyMiIiJGJCw0KihJJmFscGhhRzYiRiRJKGVwc2lsb25HRipGJCZJIlhHRio2JSIiIUYvRiZGJiEkMyIqKkYkRiVGKUYmRitGJiZGLTYlRi9GL0YvRiYiIzcqKkYkRiVGKUYmRitGJiZJIllHRipGLkYmIiM9KipGJEYlRilGJkYrRiYmSSJBR0YqRjNGJkY0KipGJEYlRilGJkYrRiYmSSJCR0YqNiVGJkYvRi9GJiEjNyZGN0YzIiImRiwhI1smRjtGPyEjPyZGPkYzRkJGJkYpISIiRitGRyNGRyIkbyg=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjhGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUY7NiRGSEY+RkBGQ0Y+">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjlGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNictRko2LVEqJnVtaW51czA7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEsMC4yMjIyMjIyZW1GJy9GaW5GYG8tRiM2KC1JJm1mcmFjR0YkNigtRjs2JFEiM0YnRj4tRjs2JFEjNjRGJ0Y+LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZicC8lKWJldmVsbGVkR0ZFLUZKNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+Rk1GT0ZRRlNGVUZXRlkvRmZuUSYwLjBlbUYnL0ZpbkZbcS1GZW82KC1GIzYsLUkmbXNxcnRHRiQ2Iy1GOzYkUSIyRidGPkZncC1JKG1mZW5jZWRHRiQ2JC1GIzYzRlxvLUYjNiotRjs2JFEkMTA4RidGPkZncC1JJW1zdXBHRiQ2JS1GLzYlUScmIzk0NTtGJy9GM0ZFRj5GZHEvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZIRmdwLUZicjYlLUYvNiVRJyYjOTQ5O0YnRmdyRj5GZHFGaHJGZ3AtRiw2JS1GLzYlUSJYRidGMkY1LUYjNiotRjs2JEZIRj4tRko2LVEiLEYnRj5GTS9GUEY0RlFGU0ZVRldGWUZqcC9GaW5RLDAuMzMzMzMzM2VtRidGZnNGaHMtRjs2JEZfcEY+RkBGQ0Y+RkZGPi1GSjYtUSIrRidGPkZNRk9GUUZTRlVGV0ZZRl9vRmFvLUYjNixGZ29GZ3BGYXFGZ3BGZHJGZ3BGXHNGZ3AtRiw2JUZhcy1GIzYqRmZzRmhzRmZzRmhzRmZzRkBGQ0Y+RkZGPkZgdC1GIzYsRmdvRmdwRmFxRmdwRmRyRmdwRlxzRmdwLUYsNiUtRi82JVEiQUYnRjJGNUZndEZGRj4tRko2LVEoJm1pbnVzO0YnRj5GTUZPRlFGU0ZVRldGWUZfb0Zhby1GIzYsRmdvRmdwRmFxRmdwRmRyRmdwRlxzRmdwLUYsNiUtRi82JVEiQkYnRjJGNS1GIzYqRl50RmhzRmZzRmhzRmZzRkBGQ0Y+RkZGPkZgdS1GIzYmLUY7NiRRIjhGJ0Y+RmdwLUYsNiVGXXVGanVGRkY+RmB0LUYjNiZGZHFGZ3AtRiw2JS1GLzYlUSJZRidGMkY1Rmd0RkZGPkZgdS1GIzYmLUY7NiRRIzk2RidGPkZncEZfc0Y+RmB0LUYjNiZGZHFGZ3AtRiw2JUZndUZndEZGRj5GPkY+RmdwRmRyRmdwRlxzRkBGQ0Y+LUYjNiYtRiM2Ji1GIzYoRjpGZ3BGYXJGZ3BGanJGPkZgdEZedkY+RkBGQ0Y+Rl1wRmBwRmNwRmVwRkBGQ0Y+RkBGQ0Y+RkBGQ0Y+">LCQqLCIiIyMiIiJGJCwyKihJJmFscGhhRzYiRiRJKGVwc2lsb25HRipGJCZJIlhHRio2JSIiIUYvRiZGJiEkMyIqKkYkRiVGKUYmRitGJiZGLTYlRi9GL0YvRiYiIiQqKkYkRiVGKUYmRitGJiZJIkFHRipGM0YmRjQqKkYkRiVGKUYmRitGJiZJIkJHRio2JUYmRi9GL0YmISIkJkY3RjshIikmSSJZR0YqRjNGJEYsISMnKiZGOkYzRiRGJkYpRiZGK0YmLCYqJkYpRiRGK0YkIiIqIiIpRiYhIiIjRjwiI2s=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqLCIiIyMiIiJGJCw4KipGJEYlSSZhbHBoYUc2IkYmSShlcHNpbG9uR0YqRiYmSSJBR0YqNiVGJiIiIUYvRiYiIzcqKkYkRiVGKUYmRitGJiZJIllHRio2JUYvRi9GL0YmISIkKipGJEYlRilGJkYrRiYmSSJCR0YqRjRGJkY1KihGKUYkRitGJCZGODYlRi9GL0YmRiYhJDMiKihGK0YkRilGJCZJIlhHRipGNEYmISM9KihGK0YkRilGJCZGOEYuRiYiIz0qKEYrRiRGKUYkJkYtRjRGJkZARjohIycqRkUhIilGQiIiKUY+RkdGJkYpRiZGK0YmLCYqJkYpRiRGK0YkIiIqRkhGJiEiIiNGNSIlQzU=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqKkkmYWxwaGFHNiIiIiJJKGVwc2lsb25HRiVGJiw8KihGJCIiJEYnRiomSSJYR0YlNiUiIiFGLkYmRiYhJEMkKipGJCIiI0YnRjFGMSNGJkYxJkkiWUdGJUYtRiYhJDMiKipGJEYxRidGMUYxRjImSSJBR0YlNiVGLkYuRi5GJiIjaioqRiRGMUYnRjFGMUYyJkkiQkdGJTYlRiZGLkYuRiYhI2oqKkYkRjFGJ0YxRjFGMiZGLEY5RiZGOiooRitGJkYnRiZGJEYmISQpRyooRiRGJkYnRiYmRjhGPkYmISNbKigmRj1GOUYmRidGJkYkRiYiIzcqKCZGNEY5RiZGJ0YmRiRGJkZJKiZGMUYyRjxGJiEjUyomRjFGMkZBRiYiI1MqJkYxRjJGM0YmISMnKiomRjFGMkY3RiZGT0YmLCYqJkYkRjFGJ0YxIiIqIiIpRiYhIiIjRioiJEci</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqLCIiIyMiIiJGJCxGKihJJmFscGhhRzYiIiIlSShlcHNpbG9uR0YqRismSSJBR0YqNiUiIiFGMEYwRiYhI2EqKEYpRitGLEYrJkkiQkdGKjYlRjBGMEYmRiYhJEMkKihGKUYrRixGKyZGNDYlRiZGMEYwRiYiI2EqKEYpRitGLEYrJkkiWEdGKkYvRiZGMSoqRikiIiRGLEY/RiRGJSZGLkY5RiYiI08qKkYpRj9GLEY/RiRGJSZGNEYvRiYhIioqKkYpRj9GLEY/RiRGJSZJIllHRipGL0YmRkQqKEYsRiRGKUYkRi1GJiEjJSkqKEYpRiRGLEYkRjNGJiEkZyQqKEYsRiRGKUYkRjhGJiIjJSkqKEYsRiRGKUYkRjxGJkZJKipGJEYlRilGJkYsRiZGQEYmIiIpKipGJEYlRilGJkYsRiZGQ0YmISIjKipGJEYlRilGJkYsRiZGRkYmRlJGLSEjW0YzISNrRjgiI1tGPEZURiZGKUYmRixGJiwmKiZGKUYkRixGJCIiKkZQRiYhIiIjRlkiJVs/</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqJixGKihJJmFscGhhRzYiIiIlSShlcHNpbG9uR0YnRigmSSJBR0YnNiUiIiFGLUYtIiIiISRpIiooRiZGKEYpRigmSSJCR0YnNiVGLUYtRi5GLiIlO0gqKEYmRihGKUYoJkYyNiVGLkYtRi1GLiIkaSIqKEYmRihGKUYoJkkiWEdGJ0YsRi5GLyoqRiYiIiRGKUY9IiIjI0YuRj4mRitGN0YuIiQzIioqRiZGPUYpRj1GPkY/JkYyRixGLiEjRioqRiZGPUYpRj1GPkY/JkkiWUdGJ0YsRi5GRCooRilGPkYmRj5GKkYuIiNzKihGJkY+RilGPkYxRi4iJWNNKihGKUY+RiZGPkY2Ri4hI3MqKEYpRj5GJkY+RjpGLkZJKipGPkY/RiZGLkYpRi5GQEYuIiQpRyoqRj5GP0YmRi5GKUYuRkNGLkZNKipGPkY/RiZGLkYpRi5GRkYuRk1GKiIkPyRGMSIkbyhGNiEkPyRGOkZTRi4sJiomRiZGPkYpRj4iIioiIilGLiEiIiNGLiIlIz4p</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqKkkmYWxwaGFHNiIiIiJJKGVwc2lsb25HRiVGJixCKihGJCIiJEYnRiomSSJYR0YlNiUiIiFGLkYuRiYhI2EqKEYkRipGJ0YqJkkiQkdGJTYlRiZGLkYuRiYiI2EqKEYkRipGJ0YqJkkiQUdGJUYtRiZGLyooRiRGKkYnRiomSSJZR0YlNiVGLkYuRiZGJiIkQyQqKkYkIiIjRidGPkY+I0YmRj4mRixGO0YmISQ7IyoqRiRGPkYnRj5GPkY/JkY3RjNGJiIjTyoqRiRGPkYnRj5GPkY/JkY6Ri1GJiEiKioqRiRGPkYnRj5GPkY/JkYyRi1GJkZHKihGJEYmRidGJkY2RiYhIzcqKEYkRiZGJ0YmRitGJkZLKihGJEYmRidGJkYxRiYiIzcqKEYkRiZGJ0YmRjlGJiIkKUcqJkY+Rj9GSUYmIiIlKiZGPkY/RkNGJiEjOyomRj5GP0ZGRiZGUiomRj5GP0ZARiYhJCM+RiYsJiomRiRGPkYnRj4iIioiIilGJiEiIiMhIiQiJEci</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzE1RicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GIzYoLUkmbWZyYWNHRiQ2KC1GOzYkUSIzRidGPi1GOzYkUSQyNTZGJ0Y+LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zqby8lKWJldmVsbGVkR0ZFLUZKNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+Rk1GT0ZRRlNGVUZXRlkvRmZuUSYwLjBlbUYnL0ZpbkZjcC1GXW82KC1GIzYsLUkmbXNxcnRHRiQ2Iy1GOzYkUSIyRidGPkZfcC1JKG1mZW5jZWRHRiQ2JC1GIzY4LUYjNiwtRjs2JFEjMTJGJ0Y+Rl9wRmlwRl9wLUYvNiVRJyYjOTQ1O0YnL0YzRkVGPkZfcC1GLzYlUScmIzk0OTtGJ0ZcckY+Rl9wLUYsNiUtRi82JVEiQUYnRjJGNS1GIzYqLUY7NiRGZ29GPi1GSjYtUSIsRidGPkZNL0ZQRjRGUUZTRlVGV0ZZRmJwL0ZpblEsMC4zMzMzMzMzZW1GJy1GOzYkRkhGPkZpckZfc0ZARkNGPkZGRj4tRko2LVEoJm1pbnVzO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RLDAuMjIyMjIyMmVtRicvRmluRmVzLUYjNixGX29GX3BGaXBGX3BGaXFGX3BGXXJGX3AtRiw2JS1GLzYlUSJZRidGMkY1LUYjNipGX3NGaXJGX3NGaXJGX3NGQEZDRj5GRkY+RmFzLUYjNixGX29GX3BGaXBGX3BGaXFGX3BGXXJGX3AtRiw2JS1GLzYlUSJCRidGMkY1Rl50RkZGPkZhcy1GIzYqLUY7NiRRJDEwOEYnRj5GX3AtSSVtc3VwR0YkNiVGaXFGXHEvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZIRl9wLUZddTYlRl1yRlxxRl91Rl9wLUYsNiVGZHQtRiM2KkZfc0ZpckZfc0ZpckZnckZARkNGPkZGRj5GYXMtRiM2Ki1GOzYkUSMxOEYnRj5GX3BGYXVGX3BGXHVGX3AtRiw2JS1GLzYlUSJYRidGMkY1Rl50RkZGPi1GSjYtUSIrRidGPkZNRk9GUUZTRlVGV0ZZRmRzRmZzLUYjNipGaXVGX3BGYXVGX3BGXHVGX3AtRiw2JUZkdEZlckZGRj5GYXMtRiM2KkZpdUZfcEZhdUZfcEZcdUZfcC1GLDYlRmJyRl50RkZGPkZhcy1GIzYmLUY7NiRRIzk2RidGPkZfcEZjdUY+RmFzLUYjNiYtRjs2JFEiOEYnRj5GX3BGanZGPkZhdi1GIzYmRmN3Rl9wRmZ2Rj5GYXMtRiM2JkZjd0ZfcEZcdkY+Rj5GPkZfcEZpcUZfcEZdckZARkNGPi1GIzYmLUYjNiYtRiM2KC1GOzYkUSI5RidGPkZfcEZcdUZfcEZhdUY+RmF2RmN3Rj5GQEZDRj5GZW9GaG9GW3BGXXBGQEZDRj5GQEZDRj4=">LCQqLCIiIyMiIiJGJCw4KipGJEYlSSZhbHBoYUc2IkYmSShlcHNpbG9uR0YqRiYmSSJBR0YqNiVGJiIiIUYvRiYiIzcqKkYkRiVGKUYmRitGJiZJIllHRio2JUYvRi9GL0YmISIkKipGJEYlRilGJkYrRiYmSSJCR0YqRjRGJkY1KihGKUYkRitGJCZGODYlRi9GL0YmRiYhJDMiKihGK0YkRilGJCZJIlhHRipGNEYmISM9KihGK0YkRilGJCZGOEYuRiYiIz0qKEYrRiRGKUYkJkYtRjRGJkZARjohIycqRkUhIilGQiIiKUY+RkdGJkYpRiZGK0YmLCYqJkYpRiRGK0YkIiIqRkhGJiEiIiMiIiQiJGMj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqKixCKiYiIiMjIiIiRiYmSSJZRzYiNiUiIiFGLUYtRighI1MqJkYmRicmSSJCR0YrRixGKEYuKiZGJkYnJkkiQUdGKzYlRihGLUYtRigiJGciKihJJmFscGhhR0YrRihJKGVwc2lsb25HRitGKCZGNEYsRighJCM+KihGOEYoRjlGKCZJIlhHRitGLEYoRjsqKEY4RihGOUYoJkYxRjVGKCIkIz4qJkYmRicmRj42JUYtRi1GKEYoIiQlUSoqRjhGJkY5RiZGJkYnRjBGKCEjRioqRjhGJkY5RiZGJkYnRkNGKCIkSyUqKkY4RiZGOUYmRiZGJ0YpRihGRyoqRjhGJkY5RiZGJkYnRjNGKCIkMyIqKEY4RihGOUYoJkYqRkRGKCEkKUcqKEY4IiIkRjlGUUZORighJEMkKihGOEZRRjlGUUY9RighJGkiKihGOEZRRjlGUUY6RihGVCooRjhGUUY5RlFGQEYoIiRpIkYoRjghIiJGOUZYLCYqJkY4RiZGOUYmIiIqIiIpRihGWCNGKCIkbyg=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqLCIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmLDgqKEYpRiRGJ0YkJkkiQUdGKDYlIiIhRi9GL0YmISRFIiooRidGJEYpRiQmSSJCR0YoNiVGL0YvRiZGJiEkQyQqKEYpRiRGJ0YkJkYzNiVGJkYvRi9GJiIkRSIqKEYpRiRGJ0YkJkkiWEdGKEYuRiZGMCoqRiRGJUYnRiZGKUYmJkYtRjhGJiIjTyoqRiRGJUYnRiZGKUYmJkYzRi5GJiEiKioqRiRGJUYnRiZGKUYmJkkiWUdGKEYuRiZGQkYsISMpKUYyISQpR0Y3IiMpKUY7RkZGJiwmKiZGJ0YkRilGJCIiKiIiKUYmISIiIyIiJCIkYyM=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqKixOKiYiIiMjIiIiRiYmSSJZRzYiNiUiIiFGLUYtRigiI1MqJkYmRicmSSJCR0YrRixGKEYuKiZGJkYnJkkiQUdGKzYlRihGLUYtRighJGciKihJJmFscGhhR0YrRihJKGVwc2lsb25HRitGKCZGNEYsRigiJCM+KihGOEYoRjlGKCZGMUY1RighJCM+KihGOEYoRjlGKCZJIlhHRitGLEYoRjsqKEY4RihGOUYoJkYqNiVGLUYtRihGKCIkKUcqKEY4IiIkRjlGR0ZDRigiJEMkKihGOEZHRjlGR0Y9RigiJChIKihGOEZHRjlGR0Y6RighJChIKihGOEZHRjlGR0ZARihGTCooRjgiIiZGOUZPRjpGKCEkJ1sqKEY4Rk9GOUZPRkBGKEZQKihGOEZPRjlGT0Y9RigiJCdbKipGOEYmRjlGJkYmRidGMEYoISNhKipGOEYmRjlGJkYmRidGKUYoRlUqKkY4RiZGOUYmRiZGJ0YzRigiJDsjKiZGJkYnJkZBRkRGKCEkJVEqKkY4IiIlRjlGZ25GJkYnRlpGKEZTKipGOEZnbkY5RmduRiZGJ0YwRighIyIpKipGOEZnbkY5RmduRiZGJ0YpRihGaW4qKkY4RmduRjlGZ25GJkYnRjNGKEZIRihGOCEiIkY5RlxvLCYqJkY4RiZGOUYmIiIqIiIpRihGXG8jRlxvIiQlUQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LDQqKEkmYWxwaGFHNiIiIiNJKGVwc2lsb25HRiVGJiZJIlhHRiU2JSIiIUYrIiIiRiwjIiMiKSIkNyYqKkYmI0YsRiZGJEYsRidGLCZGKTYlRitGK0YrRiwjISNSIiVbPyoqRiZGMUYkRixGJ0YsJkkiQkdGJTYlRixGK0YrRiwjIiNSRjYqKkYmRjFGJEYsRidGLCZJIkFHRiVGM0YsRjQqKkYmRjFGJEYsRidGLCZJIllHRiVGKkYsIyEiKkYvJkY5RjMjISImRi8mRj9GOiMiIiYiJEciJkZCRjNGRkYoIyIiJCIjSw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LDgqKEkoZXBzaWxvbkc2IiIiI0kmYWxwaGFHRiVGJiZJIlhHRiU2JSIiIUYrRisiIiIjISNYIiRjIyooRiRGJkYnRiYmSSJBR0YlRipGLEYtKihGJEYmRidGJiZJIkJHRiU2JUYsRitGK0YsIyIjWEYvKihGJ0YmRiRGJiZGNTYlRitGK0YsRiwjISNGIiRHIioqRiYjRixGJkYnRixGJEYsJkYyRjZGLCMiIzpGPioqRiZGQEYnRixGJEYsJkY1RipGLCMhIzoiJDcmKipGJkZARidGLEYkRiwmSSJZR0YlRipGLEZGRjEjISImIiNrRjojISIkIiM7RjQjIiImRk5GKEZM</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4158" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4161" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4160" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4163" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">## WE LOOK FOR SOLVING B[0,0,1]

for i from  1 to 20 do 
CF[i] := factor(diff(E5[i], B[0,0,1])) od;
</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjFGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNictRko2LVEqJnVtaW51czA7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEsMC4yMjIyMjIyZW1GJy9GaW5GYG8tSSZtZnJhY0dGJDYoLUY7NiRRIjNGJ0Y+LUY7NiRRIjhGJ0Y+LyUubGluZXRoaWNrbmVzc0dGPS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZfcC8lKWJldmVsbGVkR0ZFRkBGQ0Y+RkBGQ0Y+">IyEiJCIiKQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjJGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNictRko2LVEqJnVtaW51czA7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEsMC4yMjIyMjIyZW1GJy9GaW5GYG8tRiM2KC1JJm1mcmFjR0YkNigtRjs2JFEjMjdGJ0Y+LUY7NiRRIzY0RidGPi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYnAvJSliZXZlbGxlZEdGRS1GSjYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEmMC4wZW1GJy9GaW5GW3EtRiM2Ji1JJW1zdXBHRiQ2JS1GLzYlUScmIzk0NTtGJy9GM0ZFRj5GOi8lMXN1cGVyc2NyaXB0c2hpZnRHRkhGZ3AtRmBxNiUtRi82JVEnJiM5NDk7RidGZXFGPkY6RmZxRj5GQEZDRj4tRko2LVEoJm1pbnVzO0YnRj5GTUZPRlFGU0ZVRldGWUZfb0Zhby1GZW82KC1GOzYkUSIzRidGPi1GOzYkUSMzMkYnRj5GXXBGYHBGY3BGZXBGPkZARkNGPg==">LCYqJkkmYWxwaGFHNiIiIiNJKGVwc2lsb25HRiVGJiMhI0YiI2sjISIkIiNLIiIi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjNGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUY7NiRGSEY+RkBGQ0Y+">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjRGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUY7NiRGSEY+RkBGQ0Y+">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjVGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUY7NiRGSEY+RkBGQ0Y+">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjZGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNictRko2LVEqJnVtaW51czA7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEsMC4yMjIyMjIyZW1GJy9GaW5GYG8tRiM2KC1JJm1mcmFjR0YkNigtRjs2JFEjODFGJ0Y+LUY7NiRRJDI1NkYnRj4vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmJwLyUpYmV2ZWxsZWRHRkUtRko2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RJjAuMGVtRicvRmluRltxLUYjNiYtSSVtc3VwR0YkNiUtRi82JVEnJiM5NDU7RicvRjNGRUY+LUY7NiRRIjJGJ0Y+LyUxc3VwZXJzY3JpcHRzaGlmdEdGSEZncC1GYHE2JS1GLzYlUScmIzk0OTtGJ0ZlcUY+RmZxRmlxRj5GQEZDRj5GQEZDRj5GQEZDRj4=">LCQqJkkmYWxwaGFHNiIiIiNJKGVwc2lsb25HRiVGJiMhIyIpIiRjIw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjdGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUY7NiRGSEY+RkBGQ0Y+">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjhGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUY7NiRGSEY+RkBGQ0Y+">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjlGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUY7NiRGSEY+RkBGQ0Y+">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzEwRicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GIzYoLUkmbWZyYWNHRiQ2KC1GOzYkUSI5RidGPi1GOzYkUSQyNTZGJ0Y+LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zqby8lKWJldmVsbGVkR0ZFLUZKNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+Rk1GT0ZRRlNGVUZXRlkvRmZuUSYwLjBlbUYnL0ZpbkZjcC1GIzYoLUYvNiVRJyYjOTQ5O0YnL0YzRkVGPkZfcC1GLzYlUScmIzk0NTtGJ0ZqcEY+Rl9wLUkmbXNxcnRHRiQ2Iy1GOzYkUSIyRidGPkY+RkBGQ0Y+RkBGQ0Y+">LCQqKEkoZXBzaWxvbkc2IiIiIkkmYWxwaGFHRiVGJiIiIyNGJkYoIyIiKiIkYyM=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzExRicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GOzYkRkhGPkZARkNGPg==">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzEyRicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GIzYnLUZKNi1RKiZ1bWludXMwO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RLDAuMjIyMjIyMmVtRicvRmluRmBvLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjlGJ0Y+LUY7NiRRJDUxMkYnRj4vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmJwLyUpYmV2ZWxsZWRHRkUtRko2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RJjAuMGVtRicvRmluRltxLUYjNiotRi82JVEnJiM5NDk7RicvRjNGRUY+RmdwLUYvNiVRJyYjOTQ1O0YnRmJxRj5GZ3AtSShtZmVuY2VkR0YkNiQtRiM2Ji1GIzYoRmdvRmdwLUklbXN1cEdGJDYlRmNxLUY7NiRRIjJGJ0Y+LyUxc3VwZXJzY3JpcHRzaGlmdEdGSEZncC1GXnI2JUZfcUZgckZjckY+LUZKNi1RIitGJ0Y+Rk1GT0ZRRlNGVUZXRllGX29GYW9GYHJGPkY+RmdwLUkmbXNxcnRHRiQ2I0ZgckY+RkBGQ0Y+RkBGQ0Y+RkBGQ0Y+">LCQqKkkoZXBzaWxvbkc2IiIiIkkmYWxwaGFHRiVGJiwmKiZGJyIiI0YkRioiIipGKkYmRiZGKiNGJkYqIyEiKiIkNyY=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzEzRicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GIzYmLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIzgxRidGPi1GOzYkUSUyMDQ4RidGPi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXHAvJSliZXZlbGxlZEdGRS1GSjYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEmMC4wZW1GJy9GaW5GZXAtRiM2Ji1JJW1zdXBHRiQ2JS1GLzYlUScmIzk0NTtGJy9GM0ZFRj4tRjs2JFEiMkYnRj4vJTFzdXBlcnNjcmlwdHNoaWZ0R0ZIRmFwLUZqcDYlLUYvNiVRJyYjOTQ5O0YnRl9xRj5GYHFGY3FGPkZARkNGPi1GSjYtUSIrRidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEsMC4yMjIyMjIyZW1GJy9GaW5GXnItRl9vNigtRjs2JFEiM0YnRj4tRjs2JFEkMjU2RidGPkZnb0Zqb0ZdcEZfcEY+RkBGQ0Y+">LCYqJkkmYWxwaGFHNiIiIiNJKGVwc2lsb25HRiVGJiMiIyIpIiVbPyMiIiQiJGMjIiIi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzE0RicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GOzYkRkhGPkZARkNGPg==">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzE1RicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GIzYnLUZKNi1RKiZ1bWludXMwO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RLDAuMjIyMjIyMmVtRicvRmluRmBvLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjlGJ0Y+LUY7NiRRIzY0RidGPi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYnAvJSliZXZlbGxlZEdGRS1GSjYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEmMC4wZW1GJy9GaW5GW3EtRiM2KC1GLzYlUScmIzk0OTtGJy9GM0ZFRj5GZ3AtRi82JVEnJiM5NDU7RidGYnFGPkZncC1JJm1zcXJ0R0YkNiMtRjs2JFEiMkYnRj5GPkZARkNGPkZARkNGPkZARkNGPg==">LCQqKEkoZXBzaWxvbkc2IiIiIkkmYWxwaGFHRiVGJiIiIyNGJkYoIyEiKiIjaw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzE2RicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GOzYkRkhGPkZARkNGPg==">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzE3RicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GIzYnLUZKNi1RKiZ1bWludXMwO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RLDAuMjIyMjIyMmVtRicvRmluRmBvLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIzI3RidGPi1GOzYkUSM2NEYnRj4vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmJwLyUpYmV2ZWxsZWRHRkUtRko2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RJjAuMGVtRicvRmluRltxLUYjNigtRi82JVEnJiM5NDk7RicvRjNGRUY+RmdwLUYvNiVRJyYjOTQ1O0YnRmJxRj5GZ3AtSSZtc3FydEdGJDYjLUY7NiRRIjJGJ0Y+Rj5GQEZDRj5GQEZDRj5GQEZDRj4=">LCQqKEkoZXBzaWxvbkc2IiIiIkkmYWxwaGFHRiVGJiIiIyNGJkYoIyEjRiIjaw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzE4RicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GOzYkRkhGPkZARkNGPg==">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzE5RicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GOzYkRkhGPkZARkNGPg==">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzIwRicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GIzYnLUZKNi1RKiZ1bWludXMwO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RLDAuMjIyMjIyMmVtRicvRmluRmBvLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIzI3RidGPi1GOzYkUSQxMjhGJ0Y+LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZicC8lKWJldmVsbGVkR0ZFLUZKNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+Rk1GT0ZRRlNGVUZXRlkvRmZuUSYwLjBlbUYnL0ZpbkZbcS1GIzYmLUklbXN1cEdGJDYlLUYvNiVRJyYjOTQ1O0YnL0YzRkVGPi1GOzYkUSIyRidGPi8lMXN1cGVyc2NyaXB0c2hpZnRHRkhGZ3AtRmBxNiUtRi82JVEnJiM5NDk7RidGZXFGPkZmcUZpcUY+RkBGQ0Y+LUZKNi1RKCZtaW51cztGJ0Y+Rk1GT0ZRRlNGVUZXRllGX29GYW8tRmVvNigtRjs2JFEiM0YnRj4tRjs2JFEjMTZGJ0Y+Rl1wRmBwRmNwRmVwRj5GQEZDRj4=">LCYqJkkmYWxwaGFHNiIiIiNJKGVwc2lsb25HRiVGJiMhI0YiJEciIyEiJCIjOyIiIg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4162" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4165" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4164" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4167" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">## WE CHOOSE TO SOLVE B[0,0,1] FROM E5[1]
## WE OBSERVE THAT THE GIVEN SOLUTION IS ALLOWED

solve(E5[1]=0, B[0,0,1]);

B[0,0,1] := (1/12)*(-40*A[0, 0, 0]+40*B[1, 0, 0]-40*X[0, 0, 0]-54*epsilon^2*alpha^2*A[0, 0, 0]-3*sqrt(2)*alpha*epsilon*Y[0, 0, 0]-3*sqrt(2)*alpha*epsilon*B[0, 0, 0]+12*sqrt(2)*alpha*epsilon*A[1, 0, 0]+54*epsilon^2*alpha^2*B[1, 0, 0]-54*epsilon^2*alpha^2*X[0, 0, 0])/(9*alpha^2*epsilon^2+8);
</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictRi82JFEjMTJGJ0YyLyUubGluZXRoaWNrbmVzc0dGMS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Y8LyUpYmV2ZWxsZWRHUSZmYWxzZUYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjIvJSZmZW5jZUdGQS8lKnNlcGFyYXRvckdGQS8lKXN0cmV0Y2h5R0ZBLyUqc3ltbWV0cmljR0ZBLyUobGFyZ2VvcEdGQS8lLm1vdmFibGVsaW1pdHNHRkEvJSdhY2NlbnRHRkEvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZWLUYsNigtRiM2Ji1GIzY1LUZDNi1RKiZ1bWludXMwO0YnRjJGRkZIRkpGTEZORlBGUi9GVVEsMC4yMjIyMjIyZW1GJy9GWEZdby1GIzYqLUYvNiRRIzU0RidGMkZCLUklbXN1cEdGJDYlLUkjbWlHRiQ2JVEnJiM5NDk7RicvJSdpdGFsaWNHRkFGMi1GLzYkUSIyRidGMi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGQi1GZW82JS1GaG82JVEnJiM5NDU7RidGW3BGMkZdcEZgcEZCLUklbXN1YkdGJDYlLUZobzYlUSJBRicvRlxwUSV0cnVlRicvRjNRJ2l0YWxpY0YnLUYjNiotRi82JEZicEYyLUZDNi1RIixGJ0YyRkYvRklGX3FGSkZMRk5GUEZSRlQvRlhRLDAuMzMzMzMzM2VtRidGZHFGZnFGZHEvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkFGMi8lL3N1YnNjcmlwdHNoaWZ0R0ZicEYyLUZDNi1RIitGJ0YyRkZGSEZKRkxGTkZQRlJGXG9GXm8tRiM2KkZhb0ZCRmRvRkJGY3BGQi1GaXA2JS1GaG82JVEiQkYnRl5xRmBxLUYjNipGLkZmcUZkcUZmcUZkcUZcckZfckYyRmFyRjItRkM2LVEoJm1pbnVzO0YnRjJGRkZIRkpGTEZORlBGUkZcb0Zeby1GIzYqRmFvRkJGZG9GQkZjcEZCLUZpcDYlLUZobzYlUSJYRidGXnFGYHFGYnFGYXJGMkZjci1GIzYsRjVGQi1JJm1zcXJ0R0YkNiNGXXBGQkZlcEZCRmdvRkItRmlwNiVGW3FGXXNGYXJGMkZfcy1GIzYsLUYvNiRRIjNGJ0YyRkJGW3RGQkZlcEZCRmdvRkItRmlwNiVGanJGYnFGYXJGMkZfcy1GIzYsRmJ0RkJGW3RGQkZlcEZCRmdvRkItRmlwNiUtRmhvNiVRIllGJ0ZecUZgcUZicUZhckYyRl9zLUYjNiYtRi82JFEjNDBGJ0YyRkJGaHBGMkZjci1GIzYmRmB1RkJGaHJGMkZfcy1GIzYmRmB1RkJGZHNGMkYyRlxyRl9yRjItRiM2Ji1GIzYmLUYjNigtRi82JFEiOUYnRjJGQkZjcEZCRmRvRjJGY3ItRi82JFEiOEYnRjJGMkZcckZfckYyRjhGOkY9Rj9GXHJGX3JGMg==">LCQqJiw0KihJKGVwc2lsb25HNiIiIiNJJmFscGhhR0YnRigmSSJBR0YnNiUiIiFGLUYtIiIiISNhKihGJkYoRilGKCZJIkJHRic2JUYuRi1GLUYuIiNhKihGJkYoRilGKCZJIlhHRidGLEYuRi8qKkYoI0YuRihGKUYuRiZGLiZGK0YzRi4iIzcqKkYoRjlGKUYuRiZGLiZGMkYsRi4hIiQqKkYoRjlGKUYuRiZGLiZJIllHRidGLEYuRj5GKiEjU0YxIiNTRjZGQkYuLCYqJkYpRihGJkYoIiIqIiIpRi4hIiIjRi5GOw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiQkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYqLUkjbW5HRiQ2JFEiMEYnL0Y2USdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRjpGQC1GOzYkUSIxRidGPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRj0tRkE2LVEjOj1GJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGYm8tRiM2KC1JJm1mcmFjR0YkNihGWS1GOzYkUSMxMkYnRj4vJS5saW5ldGhpY2tuZXNzR0Zlbi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZgcC8lKWJldmVsbGVkR0ZGLUZBNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkRGYG9GSUZLRk1GT0ZRRlMvRldGVS1GZ282KC1GIzYmLUYjNjUtRkE2LVEqJnVtaW51czA7RidGPkZERmBvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0ZjcS1GIzYqLUY7NiRRIzU0RidGPkZlcC1JJW1zdXBHRiQ2JS1GLzYlUScmIzk0OTtGJy9GM0ZGRj4tRjs2JFEiMkYnRj4vJTFzdXBlcnNjcmlwdHNoaWZ0R0Y9RmVwLUZbcjYlLUYvNiVRJyYjOTQ1O0YnRmByRj5GYXJGZHJGZXAtRiw2JS1GLzYlUSJBRidGMkY1LUYjNipGOkZARjpGQEY6RmZuRmluRj5GW29GPi1GQTYtUSIrRidGPkZERmBvRklGS0ZNRk9GUUZicUZkcS1GIzYqRmdxRmVwRmpxRmVwRmZyRmVwLUYsNiVGLi1GIzYqRllGQEY6RkBGOkZmbkZpbkY+RltvRj4tRkE2LVEoJm1pbnVzO0YnRj5GREZgb0ZJRktGTUZPRlFGYnFGZHEtRiM2KkZncUZlcEZqcUZlcEZmckZlcC1GLDYlLUYvNiVRIlhGJ0YyRjVGYHNGW29GPkZicy1GIzYsRmlvRmVwLUkmbXNxcnRHRiQ2I0ZhckZlcEZockZlcEZdckZlcC1GLDYlRl1zRmlzRltvRj5GW3QtRiM2LC1GOzYkUSIzRidGPkZlcEZndEZlcEZockZlcEZdckZlcC1GLDYlRi5GYHNGW29GPkZbdC1GIzYsRl51RmVwRmd0RmVwRmhyRmVwRl1yRmVwLUYsNiUtRi82JVEiWUYnRjJGNUZgc0Zbb0Y+Rlt0LUYjNiYtRjs2JFEjNDBGJ0Y+RmVwRltzRj5GYnMtRiM2JkZcdkZlcEZnc0Y+Rlt0LUYjNiZGXHZGZXBGYHRGPkY+RmZuRmluRj4tRiM2Ji1GIzYmLUYjNigtRjs2JFEiOUYnRj5GZXBGZnJGZXBGanFGPkZicy1GOzYkUSI4RidGPkY+RmZuRmluRj5GXHBGXnBGYXBGY3BGZm5GaW5GPkZmbkZpbkY+">LCQqJiw0KihJKGVwc2lsb25HNiIiIiNJJmFscGhhR0YnRigmSSJBR0YnNiUiIiFGLUYtIiIiISNhKihGJkYoRilGKCZJIkJHRic2JUYuRi1GLUYuIiNhKihGJkYoRilGKCZJIlhHRidGLEYuRi8qKkYoI0YuRihGKUYuRiZGLiZGK0YzRi4iIzcqKkYoRjlGKUYuRiZGLiZGMkYsRi4hIiQqKkYoRjlGKUYuRiZGLiZJIllHRidGLEYuRj5GKiEjU0YxIiNTRjZGQkYuLCYqJkYpRihGJkYoIiIqIiIpRi4hIiIjRi5GOw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4166" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4169" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4168" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4171" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">## WE LOOK FOR SOLVING A[1,0,0]

for i from  1 to 20 do 
CF[i] := factor(diff(E5[i], B[1,0,0])) od;
</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjFGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUY7NiRGSEY+RkBGQ0Y+">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjJGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNictRko2LVEqJnVtaW51czA7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEsMC4yMjIyMjIyZW1GJy9GaW5GYG8tRiM2KC1JJm1mcmFjR0YkNigtRjs2JFEiOUYnRj4tRjs2JFEjNjRGJ0Y+LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZicC8lKWJldmVsbGVkR0ZFLUZKNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+Rk1GT0ZRRlNGVUZXRlkvRmZuUSYwLjBlbUYnL0ZpbkZbcS1GIzYmLUklbXN1cEdGJDYlLUYvNiVRJyYjOTQ1O0YnL0YzRkVGPkY6LyUxc3VwZXJzY3JpcHRzaGlmdEdGSEZncC1GYHE2JS1GLzYlUScmIzk0OTtGJ0ZlcUY+RjpGZnFGPkZARkNGPkZARkNGPkZARkNGPg==">LCQqJkkmYWxwaGFHNiIiIiNJKGVwc2lsb25HRiVGJiMhIioiI2s=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjNGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIzI3RidGPi1GOzYkUSQxMjhGJ0Y+LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zqby8lKWJldmVsbGVkR0ZFLUZKNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+Rk1GT0ZRRlNGVUZXRlkvRmZuUSYwLjBlbUYnL0ZpbkZjcC1GXW82KC1GIzYsLUkmbXNxcnRHRiQ2Iy1GOzYkUSIyRidGPkZfcC1GLzYlUScmIzk0OTtGJy9GM0ZFRj5GX3AtRi82JVEnJiM5NDU7RidGYnFGPkZfcC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYjNiYtSSVtc3VwR0YkNiVGY3FGXHEvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZIRl9wLUZecjYlRl9xRlxxRmByRj4tRko2LVEiK0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RLDAuMjIyMjIyMmVtRicvRmluRmhyLUY7NiRGZ29GPkY+Rj5GQEZDRj4tRiM2Ji1GIzYmLUYjNigtRjs2JFEiOUYnRj5GX3BGXXJGX3BGYnJGPkZkci1GOzYkUSI4RidGPkY+RkBGQ0Y+RmVvRmhvRltwRl1wRkBGQ0Y+RkBGQ0Y+">LCQqLCIiIyMiIiJGJEkoZXBzaWxvbkc2IkYmSSZhbHBoYUdGKEYmLCYqJkYpRiRGJ0YkRiZGJkYmRiYsJkYrIiIqIiIpRiYhIiIjIiNGIiRHIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjRGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNictRko2LVEqJnVtaW51czA7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEsMC4yMjIyMjIyZW1GJy9GaW5GYG8tRiM2KC1JJm1mcmFjR0YkNigtRjs2JFEiOUYnRj4tRjs2JFEkMjU2RidGPi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYnAvJSliZXZlbGxlZEdGRS1GSjYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEmMC4wZW1GJy9GaW5GW3EtRmVvNigtRiM2LC1JJm1zcXJ0R0YkNiMtRjs2JFEiMkYnRj5GZ3AtRi82JVEnJiM5NDU7RicvRjNGRUY+RmdwLUYvNiVRJyYjOTQ5O0YnRmpxRj5GZ3AtSShtZmVuY2VkR0YkNiQtRiM2Ji1GIzYoLUY7NiRRIzI3RidGPkZncC1JJW1zdXBHRiQ2JUZncUZkcS8lMXN1cGVyc2NyaXB0c2hpZnRHRkhGZ3AtRmlyNiVGW3JGZHFGW3NGPi1GSjYtUSIrRidGPkZNRk9GUUZTRlVGV0ZZRl9vRmFvLUY7NiRRIzMyRidGPkY+Rj5GQEZDRj4tRiM2Ji1GIzYmLUYjNihGZ29GZ3BGaHJGZ3BGXXNGPkZfcy1GOzYkUSI4RidGPkY+RkBGQ0Y+Rl1wRmBwRmNwRmVwRkBGQ0Y+RkBGQ0Y+RkBGQ0Y+">LCQqLCIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmLCYqJkYnRiRGKUYkIiNGIiNLRiZGJiwmRisiIioiIilGJiEiIiMhIioiJGMj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjVGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNictRko2LVEqJnVtaW51czA7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEsMC4yMjIyMjIyZW1GJy9GaW5GYG8tRiM2KC1JJm1mcmFjR0YkNigtRjs2JFEiM0YnRj4tRjs2JFEjNjRGJ0Y+LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZicC8lKWJldmVsbGVkR0ZFLUZKNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+Rk1GT0ZRRlNGVUZXRlkvRmZuUSYwLjBlbUYnL0ZpbkZbcS1GZW82KC1GIzYsLUkmbXNxcnRHRiQ2Iy1GOzYkUSIyRidGPkZncC1GLzYlUScmIzk0OTtGJy9GM0ZFRj5GZ3AtRi82JVEnJiM5NDU7RidGanFGPkZncC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYjNigtRjs2JFEiOUYnRj5GZ3AtSSVtc3VwR0YkNiVGW3JGZHEvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZIRmdwLUZpcjYlRmdxRmRxRltzRj4tRko2LVEiK0YnRj5GTUZPRlFGU0ZVRldGWUZfb0Zhby1GOzYkUSMxNEYnRj5GPkY+RkBGQ0Y+LUYjNiYtRiM2JkZjckZfcy1GOzYkUSI4RidGPkY+RkBGQ0Y+Rl1wRmBwRmNwRmVwRkBGQ0Y+RkBGQ0Y+RkBGQ0Y+">LCQqLCIiIyMiIiJGJEkoZXBzaWxvbkc2IkYmSSZhbHBoYUdGKEYmLCYqJkYpRiRGJ0YkIiIqIiM5RiZGJiwmRitGLCIiKUYmISIiIyEiJCIjaw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjZGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNictRko2LVEqJnVtaW51czA7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEsMC4yMjIyMjIyZW1GJy9GaW5GYG8tRiM2KC1JJm1mcmFjR0YkNigtRjs2JFEiOUYnRj4tRjs2JFEkMjU2RidGPi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYnAvJSliZXZlbGxlZEdGRS1GSjYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEmMC4wZW1GJy9GaW5GW3EtRiM2Ji1JJW1zdXBHRiQ2JS1GLzYlUScmIzk0NTtGJy9GM0ZFRj4tRjs2JFEiMkYnRj4vJTFzdXBlcnNjcmlwdHNoaWZ0R0ZIRmdwLUZgcTYlLUYvNiVRJyYjOTQ5O0YnRmVxRj5GZnFGaXFGPkZARkNGPkZARkNGPkZARkNGPg==">LCQqJkkmYWxwaGFHNiIiIiNJKGVwc2lsb25HRiVGJiMhIioiJGMj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjdGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUkmbWZyYWNHRiQ2KC1GOzYkUSIxRidGPi1GOzYkUSMzMkYnRj4vJS5saW5ldGhpY2tuZXNzR0Zfby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Znby8lKWJldmVsbGVkR0ZFRkBGQ0Y+">IyIiIiIjSw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjhGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUY7NiRGSEY+RkBGQ0Y+">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjlGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNigtSSZtZnJhY0dGJDYoRjotRjs2JFEjMzJGJ0Y+LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Znby8lKWJldmVsbGVkR0ZFLUZKNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+Rk1GT0ZRRlNGVUZXRlkvRmZuUSYwLjBlbUYnL0ZpbkZgcC1GXW82KC1GIzYoLUklbXN1cEdGJDYlLUYvNiVRJyYjOTQ5O0YnL0YzRkVGPi1GOzYkUSIyRidGPi8lMXN1cGVyc2NyaXB0c2hpZnRHRkhGXHAtRmdwNiUtRi82JVEnJiM5NDU7RidGXHFGPkZdcUZgcUZARkNGPi1GIzYmLUYjNiYtRiM2KEY6RlxwRmJxRlxwRmZwRj4tRko2LVEiK0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RLDAuMjIyMjIyMmVtRicvRmluRmFyLUY7NiRRIjhGJ0Y+Rj5GQEZDRj5GYm9GZW9GaG9Gam9GQEZDRj5GQEZDRj4=">LCQqKEkoZXBzaWxvbkc2IiIiI0kmYWxwaGFHRiVGJiwmKiZGJ0YmRiRGJiIiKiIiKSIiIiEiIiNGKiIjSw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzEwRicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GIzYoLUkmbWZyYWNHRiQ2KC1GOzYkUSIzRidGPi1GOzYkUSQyNTZGJ0Y+LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zqby8lKWJldmVsbGVkR0ZFLUZKNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+Rk1GT0ZRRlNGVUZXRlkvRmZuUSYwLjBlbUYnL0ZpbkZjcC1GIzYoLUYvNiVRJyYjOTQ5O0YnL0YzRkVGPkZfcC1GLzYlUScmIzk0NTtGJ0ZqcEY+Rl9wLUkmbXNxcnRHRiQ2Iy1GOzYkUSIyRidGPkY+RkBGQ0Y+RkBGQ0Y+">LCQqKEkoZXBzaWxvbkc2IiIiIkkmYWxwaGFHRiVGJiIiIyNGJkYoIyIiJCIkYyM=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzExRicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GIzYnLUZKNi1RKiZ1bWludXMwO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RLDAuMjIyMjIyMmVtRicvRmluRmBvLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjNGJ0Y+LUY7NiRRJDEyOEYnRj4vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmJwLyUpYmV2ZWxsZWRHRkUtRko2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RJjAuMGVtRicvRmluRltxLUZlbzYoLUYjNiwtRi82JVEnJiM5NDU7RicvRjNGRUY+RmdwLUYvNiVRJyYjOTQ5O0YnRmRxRj5GZ3AtSSZtc3FydEdGJDYjLUY7NiRRIjJGJ0Y+RmdwLUkobWZlbmNlZEdGJDYkLUYjNiYtRiM2KC1GOzYkUSM2M0YnRj5GZ3AtSSVtc3VwR0YkNiVGYXFGW3IvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZIRmdwLUZpcjYlRmVxRltyRltzRj4tRko2LVEiK0YnRj5GTUZPRlFGU0ZVRldGWUZfb0Zhby1GOzYkUSM0MEYnRj5GPkY+RkBGQ0Y+LUYjNiYtRiM2Ji1GIzYoLUY7NiRRIjlGJ0Y+RmdwRmhyRmdwRl1zRj5GX3MtRjs2JFEiOEYnRj5GPkZARkNGPkZdcEZgcEZjcEZlcEZARkNGPkZARkNGPkZARkNGPg==">LCQqLEkmYWxwaGFHNiIiIiJJKGVwc2lsb25HRiVGJiIiIyNGJkYoLCYqJkYkRihGJ0YoIiNqIiNTRiZGJiwmRisiIioiIilGJiEiIiMhIiQiJEci</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzEyRicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GIzYoLUkmbWZyYWNHRiQ2KC1GOzYkUSIzRidGPi1GOzYkUSQ1MTJGJ0Y+LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zqby8lKWJldmVsbGVkR0ZFLUZKNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+Rk1GT0ZRRlNGVUZXRlkvRmZuUSYwLjBlbUYnL0ZpbkZjcC1GIzYsLUkmbXNxcnRHRiQ2Iy1GOzYkUSIyRidGPkZfcC1JKG1mZW5jZWRHRiQ2JC1GIzYnLUZKNi1RKiZ1bWludXMwO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RLDAuMjIyMjIyMmVtRicvRmluRmZxLUYjNihGX29GX3AtRi82JVEnJiM5NDk7RicvRjNGRUY+Rl9wLUYvNiVRJyYjOTQ1O0YnRl1yRj5GPi1GSjYtUSIrRidGPkZNRk9GUUZTRlVGV0ZZRmVxRmdxLUYjNiRGZ3BGPkY+Rj5GX3AtRl5xNiQtRiM2JkZocUZhckZkckY+Rj5GX3BGXnJGX3BGanFGPkZARkNGPkZARkNGPg==">LCQqLCIiIyMiIiJGJCwmKiZJKGVwc2lsb25HNiJGJkkmYWxwaGFHRipGJiEiJCokRiRGJUYmRiYsJkYoIiIkRi1GJkYmRitGJkYpRiYjRi8iJDcm</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzEzRicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GIzYoLUkmbWZyYWNHRiQ2KC1GOzYkUSM0NUYnRj4tRjs2JFElMjA0OEYnRj4vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmpvLyUpYmV2ZWxsZWRHRkUtRko2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RJjAuMGVtRicvRmluRmNwLUYjNiYtSSVtc3VwR0YkNiUtRi82JVEnJiM5NDU7RicvRjNGRUY+LUY7NiRRIjJGJ0Y+LyUxc3VwZXJzY3JpcHRzaGlmdEdGSEZfcC1GaHA2JS1GLzYlUScmIzk0OTtGJ0ZdcUY+Rl5xRmFxRj5GQEZDRj5GQEZDRj4=">LCQqJkkmYWxwaGFHNiIiIiNJKGVwc2lsb25HRiVGJiMiI1giJVs/</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzE0RicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GIzYnLUZKNi1RKiZ1bWludXMwO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RLDAuMjIyMjIyMmVtRicvRmluRmBvLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjlGJ0Y+LUY7NiRRIzY0RidGPi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYnAvJSliZXZlbGxlZEdGRS1GSjYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEmMC4wZW1GJy9GaW5GW3EtRmVvNigtRiM2Ki1JJW1zdXBHRiQ2JS1GLzYlUScmIzk0NTtGJy9GM0ZFRj4tRjs2JFEiMkYnRj4vJTFzdXBlcnNjcmlwdHNoaWZ0R0ZIRmdwLUZicTYlLUYvNiVRJyYjOTQ5O0YnRmdxRj5GaHFGW3JGZ3AtSShtZmVuY2VkR0YkNiQtRiM2Ji1GIzYoRmdvRmdwRmFxRmdwRl1yRj4tRko2LVEiK0YnRj5GTUZPRlFGU0ZVRldGWUZfb0Zhb0ZocUY+Rj5GQEZDRj4tRiM2Ji1GIzYmRmdyRmlyLUY7NiRRIjhGJ0Y+Rj5GQEZDRj5GXXBGYHBGY3BGZXBGQEZDRj5GQEZDRj5GQEZDRj4=">LCQqKkkmYWxwaGFHNiIiIiNJKGVwc2lsb25HRiVGJiwmKiZGJEYmRidGJiIiKkYmIiIiRissJkYpRioiIilGKyEiIiMhIioiI2s=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzE1RicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GIzYnLUZKNi1RKiZ1bWludXMwO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RLDAuMjIyMjIyMmVtRicvRmluRmBvLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjNGJ0Y+LUY7NiRRIzY0RidGPi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYnAvJSliZXZlbGxlZEdGRS1GSjYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEmMC4wZW1GJy9GaW5GW3EtRiM2KC1GLzYlUScmIzk0OTtGJy9GM0ZFRj5GZ3AtRi82JVEnJiM5NDU7RidGYnFGPkZncC1JJm1zcXJ0R0YkNiMtRjs2JFEiMkYnRj5GPkZARkNGPkZARkNGPkZARkNGPg==">LCQqKEkoZXBzaWxvbkc2IiIiIkkmYWxwaGFHRiVGJiIiIyNGJkYoIyEiJCIjaw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzE2RicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GIzYoLUkmbWZyYWNHRiQ2KC1GOzYkUSIxRidGPi1GOzYkUSQxMjhGJ0Y+LyUubGluZXRoaWNrbmVzc0dGYW8vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaW8vJSliZXZlbGxlZEdGRS1GSjYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEmMC4wZW1GJy9GaW5GYnAtRl1vNigtRiM2Ji1GIzYmLUYjNigtRjs2JFEjMjdGJ0Y+Rl5wLUklbXN1cEdGJDYlLUYvNiVRJyYjOTQ1O0YnL0YzRkVGPi1GOzYkUSIyRidGPi8lMXN1cGVyc2NyaXB0c2hpZnRHRkhGXnAtRmBxNiUtRi82JVEnJiM5NDk7RidGZXFGPkZmcUZpcUY+LUZKNi1RIitGJ0Y+Rk1GT0ZRRlNGVUZXRlkvRmZuUSwwLjIyMjIyMjJlbUYnL0ZpbkZkci1GOzYkUSMzMkYnRj5GPkZARkNGPi1GIzYmLUYjNiYtRiM2KC1GOzYkUSI5RidGPkZecEZfcUZecEZbckY+RmByLUY7NiRRIjhGJ0Y+Rj5GQEZDRj5GZW9GZ29Gam9GXHBGQEZDRj5GQEZDRj4=">LCQqJiwmKiZJJmFscGhhRzYiIiIjSShlcHNpbG9uR0YnRigiI0YiI0siIiJGLCwmRiUiIioiIilGLCEiIiNGLCIkRyI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzE3RicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GIzYnLUZKNi1RKiZ1bWludXMwO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RLDAuMjIyMjIyMmVtRicvRmluRmBvLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjNGJ0Y+LUY7NiRRIzY0RidGPi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYnAvJSliZXZlbGxlZEdGRS1GSjYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEmMC4wZW1GJy9GaW5GW3EtRiM2KC1GLzYlUScmIzk0OTtGJy9GM0ZFRj5GZ3AtRi82JVEnJiM5NDU7RidGYnFGPkZncC1JJm1zcXJ0R0YkNiMtRjs2JFEiMkYnRj5GPkZARkNGPkZARkNGPkZARkNGPg==">LCQqKEkoZXBzaWxvbkc2IiIiIkkmYWxwaGFHRiVGJiIiIyNGJkYoIyEiJCIjaw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzE4RicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GIzYnLUZKNi1RKiZ1bWludXMwO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RLDAuMjIyMjIyMmVtRicvRmluRmBvLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjFGJ0Y+LUY7NiRRJDEyOEYnRj4vJS5saW5ldGhpY2tuZXNzR0Zpby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZhcC8lKWJldmVsbGVkR0ZFLUZKNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+Rk1GT0ZRRlNGVUZXRlkvRmZuUSYwLjBlbUYnL0ZpbkZqcC1GZW82KC1GIzYmLUYjNigtRiM2KC1GOzYkUSQxNjJGJ0Y+RmZwLUklbXN1cEdGJDYlLUYvNiVRJyYjOTQ1O0YnL0YzRkVGPi1GOzYkUSI0RidGPi8lMXN1cGVyc2NyaXB0c2hpZnRHRkhGZnAtRmhxNiUtRi82JVEnJiM5NDk7RidGXXJGPkZeckZhckY+LUZKNi1RIitGJ0Y+Rk1GT0ZRRlNGVUZXRllGX29GYW8tRiM2KC1GOzYkUSM5OUYnRj5GZnAtRmhxNiVGanEtRjs2JFEiMkYnRj5GYXJGZnAtRmhxNiVGZXJGYnNGYXJGPi1GSjYtUSgmbWludXM7RidGPkZNRk9GUUZTRlVGV0ZZRl9vRmFvLUY7NiRRIzY0RidGPkY+RkBGQ0Y+LUYjNiYtRiM2Ji1GIzYoLUY7NiRRIjlGJ0Y+RmZwRmBzRmZwRmVzRj5GaHItRjs2JFEiOEYnRj5GPkZARkNGPkZdcEZfcEZicEZkcEZARkNGPkZARkNGPkZARkNGPg==">LCQqJiwoKiZJJmFscGhhRzYiIiIlSShlcHNpbG9uR0YnRigiJGkiKiZGJiIiI0YpRiwiIyoqISNrIiIiRi8sJkYrIiIqIiIpRi8hIiIjRjMiJEci</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzE5RicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GIzYoLUkmbWZyYWNHRiQ2KC1GOzYkUSMzOUYnRj4tRjs2JFElMjA0OEYnRj4vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmpvLyUpYmV2ZWxsZWRHRkUtRko2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RJjAuMGVtRicvRmluRmNwLUYjNigtRi82JVEnJiM5NDk7RicvRjNGRUY+Rl9wLUYvNiVRJyYjOTQ1O0YnRmpwRj5GX3AtSSZtc3FydEdGJDYjLUY7NiRRIjJGJ0Y+Rj5GQEZDRj5GQEZDRj4=">LCQqKEkoZXBzaWxvbkc2IiIiIkkmYWxwaGFHRiVGJiIiIyNGJkYoIyIjUiIlWz8=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjQ0ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzIwRicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GIzYoLUkmbWZyYWNHRiQ2KC1GOzYkUSI5RidGPi1GOzYkUSQxMjhGJ0Y+LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zqby8lKWJldmVsbGVkR0ZFLUZKNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+Rk1GT0ZRRlNGVUZXRlkvRmZuUSYwLjBlbUYnL0ZpbkZjcC1GIzYmLUklbXN1cEdGJDYlLUYvNiVRJyYjOTQ1O0YnL0YzRkVGPi1GOzYkUSIyRidGPi8lMXN1cGVyc2NyaXB0c2hpZnRHRkhGX3AtRmhwNiUtRi82JVEnJiM5NDk7RidGXXFGPkZecUZhcUY+RkBGQ0Y+RkBGQ0Y+">LCQqJkkmYWxwaGFHNiIiIiNJKGVwc2lsb25HRiVGJiMiIioiJEci</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4170" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4173" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4172" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4175" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">## WE SOLVE A[1,0,0] FROM E5[7]

solve(E5[7]=0, A[1,0,0]);

A[1,0,0] := -(27/5)*alpha^2*epsilon^2*X[0, 0, 1]+(3/5)*sqrt(2)*alpha*epsilon*X[0, 0, 0]+(9/10)*sqrt(2)*alpha*epsilon*Y[0, 0, 1]+(3/5)*sqrt(2)*alpha*epsilon*A[0, 0, 0]-(3/5)*sqrt(2)*alpha*epsilon*B[1, 0, 0]+(1/4)*Y[0, 0, 0]-(12/5)*X[0, 0, 1]+(1/4)*B[0, 0, 0];
</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSMyN0YnRi8tRkw2JFEiNUYnRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlcvJSliZXZlbGxlZEdGNC1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRmpuLUYjNigtSSVtc3VwR0YkNiUtSSNtaUdGJDYlUScmIzk0NTtGJy8lJ2l0YWxpY0dGNEYvLUZMNiRRIjJGJ0YvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zmbi1GX282JS1GYm82JVEnJiM5NDk7RidGZW9GL0Znb0Zqb0Zmbi1JJW1zdWJHRiQ2JS1GYm82JVEiWEYnL0Zmb1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GIzYqLUZMNiRGXHBGLy1GLDYtUSIsRidGL0YyL0Y2RmlwRjdGOUY7Rj1GP0Zpbi9GRVEsMC4zMzMzMzMzZW1GJ0ZecUZgcS1GTDYkRlRGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLyUvc3Vic2NyaXB0c2hpZnRHRlxwRi9GaHFGW3JGLy1GLDYtUSIrRidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYoLUZJNigtRkw2JFEiM0YnRi9GT0ZSRlVGWEZaRmZuLUYjNiotSSZtc3FydEdGJDYjRmdvRmZuRmFvRmZuRl9wRmZuLUZjcDYlRmVwLUYjNipGXnFGYHFGXnFGYHFGXnFGaHFGW3JGL0ZdckYvRmhxRltyRi9GX3ItRiM2KC1GSTYoLUZMNiRRIjlGJ0YvLUZMNiRRIzEwRidGL0ZSRlVGWEZaRmZuLUYjNipGW3NGZm5GYW9GZm5GX3BGZm4tRmNwNiUtRmJvNiVRIllGJ0ZocEZqcEZccUZdckYvRmhxRltyRi9GX3ItRiM2KEZkckZmbi1GIzYqRltzRmZuRmFvRmZuRl9wRmZuLUZjcDYlLUZibzYlUSJBRidGaHBGanBGYHNGXXJGL0ZocUZbckYvLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNihGZHJGZm4tRiM2KkZbc0ZmbkZhb0ZmbkZfcEZmbi1GY3A2JS1GYm82JVEiQkYnRmhwRmpwLUYjNipGZnFGYHFGXnFGYHFGXnFGaHFGW3JGL0ZdckYvRmhxRltyRi9GX3ItRiM2KC1GSTYoRmZxLUZMNiRRIjRGJ0YvRlJGVUZYRlpGZm4tRiM2JC1GY3A2JUZgdEZgc0ZdckYvRmhxRltyRi9GXHUtRiM2KC1GSTYoLUZMNiRRIzEyRidGL0ZPRlJGVUZYRlpGZm4tRiM2JEZicEYvRmhxRltyRi9GX3ItRiM2KEZcdkZmbi1GIzYkLUZjcDYlRmV1RmBzRl1yRi9GaHFGW3JGL0Yv">LDIqKEkmYWxwaGFHNiIiIiNJKGVwc2lsb25HRiVGJiZJIlhHRiU2JSIiIUYrIiIiRiwjISNGIiImKipGJiNGLEYmRiRGLEYnRiwmRik2JUYrRitGK0YsIyIiJEYvKipGJkYxRiRGLEYnRiwmSSJZR0YlRipGLCMiIioiIzUqKkYmRjFGJEYsRidGLCZJIkFHRiVGM0YsRjQqKkYmRjFGJEYsRidGLCZJIkJHRiU2JUYsRitGK0YsIyEiJEYvJkY4RjMjRiwiIiVGKCMhIzdGLyZGQUYzRkY=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYqLUkjbW5HRiQ2JFEiMUYnL0Y2USdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY7NiRRIjBGJ0Y+RkBGWS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRmVuLUZBNi1RIzo9RidGPkZEL0ZIRkZGSUZLRk1GT0ZRL0ZUUSwwLjI3Nzc3NzhlbUYnL0ZXRmJvLUYjNjMtRkE2LVEqJnVtaW51czA7RidGPkZERmBvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0Zqby1GIzYoLUkmbWZyYWNHRiQ2KC1GOzYkUSMyN0YnRj4tRjs2JFEiNUYnRj4vJS5saW5ldGhpY2tuZXNzR0Y9LyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRltxLyUpYmV2ZWxsZWRHRkYtRkE2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GREZgb0ZJRktGTUZPRlFGUy9GV0ZVLUYjNigtSSVtc3VwR0YkNiUtRi82JVEnJiM5NDU7RicvRjNGRkY+LUY7NiRRIjJGJ0Y+LyUxc3VwZXJzY3JpcHRzaGlmdEdGZW5GYHEtRmdxNiUtRi82JVEnJiM5NDk7RidGXHJGPkZdckZgckZgcS1GLDYlLUYvNiVRIlhGJ0YyRjUtRiM2KkZZRkBGWUZARjpGZm5GaW5GPkZbb0Y+RmZuRmluRj4tRkE2LVEiK0YnRj5GREZgb0ZJRktGTUZPRlFGaW9GW3AtRiM2KC1GX3A2KC1GOzYkUSIzRidGPkZkcEZncEZpcEZccUZecUZgcS1GIzYqLUkmbXNxcnRHRiQ2I0ZdckZgcUZpcUZgcUZkckZgcS1GLDYlRmlyLUYjNipGWUZARllGQEZZRmZuRmluRj5GW29GPkZmbkZpbkY+Rl5zLUYjNigtRl9wNigtRjs2JFEiOUYnRj4tRjs2JFEjMTBGJ0Y+RmdwRmlwRlxxRl5xRmBxLUYjNipGanNGYHFGaXFGYHFGZHJGYHEtRiw2JS1GLzYlUSJZRidGMkY1RlxzRltvRj5GZm5GaW5GPkZecy1GIzYoRmNzRmBxLUYjNipGanNGYHFGaXFGYHFGZHJGYHEtRiw2JUYuRl90RltvRj5GZm5GaW5GPi1GQTYtUSgmbWludXM7RidGPkZERmBvRklGS0ZNRk9GUUZpb0ZbcC1GIzYoRmNzRmBxLUYjNipGanNGYHFGaXFGYHFGZHJGYHEtRiw2JS1GLzYlUSJCRidGMkY1RjhGW29GPkZmbkZpbkY+Rl5zLUYjNigtRl9wNihGOi1GOzYkUSI0RidGPkZncEZpcEZccUZecUZgcS1GIzYkLUYsNiVGX3VGX3RGW29GPkZmbkZpbkY+Rmh1LUYjNigtRl9wNigtRjs2JFEjMTJGJ0Y+RmRwRmdwRmlwRlxxRl5xRmBxLUYjNiRGZ3JGPkZmbkZpbkY+Rl5zLUYjNihGZnZGYHEtRiM2JC1GLDYlRmF2Rl90RltvRj5GZm5GaW5GPkY+RmZuRmluRj4=">LDIqKEkmYWxwaGFHNiIiIiNJKGVwc2lsb25HRiVGJiZJIlhHRiU2JSIiIUYrIiIiRiwjISNGIiImKipGJiNGLEYmRiRGLEYnRiwmRik2JUYrRitGK0YsIyIiJEYvKipGJkYxRiRGLEYnRiwmSSJZR0YlRipGLCMiIioiIzUqKkYmRjFGJEYsRidGLCZJIkFHRiVGM0YsRjQqKkYmRjFGJEYsRidGLCZJIkJHRiU2JUYsRitGK0YsIyEiJEYvJkY4RjMjRiwiIiVGKCMhIzdGLyZGQUYzRkY=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4174" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4177" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4181" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4180" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for i from 1 to 20 do
E5[i] := factor(simplify(E5[i])) od;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjFGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUY7NiRGSEY+RkBGQ0Y+">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjJGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjlGJ0Y+LUY7NiRRIzY0RidGPi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGam8vJSliZXZlbGxlZEdGRS1GSjYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEmMC4wZW1GJy9GaW5GY3AtRiM2KC1JJW1zdXBHRiQ2JS1GLzYlUScmIzk0NTtGJy9GM0ZFRj5GOi8lMXN1cGVyc2NyaXB0c2hpZnRHRkhGX3AtRmhwNiUtRi82JVEnJiM5NDk7RidGXXFGPkY6Rl5xRl9wLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JS1GLzYlUSJBRidGMkY1LUYjNiotRjs2JEZIRj4tRko2LVEiLEYnRj5GTS9GUEY0RlFGU0ZVRldGWUZicC9GaW5RLDAuMzMzMzMzM2VtRidGYXJGY3JGYXJGQEZDRj5GRi1GSjYtUSgmbWludXM7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEsMC4yMjIyMjIyZW1GJy9GaW5GXXMtRiw2JS1GLzYlUSJCRidGMkY1LUYjNiotRjs2JEZnb0Y+RmNyRmFyRmNyRmFyRkBGQ0Y+RkYtRko2LVEiK0YnRj5GTUZPRlFGU0ZVRldGWUZcc0Zecy1GLDYlLUYvNiVRIlhGJ0YyRjVGX3JGRkY+Rj5GPkZARkNGPkZARkNGPg==">LCQqKEkmYWxwaGFHNiIiIiNJKGVwc2lsb25HRiVGJiwoJkkiQUdGJTYlIiIhRixGLCIiIiZJIkJHRiU2JUYtRixGLCEiIiZJIlhHRiVGK0YtRi0jIiIqIiNr</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqKiw2KihJJmFscGhhRzYiIiIkSShlcHNpbG9uR0YnRigmSSJYR0YnNiUiIiFGLSIiIkYuIiRDJCoqRiYiIiNGKUYxRjEjRi5GMSZJIkFHRic2JUYtRi1GLUYuIiIqKipGJkYxRilGMUYxRjImSSJCR0YnNiVGLkYtRi1GLiEiKioqRiZGMUYpRjFGMUYyJkYrRjVGLkY2KipGJkYxRilGMUYxRjImSSJZR0YnRixGLiEjYSooRipGLkYpRi5GJkYuRi8qJkYxRjJGM0YuIiImKiZGMUYyRjhGLiEiJiomRjFGMkY9Ri5GRComRjFGMkY/Ri4hI2dGLkYmRi5GKUYuLCYqJkYmRjFGKUYxRjYiIilGLiEiIiMhIiQiJFMn</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjRGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjNGJ0Y+LUY7NiRRJTEyODBGJ0Y+LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zqby8lKWJldmVsbGVkR0ZFLUZKNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+Rk1GT0ZRRlNGVUZXRlkvRmZuUSYwLjBlbUYnL0ZpbkZjcC1GXW82KC1GIzYqLUYvNiVRJyYjOTQ5O0YnL0YzRkVGPkZfcC1GLzYlUScmIzk0NTtGJ0ZccUY+Rl9wLUkobWZlbmNlZEdGJDYkLUYjNjQtRiM2Ki1GOzYkUSUyOTE2RidGPkZfcC1JJW1zdXBHRiQ2JUZdcUZfby8lMXN1cGVyc2NyaXB0c2hpZnRHRkhGX3AtRltyNiVGaXBGX29GXXJGX3AtRiw2JS1GLzYlUSJYRidGMkY1LUYjNiotRjs2JEZIRj4tRko2LVEiLEYnRj5GTS9GUEY0RlFGU0ZVRldGWUZicC9GaW5RLDAuMzMzMzMzM2VtRidGaHJGanItRjs2JEZnb0Y+RkBGQ0Y+RkZGPi1GSjYtUSIrRidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEsMC4yMjIyMjIyZW1GJy9GaW5GZnMtRiM2LC1GOzYkUSQyNjFGJ0Y+Rl9wLUZbcjYlRl1xLUY7NiRRIjJGJ0Y+Rl1yRl9wLUZbcjYlRmlwRl90Rl1yRl9wLUkmbXNxcnRHRiQ2I0ZfdEZfcC1GLDYlLUYvNiVRIkFGJ0YyRjUtRiM2KkZockZqckZockZqckZockZARkNGPkZGRj4tRko2LVEoJm1pbnVzO0YnRj5GTUZPRlFGU0ZVRldGWUZlc0Zncy1GIzYsRmpzRl9wRl10Rl9wRmJ0Rl9wRmR0Rl9wLUYsNiUtRi82JVEiQkYnRjJGNS1GIzYqRmBzRmpyRmhyRmpyRmhyRkBGQ0Y+RkZGPkZicy1GIzYsRmpzRl9wRl10Rl9wRmJ0Rl9wRmR0Rl9wLUYsNiVGY3JGXHVGRkY+RmJzLUYjNiwtRjs2JFEkMzI0RidGPkZfcEZddEZfcEZidEZfcEZkdEZfcC1GLDYlLUYvNiVRIllGJ0YyRjVGZnJGRkY+RmJzLUYjNiotRjs2JFElMzQ1NkYnRj5GX3BGYXJGX3BGaXBGX3BGXXFGPkZicy1GIzYoLUY7NiRRJDE2MEYnRj5GX3BGZHRGX3BGZ3RGPkZedS1GIzYoRl93Rl9wRmR0Rl9wRmN1Rj5GYnMtRiM2KEZfd0ZfcEZkdEZfcEZcdkY+Rj5GPkZARkNGPi1GIzYmLUYjNiYtRiM2KC1GOzYkUSI5RidGPkZfcEZddEZfcEZidEY+RmJzLUY7NiRRIjhGJ0Y+Rj5GQEZDRj5GZW9GaG9GW3BGXXBGQEZDRj5GQEZDRj4=">LCQqKkkoZXBzaWxvbkc2IiIiIkkmYWxwaGFHRiVGJiw0KihGJyIiJEYkRiomSSJYR0YlNiUiIiFGLkYmRiYiJTtIKipGJyIiI0YkRjFGMSNGJkYxJkkiQUdGJTYlRi5GLkYuRiYiJGgjKipGJ0YxRiRGMUYxRjImSSJCR0YlNiVGJkYuRi5GJiEkaCMqKkYnRjFGJEYxRjFGMiZGLEY1RiZGNioqRidGMUYkRjFGMUYyJkkiWUdGJUYtRiYiJEMkKihGK0YmRiRGJkYnRiYiJWNNKiZGMUYyRjNGJiIkZyIqJkYxRjJGOEYmISRnIiomRjFGMkY9RiZGRUYmLCYqJkYnRjFGJEYxIiIqIiIpRiYhIiIjRioiJSFHIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqKiw2KihJJmFscGhhRzYiIiIkSShlcHNpbG9uR0YnRigmSSJYR0YnNiUiIiFGLSIiIkYuIiRDJCoqRiYiIiNGKUYxRjEjRi5GMSZJIkFHRic2JUYtRi1GLUYuIiIqKipGJkYxRilGMUYxRjImSSJCR0YnNiVGLkYtRi1GLiEiKioqRiZGMUYpRjFGMUYyJkYrRjVGLkY2KipGJkYxRilGMUYxRjImSSJZR0YnRixGLiIkOyMqKEYqRi5GKUYuRiZGLiIkLyYqJkYxRjJGM0YuISM1KiZGMUYyRjhGLiIjNSomRjFGMkY9Ri5GRSomRjFGMkY/Ri4iJD8iRi5GJkYuRilGLiwmKiZGJkYxRilGMUY2IiIpRi4hIiIjRigiJD8k</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjZGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjlGJ0Y+LUY7NiRRJTI1NjBGJ0Y+LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zqby8lKWJldmVsbGVkR0ZFLUZKNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+Rk1GT0ZRRlNGVUZXRlkvRmZuUSYwLjBlbUYnL0ZpbkZjcC1GIzYqLUkmbXNxcnRHRiQ2Iy1GOzYkUSIyRidGPkZfcC1JKG1mZW5jZWRHRiQ2JC1GIzYvLUZKNi1RKiZ1bWludXMwO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RLDAuMjIyMjIyMmVtRicvRmluRmZxLUYjNiotRjs2JFEjNzJGJ0Y+Rl9wLUklbXN1cEdGJDYlLUYvNiVRJyYjOTQ1O0YnL0YzRkVGPkZqcC8lMXN1cGVyc2NyaXB0c2hpZnRHRkhGX3AtRl5yNiUtRi82JVEnJiM5NDk7RidGY3JGPkZqcEZkckZfcC1GLDYlLUYvNiVRIlhGJ0YyRjUtRiM2Ki1GOzYkRkhGPi1GSjYtUSIsRidGPkZNL0ZQRjRGUUZTRlVGV0ZZRmJwL0ZpblEsMC4zMzMzMzMzZW1GJ0Zic0Zkcy1GOzYkRmdvRj5GQEZDRj5GRkY+LUZKNi1RIitGJ0Y+Rk1GT0ZRRlNGVUZXRllGZXFGZ3EtRiM2LC1GOzYkUSMxM0YnRj5GX3BGZ3BGX3BGYHJGX3BGaHJGX3AtRiw2JS1GLzYlUSJBRidGMkY1LUYjNipGYnNGZHNGYnNGZHNGYnNGQEZDRj5GRkY+LUZKNi1RKCZtaW51cztGJ0Y+Rk1GT0ZRRlNGVUZXRllGZXFGZ3EtRiM2LEZhdEZfcEZncEZfcEZgckZfcEZockZfcC1GLDYlLUYvNiVRIkJGJ0YyRjUtRiM2KkZqc0Zkc0Zic0Zkc0Zic0ZARkNGPkZGRj5GXHQtRiM2LEZhdEZfcEZncEZfcEZgckZfcEZockZfcC1GLDYlRl1zRml0RkZGPkZcdC1GIzYsLUY7NiRRIzEyRidGPkZfcEZncEZfcEZgckZfcEZockZfcC1GLDYlLUYvNiVRIllGJ0YyRjVGYHNGRkY+Rlt1LUYjNiYtRjs2JFEjMzJGJ0Y+Rl9wRltzRj5GPkY+Rl9wRmByRl9wRmhyRj5GQEZDRj5GQEZDRj4=">LCQqKiIiIyMiIiJGJCwuKihJJmFscGhhRzYiRiRJKGVwc2lsb25HRipGJCZJIlhHRio2JSIiIUYvRiZGJiEjcyoqRiRGJUYpRiZGK0YmJkkiQUdGKjYlRi9GL0YvRiYiIzgqKkYkRiVGKUYmRitGJiZJIkJHRio2JUYmRi9GL0YmISM4KipGJEYlRilGJkYrRiYmRi1GNEYmRjUqKkYkRiVGKUYmRitGJiZJIllHRipGLkYmIiM3RiwhI0tGJkYpRiZGK0YmIyIiKiIlZ0Q=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjdGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUY7NiRGSEY+RkBGQ0Y+">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjhGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUY7NiRGSEY+RkBGQ0Y+">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjlGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNigtSSZtZnJhY0dGJDYoRjotRjs2JFEkMzIwRidGPi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ28vJSliZXZlbGxlZEdGRS1GSjYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEmMC4wZW1GJy9GaW5GYHAtRl1vNigtRiM2LC1JJm1zcXJ0R0YkNiMtRjs2JFEiMkYnRj5GXHAtSShtZmVuY2VkR0YkNiQtRiM2Li1GIzYqLUY7NiRRJDEwOEYnRj5GXHAtSSVtc3VwR0YkNiUtRi82JVEnJiM5NDU7RicvRjNGRUY+RmlwLyUxc3VwZXJzY3JpcHRzaGlmdEdGSEZccC1GZ3E2JS1GLzYlUScmIzk0OTtGJ0ZcckY+RmlwRl1yRlxwLUYsNiUtRi82JVEiWEYnRjJGNS1GIzYqLUY7NiRGSEY+LUZKNi1RIixGJ0Y+Rk0vRlBGNEZRRlNGVUZXRllGX3AvRmluUSwwLjMzMzMzMzNlbUYnRltzRl1zLUY7NiRGZG9GPkZARkNGPkZGRj4tRko2LVEiK0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RLDAuMjIyMjIyMmVtRicvRmluRmlzLUYjNiwtRjs2JFEiM0YnRj5GXHBGZnBGXHBGaXFGXHBGYXJGXHAtRiw2JS1GLzYlUSJBRidGMkY1LUYjNipGW3NGXXNGW3NGXXNGW3NGQEZDRj5GRkY+LUZKNi1RKCZtaW51cztGJ0Y+Rk1GT0ZRRlNGVUZXRllGaHNGanMtRiM2LEZddEZccEZmcEZccEZpcUZccEZhckZccC1GLDYlLUYvNiVRIkJGJ0YyRjUtRiM2KkZjc0Zdc0Zbc0Zdc0Zbc0ZARkNGPkZGRj5GZXMtRiM2LEZddEZccEZmcEZccEZpcUZccEZhckZccC1GLDYlRmZyRmV0RkZGPkZlcy1GIzYsLUY7NiRRIzEyRidGPkZccEZmcEZccEZpcUZccEZhckZccC1GLDYlLUYvNiVRIllGJ0YyRjVGaXJGRkY+RmVzLUYjNiYtRjs2JFEkMTI4RidGPkZccEZkckY+Rj5GPkZccEZpcUZccEZhckZARkNGPi1GIzYmLUYjNiYtRiM2KEY6RlxwRmZxRlxwRl9yRj5GZXMtRjs2JFEiOEYnRj5GPkZARkNGPkZib0Zlb0Zob0Zqb0ZARkNGPkZARkNGPg==">LCQqLCIiIyMiIiJGJCwuKihJJmFscGhhRzYiRiRJKGVwc2lsb25HRipGJCZJIlhHRio2JSIiIUYvRiZGJiIkMyIqKkYkRiVGKUYmRitGJiZJIkFHRio2JUYvRi9GL0YmIiIkKipGJEYlRilGJkYrRiYmSSJCR0YqNiVGJkYvRi9GJiEiJCoqRiRGJUYpRiZGK0YmJkYtRjRGJkY1KipGJEYlRilGJkYrRiYmSSJZR0YqRi5GJiIjN0YsIiRHIkYmRilGJkYrRiYsJiomRilGJEYrRiQiIioiIilGJiEiIiNGRCIkPyQ=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzEwRicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GIzYnLUZKNi1RKiZ1bWludXMwO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RLDAuMjIyMjIyMmVtRicvRmluRmBvLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjNGJ0Y+LUY7NiRRJDI1NkYnRj4vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmJwLyUpYmV2ZWxsZWRHRkUtRko2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RJjAuMGVtRicvRmluRltxLUYjNiotSSZtc3FydEdGJDYjLUY7NiRRIjJGJ0Y+RmdwLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JS1GLzYlUSJBRidGMkY1LUYjNiotRjs2JEZIRj4tRko2LVEiLEYnRj5GTS9GUEY0RlFGU0ZVRldGWUZqcC9GaW5RLDAuMzMzMzMzM2VtRidGYXJGY3JGYXJGQEZDRj5GRi1GSjYtUSgmbWludXM7RidGPkZNRk9GUUZTRlVGV0ZZRl9vRmFvLUYsNiUtRi82JVEiQkYnRjJGNS1GIzYqLUY7NiRGX3BGPkZjckZhckZjckZhckZARkNGPkZGLUZKNi1RIitGJ0Y+Rk1GT0ZRRlNGVUZXRllGX29GYW8tRiw2JS1GLzYlUSJYRidGMkY1Rl9yRkZGPkY+RmdwLUYvNiVRJyYjOTQ1O0YnL0YzRkVGPkZncC1GLzYlUScmIzk0OTtGJ0ZgdEY+Rj5GQEZDRj5GQEZDRj5GQEZDRj4=">LCQqKiIiIyMiIiJGJCwoJkkiQUc2IjYlIiIhRixGLEYmJkkiQkdGKjYlRiZGLEYsISIiJkkiWEdGKkYrRiZGJkkmYWxwaGFHRipGJkkoZXBzaWxvbkdGKkYmIyEiJCIkYyM=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqKkkmYWxwaGFHNiIiIiJJKGVwc2lsb25HRiVGJiw2KihGJCIiJEYnRiomSSJYR0YlNiUiIiFGLkYmRiYhJEMkKipGJCIiI0YnRjFGMSNGJkYxJkkiQUdGJTYlRi5GLkYuRiYiJHIiKipGJEYxRidGMUYxRjImSSJCR0YlNiVGJkYuRi5GJiEkciIqKkYkRjFGJ0YxRjFGMiZGLEY1RiZGNioqRiRGMUYnRjFGMUYyJkkiWUdGJUYtRiYhJGMoKihGK0YmRidGJkYkRiYhJGspKiZGMUYyRjNGJiIkKyMqJkYxRjJGOEYmISQrIyomRjFGMkY9RiZGRSomRjFGMkY/RiYhJCFbRiYsJiomRiRGMUYnRjEiIioiIilGJiEiIiNGKiIkUyc=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzEyRicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GIzYnLUZKNi1RKiZ1bWludXMwO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RLDAuMjIyMjIyMmVtRicvRmluRmBvLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjNGJ0Y+LUY7NiRRJDUxMkYnRj4vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmJwLyUpYmV2ZWxsZWRHRkUtRko2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RJjAuMGVtRicvRmluRltxLUYjNi4tSSZtc3FydEdGJDYjLUY7NiRRIjJGJ0Y+RmdwLUkobWZlbmNlZEdGJDYkLUYjNidGXG8tRiM2KEZnb0ZncC1GLzYlUScmIzk0OTtGJy9GM0ZFRj5GZ3AtRi82JVEnJiM5NDU7RidGX3JGPkY+LUZKNi1RIitGJ0Y+Rk1GT0ZRRlNGVUZXRllGX29GYW8tRiM2JEZfcUY+Rj5GPkZncC1GZnE2JC1GIzYmRmpxRmNyRmZyRj5GPkZncEZgckZncEZcckZncC1GZnE2JC1GIzYoLUYsNiUtRi82JVEiQUYnRjJGNS1GIzYqLUY7NiRGSEY+LUZKNi1RIixGJ0Y+Rk0vRlBGNEZRRlNGVUZXRllGanAvRmluUSwwLjMzMzMzMzNlbUYnRmdzRmlzRmdzRkBGQ0Y+RkYtRko2LVEoJm1pbnVzO0YnRj5GTUZPRlFGU0ZVRldGWUZfb0Zhby1GLDYlLUYvNiVRIkJGJ0YyRjUtRiM2Ki1GOzYkRl9wRj5GaXNGZ3NGaXNGZ3NGQEZDRj5GRkZjci1GLDYlLUYvNiVRIlhGJ0YyRjVGZXNGRkY+Rj5GPkZARkNGPkZARkNGPkZARkNGPg==">LCQqLiIiIyMiIiJGJCwmKiZJKGVwc2lsb25HNiJGJkkmYWxwaGFHRipGJiEiJCokRiRGJUYmRiYsJkYoIiIkRi1GJkYmRitGJkYpRiYsKCZJIkFHRio2JSIiIUY0RjRGJiZJIkJHRio2JUYmRjRGNCEiIiZJIlhHRipGM0YmRiYjRiwiJDcm</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzEzRicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GIzYnLUZKNi1RKiZ1bWludXMwO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RLDAuMjIyMjIyMmVtRicvRmluRmBvLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjlGJ0Y+LUY7NiRRJjIwNDgwRidGPi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYnAvJSliZXZlbGxlZEdGRS1GSjYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEmMC4wZW1GJy9GaW5GW3EtRiM2Ki1JJm1zcXJ0R0YkNiMtRjs2JFEiMkYnRj5GZ3AtSShtZmVuY2VkR0YkNiQtRiM2Li1GIzYqLUY7NiRRIzcyRidGPkZncC1JJW1zdXBHRiQ2JS1GLzYlUScmIzk0NTtGJy9GM0ZFRj5GYnEvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZIRmdwLUZgcjYlLUYvNiVRJyYjOTQ5O0YnRmVyRj5GYnFGZnJGZ3AtRiw2JS1GLzYlUSJYRidGMkY1LUYjNiotRjs2JEZIRj4tRko2LVEiLEYnRj5GTS9GUEY0RlFGU0ZVRldGWUZqcC9GaW5RLDAuMzMzMzMzM2VtRidGZHNGZnMtRjs2JEZfcEY+RkBGQ0Y+RkZGPi1GSjYtUSIrRidGPkZNRk9GUUZTRlVGV0ZZRl9vRmFvLUYjNiwtRjs2JFEjMTdGJ0Y+RmdwRl9xRmdwRmJyRmdwRmpyRmdwLUYsNiUtRi82JVEiQUYnRjJGNS1GIzYqRmRzRmZzRmRzRmZzRmRzRkBGQ0Y+RkZGPi1GSjYtUSgmbWludXM7RidGPkZNRk9GUUZTRlVGV0ZZRl9vRmFvLUYjNixGY3RGZ3BGX3FGZ3BGYnJGZ3BGanJGZ3AtRiw2JS1GLzYlUSJCRidGMkY1LUYjNipGXHRGZnNGZHNGZnNGZHNGQEZDRj5GRkY+Rl50LUYjNixGY3RGZ3BGX3FGZ3BGYnJGZ3BGanJGZ3AtRiw2JUZfc0ZbdUZGRj5GXXUtRiM2LC1GOzYkUSMxMkYnRj5GZ3BGX3FGZ3BGYnJGZ3BGanJGZ3AtRiw2JS1GLzYlUSJZRidGMkY1RmJzRkZGPkZedC1GIzYmLUY7NiRRIzMyRidGPkZncEZdc0Y+Rj5GPkZncEZickZncEZqckY+RkBGQ0Y+RkBGQ0Y+RkBGQ0Y+">LCQqKiIiIyMiIiJGJCwuKihJJmFscGhhRzYiRiRJKGVwc2lsb25HRipGJCZJIlhHRio2JSIiIUYvRiZGJiIjcyoqRiRGJUYpRiZGK0YmJkkiQUdGKjYlRi9GL0YvRiYiIzwqKkYkRiVGKUYmRitGJiZJIkJHRio2JUYmRi9GL0YmISM8KipGJEYlRilGJkYrRiYmRi1GNEYmRjUqKkYkRiVGKUYmRitGJiZJIllHRipGLkYmISM3RiwiI0tGJkYpRiZGK0YmIyEiKiImIVs/</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqLCIiIyMiIiJGJCw4KihJJmFscGhhRzYiIiIlSShlcHNpbG9uR0YqRismSSJYR0YqNiUiIiFGMEYmRiYiJEMkKipGKSIiJEYsRjNGJEYlJkkiQUdGKjYlRjBGMEYwRiYiIioqKkYpRjNGLEYzRiRGJSZJIkJHRio2JUYmRjBGMEYmISIqKipGKUYzRixGM0YkRiUmRi5GNkYmRjcqKkYpRjNGLEYzRiRGJSZJIllHRipGL0YmISRDJCooRilGJEYsRiRGLUYmIiRnJCoqRiRGJUYpRiZGLEYmRjRGJiIjRSoqRiRGJUYpRiZGLEYmRjlGJiEjRSoqRiRGJUYpRiZGLEYmRj5GJkZGKipGJEYlRilGJkYsRiZGQEYmISQ7I0YtIiRjI0YmRilGJkYsRiYsJiomRilGJEYsRiRGNyIiKUYmISIiI0Y3IiRTJw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzE1RicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GIzYoLUkmbWZyYWNHRiQ2KC1GOzYkUSIzRidGPi1GOzYkUSM2NEYnRj4vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmpvLyUpYmV2ZWxsZWRHRkUtRko2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RJjAuMGVtRicvRmluRmNwLUYjNiotSSZtc3FydEdGJDYjLUY7NiRRIjJGJ0Y+Rl9wLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JS1GLzYlUSJBRidGMkY1LUYjNiotRjs2JEZIRj4tRko2LVEiLEYnRj5GTS9GUEY0RlFGU0ZVRldGWUZicC9GaW5RLDAuMzMzMzMzM2VtRidGaXFGW3JGaXFGQEZDRj5GRi1GSjYtUSgmbWludXM7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEsMC4yMjIyMjIyZW1GJy9GaW5GZXItRiw2JS1GLzYlUSJCRidGMkY1LUYjNiotRjs2JEZnb0Y+RltyRmlxRltyRmlxRkBGQ0Y+RkYtRko2LVEiK0YnRj5GTUZPRlFGU0ZVRldGWUZkckZmci1GLDYlLUYvNiVRIlhGJ0YyRjVGZ3FGRkY+Rj5GX3AtRi82JVEnJiM5NDU7RicvRjNGRUY+Rl9wLUYvNiVRJyYjOTQ5O0YnRlt0Rj5GPkZARkNGPkZARkNGPg==">LCQqKiIiIyMiIiJGJCwoJkkiQUc2IjYlIiIhRixGLEYmJkkiQkdGKjYlRiZGLEYsISIiJkkiWEdGKkYrRiZGJkkmYWxwaGFHRipGJkkoZXBzaWxvbkdGKkYmIyIiJCIjaw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzE2RicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GIzYnLUZKNi1RKiZ1bWludXMwO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RLDAuMjIyMjIyMmVtRicvRmluRmBvLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjlGJ0Y+LUY7NiRRJTEyODBGJ0Y+LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZicC8lKWJldmVsbGVkR0ZFLUZKNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+Rk1GT0ZRRlNGVUZXRlkvRmZuUSYwLjBlbUYnL0ZpbkZbcS1GZW82KC1GIzYsLUkmbXNxcnRHRiQ2Iy1GOzYkUSIyRidGPkZncC1JKG1mZW5jZWRHRiQ2JC1GIzYuLUYjNiotRjs2JFEkMTA4RidGPkZncC1JJW1zdXBHRiQ2JS1GLzYlUScmIzk0NTtGJy9GM0ZFRj5GZHEvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZIRmdwLUZicjYlLUYvNiVRJyYjOTQ5O0YnRmdyRj5GZHFGaHJGZ3AtRiw2JS1GLzYlUSJYRidGMkY1LUYjNiotRjs2JEZIRj4tRko2LVEiLEYnRj5GTS9GUEY0RlFGU0ZVRldGWUZqcC9GaW5RLDAuMzMzMzMzM2VtRidGZnNGaHMtRjs2JEZfcEY+RkBGQ0Y+RkZGPi1GSjYtUSIrRidGPkZNRk9GUUZTRlVGV0ZZRl9vRmFvLUYjNiwtRjs2JFEiM0YnRj5GZ3BGYXFGZ3BGZHJGZ3BGXHNGZ3AtRiw2JS1GLzYlUSJBRidGMkY1LUYjNipGZnNGaHNGZnNGaHNGZnNGQEZDRj5GRkY+LUZKNi1RKCZtaW51cztGJ0Y+Rk1GT0ZRRlNGVUZXRllGX29GYW8tRiM2LEZldEZncEZhcUZncEZkckZncEZcc0ZncC1GLDYlLUYvNiVRIkJGJ0YyRjUtRiM2KkZedEZoc0Zmc0Zoc0Zmc0ZARkNGPkZGRj5GYHQtRiM2LEZldEZncEZhcUZncEZkckZncEZcc0ZncC1GLDYlRmFzRl11RkZGPkZgdC1GIzYsLUY7NiRRIzEyRidGPkZncEZhcUZncEZkckZncEZcc0ZncC1GLDYlLUYvNiVRIllGJ0YyRjVGZHNGRkY+RmB0LUYjNiYtRjs2JFEkMTI4RidGPkZncEZfc0Y+Rj5GPkZncEZkckZncEZcc0ZARkNGPi1GIzYmLUYjNiYtRiM2KEZnb0ZncEZhckZncEZqckY+RmB0LUY7NiRRIjhGJ0Y+Rj5GQEZDRj5GXXBGYHBGY3BGZXBGQEZDRj5GQEZDRj5GQEZDRj4=">LCQqLCIiIyMiIiJGJCwuKihJJmFscGhhRzYiRiRJKGVwc2lsb25HRipGJCZJIlhHRio2JSIiIUYvRiZGJiIkMyIqKkYkRiVGKUYmRitGJiZJIkFHRio2JUYvRi9GL0YmIiIkKipGJEYlRilGJkYrRiYmSSJCR0YqNiVGJkYvRi9GJiEiJCoqRiRGJUYpRiZGK0YmJkYtRjRGJkY1KipGJEYlRilGJkYrRiYmSSJZR0YqRi5GJiIjN0YsIiRHIkYmRilGJkYrRiYsJiomRilGJEYrRiQiIioiIilGJiEiIiMhIioiJSFHIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzE3RicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GIzYoLUkmbWZyYWNHRiQ2KC1GOzYkUSIzRidGPi1GOzYkUSM2NEYnRj4vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmpvLyUpYmV2ZWxsZWRHRkUtRko2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RJjAuMGVtRicvRmluRmNwLUYjNiotSSZtc3FydEdGJDYjLUY7NiRRIjJGJ0Y+Rl9wLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JS1GLzYlUSJBRidGMkY1LUYjNiotRjs2JEZIRj4tRko2LVEiLEYnRj5GTS9GUEY0RlFGU0ZVRldGWUZicC9GaW5RLDAuMzMzMzMzM2VtRidGaXFGW3JGaXFGQEZDRj5GRi1GSjYtUSgmbWludXM7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEsMC4yMjIyMjIyZW1GJy9GaW5GZXItRiw2JS1GLzYlUSJCRidGMkY1LUYjNiotRjs2JEZnb0Y+RltyRmlxRltyRmlxRkBGQ0Y+RkYtRko2LVEiK0YnRj5GTUZPRlFGU0ZVRldGWUZkckZmci1GLDYlLUYvNiVRIlhGJ0YyRjVGZ3FGRkY+Rj5GX3AtRi82JVEnJiM5NDU7RicvRjNGRUY+Rl9wLUYvNiVRJyYjOTQ5O0YnRlt0Rj5GPkZARkNGPkZARkNGPg==">LCQqKiIiIyMiIiJGJCwoJkkiQUc2IjYlIiIhRixGLEYmJkkiQkdGKjYlRiZGLEYsISIiJkkiWEdGKkYrRiZGJkkmYWxwaGFHRipGJkkoZXBzaWxvbkdGKkYmIyIiJCIjaw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqLCIiIyMiIiJGJCw4KihJJmFscGhhRzYiIiIlSShlcHNpbG9uR0YqRismSSJYR0YqNiUiIiFGMEYmRiYiJFsnKipGKSIiJEYsRjNGJEYlJkkiQUdGKjYlRjBGMEYwRiYiIz0qKkYpRjNGLEYzRiRGJSZJIkJHRio2JUYmRjBGMEYmISM9KipGKUYzRixGM0YkRiUmRi5GNkYmRjcqKkYpRjNGLEYzRiRGJSZJIllHRipGL0YmISQzIiooRilGJEYsRiRGLUYmIiRTJioqRiRGJUYpRiZGLEYmRjRGJiIiKCoqRiRGJUYpRiZGLEYmRjlGJiEiKCoqRiRGJUYpRiZGLEYmRj5GJkZGKipGJEYlRilGJkYsRiZGQEYmISRLIkYtISRHIkYmRilGJkYsRiYsJiomRilGJEYsRiQiIioiIilGJiEiIiNGTyIlIUci</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzE5RicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GIzYoLUkmbWZyYWNHRiQ2KC1GOzYkUSI5RidGPi1GOzYkUSUyMDQ4RidGPi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGam8vJSliZXZlbGxlZEdGRS1GSjYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEmMC4wZW1GJy9GaW5GY3AtRiM2KC1GLzYlUScmIzk0OTtGJy9GM0ZFRj5GX3AtRi82JVEnJiM5NDU7RidGanBGPkZfcC1JKG1mZW5jZWRHRiQ2JC1GIzYtLUZKNi1RKiZ1bWludXMwO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RLDAuMjIyMjIyMmVtRicvRmluRmdxLUYjNiotRjs2JFEjMTJGJ0Y+Rl9wLUYsNiUtRi82JVEiWEYnRjJGNS1GIzYqLUY7NiRGSEY+LUZKNi1RIixGJ0Y+Rk0vRlBGNEZRRlNGVUZXRllGYnAvRmluUSwwLjMzMzMzMzNlbUYnRmVyRmdyLUY7NiRGZ29GPkZARkNGPkZGRl9wRmdwRl9wRltxRj4tRko2LVEiK0YnRj5GTUZPRlFGU0ZVRldGWUZmcUZocS1GIzYmLUkmbXNxcnRHRiQ2Iy1GOzYkUSIyRidGPkZfcC1GLDYlLUYvNiVRIkFGJ0YyRjUtRiM2KkZlckZnckZlckZnckZlckZARkNGPkZGRj4tRko2LVEoJm1pbnVzO0YnRj5GTUZPRlFGU0ZVRldGWUZmcUZocS1GIzYmRmRzRl9wLUYsNiUtRi82JVEiQkYnRjJGNS1GIzYqRl1zRmdyRmVyRmdyRmVyRkBGQ0Y+RkZGPkZfcy1GIzYmRmRzRl9wLUYsNiVGYHJGX3RGRkY+Rl9zLUYjNigtRjs2JFEiNEYnRj5GX3BGZHNGX3AtRiw2JS1GLzYlUSJZRidGMkY1RmNyRkZGPkY+Rj5GPkZARkNGPkZARkNGPg==">LCQqKEkoZXBzaWxvbkc2IiIiIkkmYWxwaGFHRiVGJiwsKigmSSJYR0YlNiUiIiFGLUYmRiZGJEYmRidGJiEjNyomIiIjI0YmRjAmSSJBR0YlNiVGLUYtRi1GJkYmKiZGMEYxJkkiQkdGJTYlRiZGLUYtRiYhIiIqJkYwRjEmRitGNEYmRiYqJkYwRjEmSSJZR0YlRixGJiIiJUYmIyIiKiIlWz8=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzIwRicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GIzYoLUkmbWZyYWNHRiQ2KC1GOzYkUSI5RidGPi1GOzYkUSUxMjgwRidGPi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGam8vJSliZXZlbGxlZEdGRS1GSjYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEmMC4wZW1GJy9GaW5GY3AtRiM2Ki1JJm1zcXJ0R0YkNiMtRjs2JFEiMkYnRj5GX3AtSShtZmVuY2VkR0YkNiQtRiM2Ly1GSjYtUSomdW1pbnVzMDtGJ0Y+Rk1GT0ZRRlNGVUZXRlkvRmZuUSwwLjIyMjIyMjJlbUYnL0ZpbkZmcS1GIzYqLUY7NiRRIzcyRidGPkZfcC1JJW1zdXBHRiQ2JS1GLzYlUScmIzk0NTtGJy9GM0ZFRj5GanAvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZIRl9wLUZecjYlLUYvNiVRJyYjOTQ5O0YnRmNyRj5GanBGZHJGX3AtRiw2JS1GLzYlUSJYRidGMkY1LUYjNiotRjs2JEZIRj4tRko2LVEiLEYnRj5GTS9GUEY0RlFGU0ZVRldGWUZicC9GaW5RLDAuMzMzMzMzM2VtRidGYnNGZHMtRjs2JEZnb0Y+RkBGQ0Y+RkZGPi1GSjYtUSIrRidGPkZNRk9GUUZTRlVGV0ZZRmVxRmdxLUYjNiwtRjs2JFEiM0YnRj5GX3BGZ3BGX3BGYHJGX3BGaHJGX3AtRiw2JS1GLzYlUSJBRidGMkY1LUYjNipGYnNGZHNGYnNGZHNGYnNGQEZDRj5GRkY+LUZKNi1RKCZtaW51cztGJ0Y+Rk1GT0ZRRlNGVUZXRllGZXFGZ3EtRiM2LEZhdEZfcEZncEZfcEZgckZfcEZockZfcC1GLDYlLUYvNiVRIkJGJ0YyRjUtRiM2KkZqc0Zkc0Zic0Zkc0Zic0ZARkNGPkZGRj5GXHQtRiM2LEZhdEZfcEZncEZfcEZgckZfcEZockZfcC1GLDYlRl1zRml0RkZGPkZcdC1GIzYsLUY7NiRRIzEyRidGPkZfcEZncEZfcEZgckZfcEZockZfcC1GLDYlLUYvNiVRIllGJ0YyRjVGYHNGRkY+Rlt1LUYjNiYtRjs2JFEjMzJGJ0Y+Rl9wRltzRj5GPkY+Rl9wRmByRl9wRmhyRj5GQEZDRj5GQEZDRj4=">LCQqKiIiIyMiIiJGJCwuKihJJmFscGhhRzYiRiRJKGVwc2lsb25HRipGJCZJIlhHRio2JSIiIUYvRiZGJiEjcyoqRiRGJUYpRiZGK0YmJkkiQUdGKjYlRi9GL0YvRiYiIiQqKkYkRiVGKUYmRitGJiZJIkJHRio2JUYmRi9GL0YmISIkKipGJEYlRilGJkYrRiYmRi1GNEYmRjUqKkYkRiVGKUYmRitGJiZJIllHRipGLkYmIiM3RiwhI0tGJkYpRiZGK0YmIyIiKiIlIUci</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4183" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4182" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4185" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4184" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">## WE SEE VISUALLY THAT WE CAN SOLVE B[1,0,0] FROM THE SIMPLE EQUATION E5[17], 
<Font encoding="UTF-8">## SINCE alpha \134neq 0 BY HYPOTHESIS
</Font>
solve(E5[17]=0, B[1,0,0]);

B[1,0,0] := X[0, 0, 0]+A[0, 0, 0];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYqLUkjbW5HRiQ2JFEiMEYnL0Y2USdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRjpGQEY6LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZGRj4vJS9zdWJzY3JpcHRzaGlmdEdGPS1GQTYtUSIrRidGPkZEL0ZIRkZGSUZLRk1GT0ZRL0ZUUSwwLjIyMjIyMjJlbUYnL0ZXRl9vLUYsNiUtRi82JVEiWEYnRjJGNUY4RmhuRj4=">LCYmSSJBRzYiNiUiIiFGJ0YnIiIiJkkiWEdGJUYmRig=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiQkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYqLUkjbW5HRiQ2JFEiMUYnL0Y2USdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY7NiRRIjBGJ0Y+RkBGWS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRmVuLUZBNi1RIzo9RidGPkZEL0ZIRkZGSUZLRk1GT0ZRL0ZUUSwwLjI3Nzc3NzhlbUYnL0ZXRmJvLUYjNiYtRiw2JS1GLzYlUSJBRidGMkY1LUYjNipGWUZARllGQEZZRmZuRmluRj5GW28tRkE2LVEiK0YnRj5GREZgb0ZJRktGTUZPRlEvRlRRLDAuMjIyMjIyMmVtRicvRldGYXAtRiw2JS1GLzYlUSJYRidGMkY1RltwRltvRj5GZm5GaW5GPg==">LCYmSSJBRzYiNiUiIiFGJ0YnIiIiJkkiWEdGJUYmRig=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4187" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4186" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4189" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4188" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for i from 1 to 20 do
E5[i] := factor(simplify(E5[i])) od;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjFGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUY7NiRGSEY+RkBGQ0Y+">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjJGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUY7NiRGSEY+RkBGQ0Y+">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjNGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjlGJ0Y+LUY7NiRRJDMyMEYnRj4vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmpvLyUpYmV2ZWxsZWRHRkUtRko2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RJjAuMGVtRicvRmluRmNwLUZdbzYoLUYjNiotSShtZmVuY2VkR0YkNiQtRiM2Ky1GSjYtUSomdW1pbnVzMDtGJ0Y+Rk1GT0ZRRlNGVUZXRlkvRmZuUSwwLjIyMjIyMjJlbUYnL0ZpbkZicS1GIzYqLUY7NiRRIzU0RidGPkZfcC1JJW1zdXBHRiQ2JS1GLzYlUScmIzk0NTtGJy9GM0ZFRj5GOi8lMXN1cGVyc2NyaXB0c2hpZnRHRkhGX3AtRmpxNiUtRi82JVEnJiM5NDk7RidGX3JGPkY6RmByRl9wLUYsNiUtRi82JVEiWEYnRjJGNS1GIzYqLUY7NiRGSEY+LUZKNi1RIixGJ0Y+Rk0vRlBGNEZRRlNGVUZXRllGYnAvRmluUSwwLjMzMzMzMzNlbUYnRl5zRmBzLUY7NiRGZ29GPkZARkNGPkZGRj4tRko2LVEiK0YnRj5GTUZPRlFGU0ZVRldGWUZhcUZjcS1GIzYsRl9vRl9wLUZqcTYlRlxyLUY7NiRRIjJGJ0Y+RmByRl9wLUZqcTYlRmRyRl90RmByRl9wLUkmbXNxcnRHRiQ2I0ZfdEZfcC1GLDYlLUYvNiVRIllGJ0YyRjVGXHNGRkY+LUZKNi1RKCZtaW51cztGJ0Y+Rk1GT0ZRRlNGVUZXRllGYXFGY3EtRiM2KkZmcUZfcEZnckZfcEZkckZfcEZcckY+RmhzLUYjNigtRjs2JFEjMTBGJ0Y+Rl9wRmR0Rl9wRmd0Rj5GPkY+Rl9wRlxyRl9wRmRyRkBGQ0Y+LUYjNiYtRiM2Ji1GIzYoRl9vRl9wRl10Rl9wRmJ0Rj5GaHMtRjs2JFEiOEYnRj5GPkZARkNGPkZlb0Zob0ZbcEZdcEZARkNGPkZARkNGPg==">LCQqKiwqKihJJmFscGhhRzYiIiIkSShlcHNpbG9uR0YnRigmSSJYR0YnNiUiIiFGLSIiIkYuISNhKipGJiIiI0YpRjFGMSNGLkYxJkkiWUdGJ0YsRi4iIioqKEYqRi5GKUYuRiZGLkYvKiZGMUYyRjNGLiIjNUYuRiZGLkYpRi4sJiomRiZGMUYpRjFGNSIiKUYuISIiI0Y1IiQ/JA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjRGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIzgxRidGPi1GOzYkUSQzMjBGJ0Y+LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zqby8lKWJldmVsbGVkR0ZFLUZKNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+Rk1GT0ZRRlNGVUZXRlkvRmZuUSYwLjBlbUYnL0ZpbkZjcC1GXW82KC1GIzYqLUklbXN1cEdGJDYlLUYvNiVRJyYjOTQ5O0YnL0YzRkVGPi1GOzYkUSIyRidGPi8lMXN1cGVyc2NyaXB0c2hpZnRHRkhGX3AtRmpwNiUtRi82JVEnJiM5NDU7RidGX3FGPkZgcUZjcUZfcC1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYjNiotRjs2JFEjMjdGJ0Y+Rl9wRmVxRl9wRmlwRl9wLUYsNiUtRi82JVEiWEYnRjJGNS1GIzYqLUY7NiRGSEY+LUZKNi1RIixGJ0Y+Rk0vRlBGNEZRRlNGVUZXRllGYnAvRmluUSwwLjMzMzMzMzNlbUYnRltzRl1zLUY7NiRGZ29GPkZARkNGPkZGRj4tRko2LVEiK0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RLDAuMjIyMjIyMmVtRicvRmluRmlzLUYjNiwtRjs2JFEiM0YnRj5GX3AtSSZtc3FydEdGJDYjRmBxRl9wRmdxRl9wRlxxRl9wLUYsNiUtRi82JVEiWUYnRjJGNUZpckZGRj5GZXMtRiM2Ji1GOzYkUSMzMkYnRj5GX3BGZHJGPkY+Rj5GQEZDRj4tRiM2Ji1GIzYmLUYjNigtRjs2JFEiOUYnRj5GX3BGZXFGX3BGaXBGPkZlcy1GOzYkUSI4RidGPkY+RkBGQ0Y+RmVvRmhvRltwRl1wRkBGQ0Y+RkBGQ0Y+">LCQqKkkoZXBzaWxvbkc2IiIiI0kmYWxwaGFHRiVGJiwoKihGJ0YmRiRGJiZJIlhHRiU2JSIiIUYtIiIiRi4iI0YqKkYmI0YuRiZGJ0YuRiRGLiZJIllHRiVGLEYuIiIkRioiI0tGLiwmKiZGJ0YmRiRGJiIiKiIiKUYuISIiIyIjIikiJD8k</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjVGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjlGJ0Y+LUY7NiRRIzgwRidGPi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGam8vJSliZXZlbGxlZEdGRS1GSjYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEmMC4wZW1GJy9GaW5GY3AtRl1vNigtRiM2Ki1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYjNiotRjs2JFEjMjdGJ0Y+Rl9wLUklbXN1cEdGJDYlLUYvNiVRJyYjOTQ1O0YnL0YzRkVGPi1GOzYkUSIzRidGPi8lMXN1cGVyc2NyaXB0c2hpZnRHRkhGX3AtRmRxNiUtRi82JVEnJiM5NDk7RidGaXFGPkZqcUZdckZfcC1GLDYlLUYvNiVRIlhGJ0YyRjUtRiM2Ki1GOzYkRkhGPi1GSjYtUSIsRidGPkZNL0ZQRjRGUUZTRlVGV0ZZRmJwL0ZpblEsMC4zMzMzMzMzZW1GJ0Zbc0Zdcy1GOzYkRmdvRj5GQEZDRj5GRkY+LUZKNi1RIitGJ0Y+Rk1GT0ZRRlNGVUZXRlkvRmZuUSwwLjIyMjIyMjJlbUYnL0ZpbkZpcy1GIzYsLUY7NiRRIzE4RidGPkZfcC1GZHE2JUZmcS1GOzYkUSIyRidGPkZdckZfcC1GZHE2JUZhckZidEZdckZfcC1JJm1zcXJ0R0YkNiNGYnRGX3AtRiw2JS1GLzYlUSJZRidGMkY1RmlyRkZGPkZlcy1GIzYqLUY7NiRRIzQyRidGPkZfcEZkckZfcEZhckZfcEZmcUY+RmVzLUYjNigtRjs2JFEjMTBGJ0Y+Rl9wRmd0Rl9wRmp0Rj5GPkY+Rl9wRmZxRl9wRmFyRkBGQ0Y+LUYjNiYtRiM2Ji1GIzYoRl9vRl9wRmB0Rl9wRmV0Rj5GZXMtRjs2JFEiOEYnRj5GPkZARkNGPkZlb0Zob0ZbcEZdcEZARkNGPkZARkNGPg==">LCQqKiwqKihJJmFscGhhRzYiIiIkSShlcHNpbG9uR0YnRigmSSJYR0YnNiUiIiFGLSIiIkYuIiNGKipGJiIiI0YpRjFGMSNGLkYxJkkiWUdGJ0YsRi4iIz0qKEYqRi5GKUYuRiZGLiIjVSomRjFGMkYzRi4iIzVGLkYmRi5GKUYuLCYqJkYmRjFGKUYxIiIqIiIpRi4hIiIjRjwiIyEp</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjZGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjlGJ0Y+LUY7NiRRJDY0MEYnRj4vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmpvLyUpYmV2ZWxsZWRHRkUtRko2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RJjAuMGVtRicvRmluRmNwLUYjNiotSSZtc3FydEdGJDYjLUY7NiRRIjJGJ0Y+Rl9wLUkobWZlbmNlZEdGJDYkLUYjNiktRko2LVEqJnVtaW51czA7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEsMC4yMjIyMjIyZW1GJy9GaW5GZnEtRiM2Ki1GOzYkUSMxOEYnRj5GX3AtSSVtc3VwR0YkNiUtRi82JVEnJiM5NDU7RicvRjNGRUY+RmpwLyUxc3VwZXJzY3JpcHRzaGlmdEdGSEZfcC1GXnI2JS1GLzYlUScmIzk0OTtGJ0ZjckY+RmpwRmRyRl9wLUYsNiUtRi82JVEiWEYnRjJGNS1GIzYqLUY7NiRGSEY+LUZKNi1RIixGJ0Y+Rk0vRlBGNEZRRlNGVUZXRllGYnAvRmluUSwwLjMzMzMzMzNlbUYnRmJzRmRzLUY7NiRGZ29GPkZARkNGPkZGRj4tRko2LVEiK0YnRj5GTUZPRlFGU0ZVRldGWUZlcUZncS1GIzYsLUY7NiRRIjNGJ0Y+Rl9wRmdwRl9wRmByRl9wRmhyRl9wLUYsNiUtRi82JVEiWUYnRjJGNUZgc0ZGRj4tRko2LVEoJm1pbnVzO0YnRj5GTUZPRlFGU0ZVRldGWUZlcUZncS1GIzYmLUY7NiRRIjhGJ0Y+Rl9wRltzRj5GPkY+Rl9wRmByRl9wRmhyRj5GQEZDRj5GQEZDRj4=">LCQqKiIiIyMiIiJGJCwoKihJJmFscGhhRzYiRiRJKGVwc2lsb25HRipGJCZJIlhHRio2JSIiIUYvRiZGJiEjPSoqRiRGJUYpRiZGK0YmJkkiWUdGKkYuRiYiIiRGLCEiKUYmRilGJkYrRiYjIiIqIiRTJw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjdGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUY7NiRGSEY+RkBGQ0Y+">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjhGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUY7NiRGSEY+RkBGQ0Y+">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjlGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNigtSSZtZnJhY0dGJDYoRjotRjs2JFEjODBGJ0Y+LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Znby8lKWJldmVsbGVkR0ZFLUZKNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+Rk1GT0ZRRlNGVUZXRlkvRmZuUSYwLjBlbUYnL0ZpbkZgcC1GXW82KC1GIzYsLUkmbXNxcnRHRiQ2Iy1GOzYkUSIyRidGPkZccC1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYjNiotRjs2JFEjMjdGJ0Y+RlxwLUklbXN1cEdGJDYlLUYvNiVRJyYjOTQ1O0YnL0YzRkVGPkZpcC8lMXN1cGVyc2NyaXB0c2hpZnRHRkhGXHAtRmdxNiUtRi82JVEnJiM5NDk7RidGXHJGPkZpcEZdckZccC1GLDYlLUYvNiVRIlhGJ0YyRjUtRiM2Ki1GOzYkRkhGPi1GSjYtUSIsRidGPkZNL0ZQRjRGUUZTRlVGV0ZZRl9wL0ZpblEsMC4zMzMzMzMzZW1GJ0Zbc0Zdcy1GOzYkRmRvRj5GQEZDRj5GRkY+LUZKNi1RIitGJ0Y+Rk1GT0ZRRlNGVUZXRlkvRmZuUSwwLjIyMjIyMjJlbUYnL0ZpbkZpcy1GIzYsLUY7NiRRIjNGJ0Y+RlxwRmZwRlxwRmlxRlxwRmFyRlxwLUYsNiUtRi82JVEiWUYnRjJGNUZpckZGRj5GZXMtRiM2Ji1GOzYkUSMzMkYnRj5GXHBGZHJGPkY+Rj5GXHBGaXFGXHBGYXJGQEZDRj4tRiM2Ji1GIzYmLUYjNihGOkZccEZmcUZccEZfckY+RmVzLUY7NiRRIjhGJ0Y+Rj5GQEZDRj5GYm9GZW9GaG9Gam9GQEZDRj5GQEZDRj4=">LCQqLCIiIyMiIiJGJCwoKihJJmFscGhhRzYiRiRJKGVwc2lsb25HRipGJCZJIlhHRio2JSIiIUYvRiZGJiIjRioqRiRGJUYpRiZGK0YmJkkiWUdGKkYuRiYiIiRGLCIjS0YmRilGJkYrRiYsJiomRilGJEYrRiQiIioiIilGJiEiIiNGOCIjISk=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzEwRicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GOzYkRkhGPkZARkNGPg==">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzExRicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GIzYnLUZKNi1RKiZ1bWludXMwO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RLDAuMjIyMjIyMmVtRicvRmluRmBvLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjlGJ0Y+LUY7NiRRJDE2MEYnRj4vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmJwLyUpYmV2ZWxsZWRHRkUtRko2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RJjAuMGVtRicvRmluRltxLUZlbzYoLUYjNiotRi82JVEnJiM5NDU7RicvRjNGRUY+RmdwLUYvNiVRJyYjOTQ5O0YnRmRxRj5GZ3AtSShtZmVuY2VkR0YkNiQtRiM2Ki1GIzYqLUY7NiRRIzI3RidGPkZncC1JJW1zdXBHRiQ2JUZhcS1GOzYkUSIzRidGPi8lMXN1cGVyc2NyaXB0c2hpZnRHRkhGZ3AtRmNyNiVGZXFGZXJGaHJGZ3AtRiw2JS1GLzYlUSJYRidGMkY1LUYjNiotRjs2JEZIRj4tRko2LVEiLEYnRj5GTS9GUEY0RlFGU0ZVRldGWUZqcC9GaW5RLDAuMzMzMzMzM2VtRidGY3NGZXMtRjs2JEZfcEY+RkBGQ0Y+RkZGPi1GSjYtUSIrRidGPkZNRk9GUUZTRlVGV0ZZRl9vRmFvLUYjNiwtRjs2JFEjNjNGJ0Y+RmdwLUZjcjYlRmFxLUY7NiRRIjJGJ0Y+RmhyRmdwLUZjcjYlRmVxRmd0RmhyRmdwLUkmbXNxcnRHRiQ2I0ZndEZncC1GLDYlLUYvNiVRIllGJ0YyRjVGYXNGRkY+Rl10LUYjNiotRjs2JFEjNzJGJ0Y+RmdwRlxzRmdwRmVxRmdwRmFxRj5GXXQtRiM2KC1GOzYkUSM0MEYnRj5GZ3BGXHVGZ3BGX3VGPkY+Rj5GQEZDRj4tRiM2Ji1GIzYmLUYjNihGZ29GZ3BGZXRGZ3BGanRGPkZddC1GOzYkUSI4RidGPkY+RkBGQ0Y+Rl1wRmBwRmNwRmVwRkBGQ0Y+RkBGQ0Y+RkBGQ0Y+">LCQqKkkmYWxwaGFHNiIiIiJJKGVwc2lsb25HRiVGJiwqKihGJCIiJEYnRiomSSJYR0YlNiUiIiFGLkYmRiYiI0YqKkYkIiIjRidGMUYxI0YmRjEmSSJZR0YlRi1GJiIjaiooRitGJkYnRiZGJEYmIiNzKiZGMUYyRjNGJiIjU0YmLCYqJkYkRjFGJ0YxIiIqIiIpRiYhIiIjISIqIiRnIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzEyRicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GOzYkRkhGPkZARkNGPg==">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzEzRicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GIzYoLUkmbWZyYWNHRiQ2KC1GOzYkUSI5RidGPi1GOzYkUSU1MTIwRidGPi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGam8vJSliZXZlbGxlZEdGRS1GSjYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEmMC4wZW1GJy9GaW5GY3AtRiM2Ki1JJm1zcXJ0R0YkNiMtRjs2JFEiMkYnRj5GX3AtSShtZmVuY2VkR0YkNiQtRiM2KS1GSjYtUSomdW1pbnVzMDtGJ0Y+Rk1GT0ZRRlNGVUZXRlkvRmZuUSwwLjIyMjIyMjJlbUYnL0ZpbkZmcS1GIzYqLUY7NiRRIzE4RidGPkZfcC1JJW1zdXBHRiQ2JS1GLzYlUScmIzk0NTtGJy9GM0ZFRj5GanAvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZIRl9wLUZecjYlLUYvNiVRJyYjOTQ5O0YnRmNyRj5GanBGZHJGX3AtRiw2JS1GLzYlUSJYRidGMkY1LUYjNiotRjs2JEZIRj4tRko2LVEiLEYnRj5GTS9GUEY0RlFGU0ZVRldGWUZicC9GaW5RLDAuMzMzMzMzM2VtRidGYnNGZHMtRjs2JEZnb0Y+RkBGQ0Y+RkZGPi1GSjYtUSIrRidGPkZNRk9GUUZTRlVGV0ZZRmVxRmdxLUYjNiwtRjs2JFEiM0YnRj5GX3BGZ3BGX3BGYHJGX3BGaHJGX3AtRiw2JS1GLzYlUSJZRidGMkY1RmBzRkZGPi1GSjYtUSgmbWludXM7RidGPkZNRk9GUUZTRlVGV0ZZRmVxRmdxLUYjNiYtRjs2JFEiOEYnRj5GX3BGW3NGPkY+Rj5GX3BGYHJGX3BGaHJGPkZARkNGPkZARkNGPg==">LCQqKiIiIyMiIiJGJCwoKihJJmFscGhhRzYiRiRJKGVwc2lsb25HRipGJCZJIlhHRio2JSIiIUYvRiZGJiEjPSoqRiRGJUYpRiZGK0YmJkkiWUdGKkYuRiYiIiRGLCEiKUYmRilGJkYrRiYjIiIqIiU/Xg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzE0RicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GIzYnLUZKNi1RKiZ1bWludXMwO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RLDAuMjIyMjIyMmVtRicvRmluRmBvLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjlGJ0Y+LUY7NiRRJDE2MEYnRj4vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmJwLyUpYmV2ZWxsZWRHRkUtRko2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RJjAuMGVtRicvRmluRltxLUZlbzYoLUYjNiwtSSZtc3FydEdGJDYjLUY7NiRRIjJGJ0Y+RmdwLUkobWZlbmNlZEdGJDYkLUYjNi1GXG8tRiM2Ki1GOzYkUSM4MUYnRj5GZ3AtSSVtc3VwR0YkNiUtRi82JVEnJiM5NDU7RicvRjNGRUY+LUY7NiRRIjRGJ0Y+LyUxc3VwZXJzY3JpcHRzaGlmdEdGSEZncC1GYnI2JS1GLzYlUScmIzk0OTtGJ0ZnckY+RmhyRltzRmdwLUYsNiUtRi82JVEiWEYnRjJGNS1GIzYqLUY7NiRGSEY+LUZKNi1RIixGJ0Y+Rk0vRlBGNEZRRlNGVUZXRllGanAvRmluUSwwLjMzMzMzMzNlbUYnRmlzRlt0LUY7NiRGX3BGPkZARkNGPkZGRj4tRko2LVEiK0YnRj5GTUZPRlFGU0ZVRldGWUZfb0Zhby1GIzYsRl5yRmdwLUZicjYlRmRyLUY7NiRRIjNGJ0Y+RltzRmdwLUZicjYlRl9zRmp0RltzRmdwRmFxRmdwLUYsNiUtRi82JVEiWUYnRjJGNUZnc0ZGRj4tRko2LVEoJm1pbnVzO0YnRj5GTUZPRlFGU0ZVRldGWUZfb0Zhby1GIzYqLUY7NiRRIzkwRidGPkZncC1GYnI2JUZkckZkcUZbc0ZncC1GYnI2JUZfc0ZkcUZbc0ZncEZic0Y+RmN0LUYjNiwtRjs2JFEjNTRGJ0Y+RmdwRmFxRmdwRmRyRmdwRl9zRmdwRl91Rj5GZHUtRiM2Ji1GOzYkUSM2NEYnRj5GZ3BGYnNGPkY+Rj5GZ3BGZHJGZ3BGX3NGQEZDRj4tRiM2Ji1GIzYmLUYjNihGZ29GZ3BGXHZGZ3BGXnZGPkZjdC1GOzYkUSI4RidGPkY+RkBGQ0Y+Rl1wRmBwRmNwRmVwRkBGQ0Y+RkBGQ0Y+RkBGQ0Y+">LCQqLCIiIyMiIiJGJCwsKihJJmFscGhhRzYiIiIlSShlcHNpbG9uR0YqRismSSJYR0YqNiUiIiFGMEYmRiYhIyIpKipGKSIiJEYsRjNGJEYlJkkiWUdGKkYvRiYiIyIpKihGKUYkRixGJEYtRiYhIyEqKipGJEYlRilGJkYsRiZGNEYmIiNhRi0hI2tGJkYpRiZGLEYmLCYqJkYpRiRGLEYkIiIqIiIpRiYhIiIjISIqIiRnIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzE1RicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GOzYkRkhGPkZARkNGPg==">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzE2RicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GIzYnLUZKNi1RKiZ1bWludXMwO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RLDAuMjIyMjIyMmVtRicvRmluRmBvLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjlGJ0Y+LUY7NiRRJDMyMEYnRj4vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmJwLyUpYmV2ZWxsZWRHRkUtRko2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RJjAuMGVtRicvRmluRltxLUZlbzYoLUYjNiwtSSZtc3FydEdGJDYjLUY7NiRRIjJGJ0Y+RmdwLUkobWZlbmNlZEdGJDYkLUYjNigtRiM2Ki1GOzYkUSMyN0YnRj5GZ3AtSSVtc3VwR0YkNiUtRi82JVEnJiM5NDU7RicvRjNGRUY+RmRxLyUxc3VwZXJzY3JpcHRzaGlmdEdGSEZncC1GYnI2JS1GLzYlUScmIzk0OTtGJ0ZnckY+RmRxRmhyRmdwLUYsNiUtRi82JVEiWEYnRjJGNS1GIzYqLUY7NiRGSEY+LUZKNi1RIixGJ0Y+Rk0vRlBGNEZRRlNGVUZXRllGanAvRmluUSwwLjMzMzMzMzNlbUYnRmZzRmhzLUY7NiRGX3BGPkZARkNGPkZGRj4tRko2LVEiK0YnRj5GTUZPRlFGU0ZVRldGWUZfb0Zhby1GIzYsLUY7NiRRIjNGJ0Y+RmdwRmFxRmdwRmRyRmdwRlxzRmdwLUYsNiUtRi82JVEiWUYnRjJGNUZkc0ZGRj5GYHQtRiM2Ji1GOzYkUSMzMkYnRj5GZ3BGX3NGPkY+Rj5GZ3BGZHJGZ3BGXHNGQEZDRj4tRiM2Ji1GIzYmLUYjNihGZ29GZ3BGYXJGZ3BGanJGPkZgdC1GOzYkUSI4RidGPkY+RkBGQ0Y+Rl1wRmBwRmNwRmVwRkBGQ0Y+RkBGQ0Y+RkBGQ0Y+">LCQqLCIiIyMiIiJGJCwoKihJJmFscGhhRzYiRiRJKGVwc2lsb25HRipGJCZJIlhHRio2JSIiIUYvRiZGJiIjRioqRiRGJUYpRiZGK0YmJkkiWUdGKkYuRiYiIiRGLCIjS0YmRilGJkYrRiYsJiomRilGJEYrRiQiIioiIilGJiEiIiMhIioiJD8k</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzE3RicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GOzYkRkhGPkZARkNGPg==">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzE4RicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GIzYnLUZKNi1RKiZ1bWludXMwO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RLDAuMjIyMjIyMmVtRicvRmluRmBvLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjlGJ0Y+LUY7NiRRJDMyMEYnRj4vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmJwLyUpYmV2ZWxsZWRHRkUtRko2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RJjAuMGVtRicvRmluRltxLUZlbzYoLUYjNiwtSSZtc3FydEdGJDYjLUY7NiRRIjJGJ0Y+RmdwLUkobWZlbmNlZEdGJDYkLUYjNi1GXG8tRiM2Ki1GOzYkUSQxNjJGJ0Y+RmdwLUklbXN1cEdGJDYlLUYvNiVRJyYjOTQ1O0YnL0YzRkVGPi1GOzYkUSI0RidGPi8lMXN1cGVyc2NyaXB0c2hpZnRHRkhGZ3AtRmJyNiUtRi82JVEnJiM5NDk7RidGZ3JGPkZockZbc0ZncC1GLDYlLUYvNiVRIlhGJ0YyRjUtRiM2Ki1GOzYkRkhGPi1GSjYtUSIsRidGPkZNL0ZQRjRGUUZTRlVGV0ZZRmpwL0ZpblEsMC4zMzMzMzMzZW1GJ0Zpc0ZbdC1GOzYkRl9wRj5GQEZDRj5GRkY+LUZKNi1RIitGJ0Y+Rk1GT0ZRRlNGVUZXRllGX29GYW8tRiM2LC1GOzYkUSMyN0YnRj5GZ3AtRmJyNiVGZHItRjs2JFEiM0YnRj5GW3NGZ3AtRmJyNiVGX3NGXXVGW3NGZ3BGYXFGZ3AtRiw2JS1GLzYlUSJZRidGMkY1RmdzRkZGPi1GSjYtUSgmbWludXM7RidGPkZNRk9GUUZTRlVGV0ZZRl9vRmFvLUYjNiotRjs2JFEkMTM1RidGPkZncC1GYnI2JUZkckZkcUZbc0ZncC1GYnI2JUZfc0ZkcUZbc0ZncEZic0Y+RmN0LUYjNiwtRjs2JFEjMzNGJ0Y+RmdwRmFxRmdwRmRyRmdwRl9zRmdwRmJ1Rj5GY3QtRiM2Ji1GOzYkUSMzMkYnRj5GZ3BGYnNGPkY+Rj5GZ3BGZHJGZ3BGX3NGQEZDRj4tRiM2Ji1GIzYmLUYjNihGZ29GZ3BGX3ZGZ3BGYXZGPkZjdC1GOzYkUSI4RidGPkY+RkBGQ0Y+Rl1wRmBwRmNwRmVwRkBGQ0Y+RkBGQ0Y+RkBGQ0Y+">LCQqLCIiIyMiIiJGJCwsKihJJmFscGhhRzYiIiIlSShlcHNpbG9uR0YqRismSSJYR0YqNiUiIiFGMEYmRiYhJGkiKipGKSIiJEYsRjNGJEYlJkkiWUdGKkYvRiYiI0YqKEYpRiRGLEYkRi1GJiEkTiIqKkYkRiVGKUYmRixGJkY0RiYiI0xGLSIjS0YmRilGJkYsRiYsJiomRilGJEYsRiQiIioiIilGJiEiIiMhIioiJD8k</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzE5RicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GIzYoLUkmbWZyYWNHRiQ2KC1GOzYkUSI5RidGPi1GOzYkUSQ1MTJGJ0Y+LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zqby8lKWJldmVsbGVkR0ZFLUZKNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+Rk1GT0ZRRlNGVUZXRlkvRmZuUSYwLjBlbUYnL0ZpbkZjcC1GIzYoLUYvNiVRJyYjOTQ5O0YnL0YzRkVGPkZfcC1GLzYlUScmIzk0NTtGJ0ZqcEY+Rl9wLUkobWZlbmNlZEdGJDYkLUYjNictRko2LVEqJnVtaW51czA7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEsMC4yMjIyMjIyZW1GJy9GaW5GZ3EtRiM2Ki1GOzYkUSIzRidGPkZfcC1GLDYlLUYvNiVRIlhGJ0YyRjUtRiM2Ki1GOzYkRkhGPi1GSjYtUSIsRidGPkZNL0ZQRjRGUUZTRlVGV0ZZRmJwL0ZpblEsMC4zMzMzMzMzZW1GJ0ZlckZnci1GOzYkRmdvRj5GQEZDRj5GRkZfcEZncEZfcEZbcUY+LUZKNi1RIitGJ0Y+Rk1GT0ZRRlNGVUZXRllGZnFGaHEtRiM2Ji1JJm1zcXJ0R0YkNiMtRjs2JFEiMkYnRj5GX3AtRiw2JS1GLzYlUSJZRidGMkY1RmNyRkZGPkY+Rj5GPkZARkNGPkZARkNGPg==">LCQqKEkoZXBzaWxvbkc2IiIiIkkmYWxwaGFHRiVGJiwmKigmSSJYR0YlNiUiIiFGLUYmRiZGJEYmRidGJiEiJComIiIjI0YmRjAmSSJZR0YlRixGJkYmRiYjIiIqIiQ3Jg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzIwRicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GIzYoLUkmbWZyYWNHRiQ2KC1GOzYkUSI5RidGPi1GOzYkUSQzMjBGJ0Y+LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zqby8lKWJldmVsbGVkR0ZFLUZKNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+Rk1GT0ZRRlNGVUZXRlkvRmZuUSYwLjBlbUYnL0ZpbkZjcC1GIzYqLUkmbXNxcnRHRiQ2Iy1GOzYkUSIyRidGPkZfcC1JKG1mZW5jZWRHRiQ2JC1GIzYpLUZKNi1RKiZ1bWludXMwO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RLDAuMjIyMjIyMmVtRicvRmluRmZxLUYjNiotRjs2JFEjMThGJ0Y+Rl9wLUklbXN1cEdGJDYlLUYvNiVRJyYjOTQ1O0YnL0YzRkVGPkZqcC8lMXN1cGVyc2NyaXB0c2hpZnRHRkhGX3AtRl5yNiUtRi82JVEnJiM5NDk7RidGY3JGPkZqcEZkckZfcC1GLDYlLUYvNiVRIlhGJ0YyRjUtRiM2Ki1GOzYkRkhGPi1GSjYtUSIsRidGPkZNL0ZQRjRGUUZTRlVGV0ZZRmJwL0ZpblEsMC4zMzMzMzMzZW1GJ0Zic0Zkcy1GOzYkRmdvRj5GQEZDRj5GRkY+LUZKNi1RIitGJ0Y+Rk1GT0ZRRlNGVUZXRllGZXFGZ3EtRiM2LC1GOzYkUSIzRidGPkZfcEZncEZfcEZgckZfcEZockZfcC1GLDYlLUYvNiVRIllGJ0YyRjVGYHNGRkY+LUZKNi1RKCZtaW51cztGJ0Y+Rk1GT0ZRRlNGVUZXRllGZXFGZ3EtRiM2Ji1GOzYkUSI4RidGPkZfcEZbc0Y+Rj5GPkZfcEZgckZfcEZockY+RkBGQ0Y+RkBGQ0Y+">LCQqKiIiIyMiIiJGJCwoKihJJmFscGhhRzYiRiRJKGVwc2lsb25HRipGJCZJIlhHRio2JSIiIUYvRiZGJiEjPSoqRiRGJUYpRiZGK0YmJkkiWUdGKkYuRiYiIiRGLCEiKUYmRilGJkYrRiYjIiIqIiQ/JA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4176" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4179" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4191" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4190" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">## WE SEE VISUALLY THAT WE CAN SOLVE Y[0,0,1] FROM THE SIMPLE EQUATION E5[19], 
<Font encoding="UTF-8">## SINCE alpha \134neq 0 BY HYPOTHESIS
</Font>
solve(E5[19]=0, Y[0,0,1]);

Y[0,0,1] := (3/2)*X[0, 0, 1]*epsilon*alpha*sqrt(2);
</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictRi82JFEiMkYnRjIvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRj0vJSliZXZlbGxlZEdRJmZhbHNlRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGMi8lJmZlbmNlR0ZCLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlctRiM2Ki1JJm1zcXJ0R0YkNiNGNUZDLUkjbWlHRiQ2JVEnJiM5NDU7RicvJSdpdGFsaWNHRkJGMkZDLUZqbjYlUScmIzk0OTtGJ0Zdb0YyRkMtSSVtc3ViR0YkNiUtRmpuNiVRIlhGJy9GXm9RJXRydWVGJy9GM1EnaXRhbGljRictRiM2Ki1GLzYkUSIwRidGMi1GRDYtUSIsRidGMkZHL0ZKRmlvRktGTUZPRlFGU0ZVL0ZZUSwwLjMzMzMzMzNlbUYnRl5wRmFwLUYvNiRGOkYyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZCRjIvJS9zdWJzY3JpcHRzaGlmdEdGYHBGMkZpcEZccUYy">LCQqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiWEdGKDYlIiIhRi1GJkYmIyIiJEYk</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiWUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYqLUkjbW5HRiQ2JFEiMEYnL0Y2USdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRjpGQC1GOzYkUSIxRidGPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRj0tRkE2LVEjOj1GJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGYm8tRiM2KC1JJm1mcmFjR0YkNigtRjs2JFEiM0YnRj4tRjs2JFEiMkYnRj4vJS5saW5ldGhpY2tuZXNzR0Zlbi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZjcC8lKWJldmVsbGVkR0ZGLUZBNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkRGYG9GSUZLRk1GT0ZRRlMvRldGVS1GIzYqLUkmbXNxcnRHRiQ2I0ZccEZocC1GLzYlUScmIzk0NTtGJy9GM0ZGRj5GaHAtRi82JVEnJiM5NDk7RidGZHFGPkZocC1GLDYlLUYvNiVRIlhGJ0YyRjVGOEZbb0Y+RmZuRmluRj5GZm5GaW5GPg==">LCQqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiWEdGKDYlIiIhRi1GJkYmIyIiJEYk</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4193" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4192" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4201" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4200" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for i from 1 to 20 do
E5[i] := factor(simplify(E5[i])) od;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjFGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUY7NiRGSEY+RkBGQ0Y+">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjJGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUY7NiRGSEY+RkBGQ0Y+">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjNGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNictRko2LVEqJnVtaW51czA7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEsMC4yMjIyMjIyZW1GJy9GaW5GYG8tRiM2KC1JJm1mcmFjR0YkNigtRjs2JFEjMjdGJ0Y+LUY7NiRRJDMyMEYnRj4vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmJwLyUpYmV2ZWxsZWRHRkUtRko2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RJjAuMGVtRicvRmluRltxLUYjNigtSSVtc3VwR0YkNiUtRi82JVEnJiM5NDU7RicvRjNGRUY+LUY7NiRRIjJGJ0Y+LyUxc3VwZXJzY3JpcHRzaGlmdEdGSEZncC1GYHE2JS1GLzYlUScmIzk0OTtGJ0ZlcUY+RmZxRmlxRmdwLUYsNiUtRi82JVEiWEYnRjJGNS1GIzYqLUY7NiRGSEY+LUZKNi1RIixGJ0Y+Rk0vRlBGNEZRRlNGVUZXRllGanAvRmluUSwwLjMzMzMzMzNlbUYnRmdyRmlyLUY7NiRGX3BGPkZARkNGPkZGRj5GQEZDRj5GQEZDRj5GQEZDRj4=">LCQqKEkmYWxwaGFHNiIiIiNJKGVwc2lsb25HRiVGJiZJIlhHRiU2JSIiIUYrIiIiRiwjISNGIiQ/JA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjRGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIzgxRidGPi1GOzYkUSM4MEYnRj4vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmpvLyUpYmV2ZWxsZWRHRkUtRko2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RJjAuMGVtRicvRmluRmNwLUYjNigtSSVtc3VwR0YkNiUtRi82JVEnJiM5NDU7RicvRjNGRUY+LUY7NiRRIjJGJ0Y+LyUxc3VwZXJzY3JpcHRzaGlmdEdGSEZfcC1GaHA2JS1GLzYlUScmIzk0OTtGJ0ZdcUY+Rl5xRmFxRl9wLUYsNiUtRi82JVEiWEYnRjJGNS1GIzYqLUY7NiRGSEY+LUZKNi1RIixGJ0Y+Rk0vRlBGNEZRRlNGVUZXRllGYnAvRmluUSwwLjMzMzMzMzNlbUYnRl9yRmFyLUY7NiRGZ29GPkZARkNGPkZGRj5GQEZDRj5GQEZDRj4=">LCQqKEkmYWxwaGFHNiIiIiNJKGVwc2lsb25HRiVGJiZJIlhHRiU2JSIiIUYrIiIiRiwjIiMiKSIjISk=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjVGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIzgxRidGPi1GOzYkUSM4MEYnRj4vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmpvLyUpYmV2ZWxsZWRHRkUtRko2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RJjAuMGVtRicvRmluRmNwLUYjNigtSSVtc3VwR0YkNiUtRi82JVEnJiM5NDU7RicvRjNGRUY+LUY7NiRRIjJGJ0Y+LyUxc3VwZXJzY3JpcHRzaGlmdEdGSEZfcC1GaHA2JS1GLzYlUScmIzk0OTtGJ0ZdcUY+Rl5xRmFxRl9wLUYsNiUtRi82JVEiWEYnRjJGNS1GIzYqLUY7NiRGSEY+LUZKNi1RIixGJ0Y+Rk0vRlBGNEZRRlNGVUZXRllGYnAvRmluUSwwLjMzMzMzMzNlbUYnRl9yRmFyLUY7NiRGZ29GPkZARkNGPkZGRj5GQEZDRj5GQEZDRj4=">LCQqKEkmYWxwaGFHNiIiIiNJKGVwc2lsb25HRiVGJiZJIlhHRiU2JSIiIUYrIiIiRiwjIiMiKSIjISk=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjZGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNictRko2LVEqJnVtaW51czA7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEsMC4yMjIyMjIyZW1GJy9GaW5GYG8tRiM2KC1JJm1mcmFjR0YkNigtRjs2JFEiOUYnRj4tRjs2JFEkNjQwRidGPi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYnAvJSliZXZlbGxlZEdGRS1GSjYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEmMC4wZW1GJy9GaW5GW3EtRiM2LC1JJm1zcXJ0R0YkNiMtRjs2JFEiMkYnRj5GZ3AtRiw2JS1GLzYlUSJYRidGMkY1LUYjNiotRjs2JEZIRj4tRko2LVEiLEYnRj5GTS9GUEY0RlFGU0ZVRldGWUZqcC9GaW5RLDAuMzMzMzMzM2VtRidGXHJGXnItRjs2JEZfcEY+RkBGQ0Y+RkZGZ3AtSShtZmVuY2VkR0YkNiQtRiM2Ji1GIzYoRmdvRmdwLUklbXN1cEdGJDYlLUYvNiVRJyYjOTQ1O0YnL0YzRkVGPkZicS8lMXN1cGVyc2NyaXB0c2hpZnRHRkhGZ3AtRl5zNiUtRi82JVEnJiM5NDk7RidGY3NGPkZicUZkc0Y+LUZKNi1RIitGJ0Y+Rk1GT0ZRRlNGVUZXRllGX29GYW8tRjs2JFEiOEYnRj5GPkY+RmdwRmBzRmdwRmhzRj5GQEZDRj5GQEZDRj5GQEZDRj4=">LCQqLCIiIyMiIiJGJCZJIlhHNiI2JSIiIUYrRiZGJiwmKiZJJmFscGhhR0YpRiRJKGVwc2lsb25HRilGJCIiKiIiKUYmRiZGLkYmRi9GJiMhIioiJFMn</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjdGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUY7NiRGSEY+RkBGQ0Y+">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjhGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUY7NiRGSEY+RkBGQ0Y+">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjlGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUYjNigtSSZtZnJhY0dGJDYoRjotRjs2JFEjMjBGJ0Y+LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Znby8lKWJldmVsbGVkR0ZFLUZKNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+Rk1GT0ZRRlNGVUZXRlkvRmZuUSYwLjBlbUYnL0ZpbkZgcC1GIzYqLUkmbXNxcnRHRiQ2Iy1GOzYkUSIyRidGPkZccC1GLzYlUScmIzk0NTtGJy9GM0ZFRj5GXHAtRi82JVEnJiM5NDk7RidGXXFGPkZccC1GLDYlLUYvNiVRIlhGJ0YyRjUtRiM2Ki1GOzYkRkhGPi1GSjYtUSIsRidGPkZNL0ZQRjRGUUZTRlVGV0ZZRl9wL0ZpblEsMC4zMzMzMzMzZW1GJ0ZocUZqcS1GOzYkRmRvRj5GQEZDRj5GRkY+RkBGQ0Y+RkBGQ0Y+">LCQqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiWEdGKDYlIiIhRi1GJkYmIyIiKiIjPw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzEwRicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GOzYkRkhGPkZARkNGPg==">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzExRicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GIzYnLUZKNi1RKiZ1bWludXMwO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RLDAuMjIyMjIyMmVtRicvRmluRmBvLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIzI3RidGPi1GOzYkUSMyMEYnRj4vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmJwLyUpYmV2ZWxsZWRHRkUtRko2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RJjAuMGVtRicvRmluRltxLUYjNigtSSVtc3VwR0YkNiUtRi82JVEnJiM5NDU7RicvRjNGRUY+LUY7NiRRIjJGJ0Y+LyUxc3VwZXJzY3JpcHRzaGlmdEdGSEZncC1GYHE2JS1GLzYlUScmIzk0OTtGJ0ZlcUY+RmZxRmlxRmdwLUYsNiUtRi82JVEiWEYnRjJGNS1GIzYqLUY7NiRGSEY+LUZKNi1RIixGJ0Y+Rk0vRlBGNEZRRlNGVUZXRllGanAvRmluUSwwLjMzMzMzMzNlbUYnRmdyRmlyLUY7NiRGX3BGPkZARkNGPkZGRj5GQEZDRj5GQEZDRj5GQEZDRj4=">LCQqKEkmYWxwaGFHNiIiIiNJKGVwc2lsb25HRiVGJiZJIlhHRiU2JSIiIUYrIiIiRiwjISNGIiM/</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzEyRicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GOzYkRkhGPkZARkNGPg==">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzEzRicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GIzYnLUZKNi1RKiZ1bWludXMwO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RLDAuMjIyMjIyMmVtRicvRmluRmBvLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjlGJ0Y+LUY7NiRRJTUxMjBGJ0Y+LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZicC8lKWJldmVsbGVkR0ZFLUZKNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+Rk1GT0ZRRlNGVUZXRlkvRmZuUSYwLjBlbUYnL0ZpbkZbcS1GIzYsLUkmbXNxcnRHRiQ2Iy1GOzYkUSIyRidGPkZncC1GLDYlLUYvNiVRIlhGJ0YyRjUtRiM2Ki1GOzYkRkhGPi1GSjYtUSIsRidGPkZNL0ZQRjRGUUZTRlVGV0ZZRmpwL0ZpblEsMC4zMzMzMzMzZW1GJ0ZcckZeci1GOzYkRl9wRj5GQEZDRj5GRkZncC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYjNihGZ29GZ3AtSSVtc3VwR0YkNiUtRi82JVEnJiM5NDU7RicvRjNGRUY+RmJxLyUxc3VwZXJzY3JpcHRzaGlmdEdGSEZncC1GXnM2JS1GLzYlUScmIzk0OTtGJ0Zjc0Y+RmJxRmRzRj4tRko2LVEiK0YnRj5GTUZPRlFGU0ZVRldGWUZfb0Zhby1GOzYkUSI4RidGPkY+Rj5GZ3BGYHNGZ3BGaHNGPkZARkNGPkZARkNGPkZARkNGPg==">LCQqLCIiIyMiIiJGJCZJIlhHNiI2JSIiIUYrRiZGJiwmKiZJJmFscGhhR0YpRiRJKGVwc2lsb25HRilGJCIiKiIiKUYmRiZGLkYmRi9GJiMhIioiJT9e</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzE0RicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GIzYnLUZKNi1RKiZ1bWludXMwO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RLDAuMjIyMjIyMmVtRicvRmluRmBvLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjlGJ0Y+LUY7NiRRIzgwRidGPi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYnAvJSliZXZlbGxlZEdGRS1GSjYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEmMC4wZW1GJy9GaW5GW3EtRiM2Li1JJm1zcXJ0R0YkNiMtRjs2JFEiMkYnRj5GZ3AtSShtZmVuY2VkR0YkNiQtRiM2Ji1GIzYoLUY7NiRRIjNGJ0Y+RmdwLUYvNiVRJyYjOTQ1O0YnL0YzRkVGPkZncC1GLzYlUScmIzk0OTtGJ0ZickY+Rj4tRko2LVEoJm1pbnVzO0YnRj5GTUZPRlFGU0ZVRldGWUZfb0Zhb0ZicUY+Rj5GZ3AtRmZxNiQtRiM2JkZqcS1GSjYtUSIrRidGPkZNRk9GUUZTRlVGV0ZZRl9vRmFvRmJxRj5GPkZncEZfckZncEZjckZncC1GLDYlLUYvNiVRIlhGJ0YyRjUtRiM2Ki1GOzYkRkhGPi1GSjYtUSIsRidGPkZNL0ZQRjRGUUZTRlVGV0ZZRmpwL0ZpblEsMC4zMzMzMzMzZW1GJ0Znc0Zpcy1GOzYkRl9wRj5GQEZDRj5GRkY+RkBGQ0Y+RkBGQ0Y+RkBGQ0Y+">LCQqLiIiIyMiIiJGJCwmKiZJJmFscGhhRzYiRiZJKGVwc2lsb25HRipGJiIiJCEiI0YmRiYsJkYoRixGJEYmRiZGKUYmRitGJiZJIlhHRio2JSIiIUYyRiZGJiMhIioiIyEp</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzE1RicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GOzYkRkhGPkZARkNGPg==">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzE2RicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GIzYnLUZKNi1RKiZ1bWludXMwO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RLDAuMjIyMjIyMmVtRicvRmluRmBvLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjlGJ0Y+LUY7NiRRIzgwRidGPi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYnAvJSliZXZlbGxlZEdGRS1GSjYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEmMC4wZW1GJy9GaW5GW3EtRiM2Ki1JJm1zcXJ0R0YkNiMtRjs2JFEiMkYnRj5GZ3AtRi82JVEnJiM5NDU7RicvRjNGRUY+RmdwLUYvNiVRJyYjOTQ5O0YnRmhxRj5GZ3AtRiw2JS1GLzYlUSJYRidGMkY1LUYjNiotRjs2JEZIRj4tRko2LVEiLEYnRj5GTS9GUEY0RlFGU0ZVRldGWUZqcC9GaW5RLDAuMzMzMzMzM2VtRidGY3JGZXItRjs2JEZfcEY+RkBGQ0Y+RkZGPkZARkNGPkZARkNGPkZARkNGPg==">LCQqKiIiIyMiIiJGJEkmYWxwaGFHNiJGJkkoZXBzaWxvbkdGKEYmJkkiWEdGKDYlIiIhRi1GJkYmIyEiKiIjISk=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzE3RicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GOzYkRkhGPkZARkNGPg==">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzE4RicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GIzYoLUkmbWZyYWNHRiQ2KC1GOzYkUSI5RidGPi1GOzYkUSQzMjBGJ0Y+LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zqby8lKWJldmVsbGVkR0ZFLUZKNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+Rk1GT0ZRRlNGVUZXRlkvRmZuUSYwLjBlbUYnL0ZpbkZjcC1GIzYuLUkmbXNxcnRHRiQ2Iy1GOzYkUSIyRidGPkZfcC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYjNigtRjs2JFEiM0YnRj5GX3AtRi82JVEnJiM5NDU7RicvRjNGRUY+Rl9wLUYvNiVRJyYjOTQ5O0YnRmpxRj5GPi1GSjYtUSgmbWludXM7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEsMC4yMjIyMjIyZW1GJy9GaW5GYnJGanBGPkY+Rl9wLUZecTYkLUYjNiZGYnEtRko2LVEiK0YnRj5GTUZPRlFGU0ZVRldGWUZhckZjckZqcEY+Rj5GX3BGZ3FGX3BGW3JGX3AtRiw2JS1GLzYlUSJYRidGMkY1LUYjNiotRjs2JEZIRj4tRko2LVEiLEYnRj5GTS9GUEY0RlFGU0ZVRldGWUZicC9GaW5RLDAuMzMzMzMzM2VtRidGYnNGZHMtRjs2JEZnb0Y+RkBGQ0Y+RkZGPkZARkNGPkZARkNGPg==">LCQqLiIiIyMiIiJGJCwmKiZJJmFscGhhRzYiRiZJKGVwc2lsb25HRipGJiIiJCEiI0YmRiYsJkYoRixGJEYmRiZGKUYmRitGJiZJIlhHRio2JSIiIUYyRiZGJiMiIioiJD8k</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzE5RicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GOzYkRkhGPkZARkNGPg==">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzIwRicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GIzYnLUZKNi1RKiZ1bWludXMwO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RLDAuMjIyMjIyMmVtRicvRmluRmBvLUYjNigtSSZtZnJhY0dGJDYoLUY7NiRRIjlGJ0Y+LUY7NiRRJDMyMEYnRj4vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmJwLyUpYmV2ZWxsZWRHRkUtRko2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RJjAuMGVtRicvRmluRltxLUYjNiwtSSZtc3FydEdGJDYjLUY7NiRRIjJGJ0Y+RmdwLUYsNiUtRi82JVEiWEYnRjJGNS1GIzYqLUY7NiRGSEY+LUZKNi1RIixGJ0Y+Rk0vRlBGNEZRRlNGVUZXRllGanAvRmluUSwwLjMzMzMzMzNlbUYnRlxyRl5yLUY7NiRGX3BGPkZARkNGPkZGRmdwLUkobWZlbmNlZEdGJDYkLUYjNiYtRiM2KEZnb0ZncC1JJW1zdXBHRiQ2JS1GLzYlUScmIzk0NTtGJy9GM0ZFRj5GYnEvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZIRmdwLUZeczYlLUYvNiVRJyYjOTQ5O0YnRmNzRj5GYnFGZHNGPi1GSjYtUSIrRidGPkZNRk9GUUZTRlVGV0ZZRl9vRmFvLUY7NiRRIjhGJ0Y+Rj5GPkZncEZgc0ZncEZoc0Y+RkBGQ0Y+RkBGQ0Y+RkBGQ0Y+">LCQqLCIiIyMiIiJGJCZJIlhHNiI2JSIiIUYrRiZGJiwmKiZJJmFscGhhR0YpRiRJKGVwc2lsb25HRilGJCIiKiIiKUYmRiZGLkYmRi9GJiMhIioiJD8k</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4203" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4202" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4205" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4204" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">## WE SEE VISUALLY THAT WE CAN SOLVE FROM THE SIMPLE EQUATION E5[16]:

X[0,0,1] := 0;
</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiWEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYqLUkjbW5HRiQ2JFEiMEYnL0Y2USdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRjpGQC1GOzYkUSIxRidGPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRj0tRkE2LVEjOj1GJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGYm9GOkZmbkZpbkY+">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4207" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4206" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4209" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4208" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">## HENCE ORDER 5 IS FINISHED

for i from 1 to 20 do
E5[i] := factor(simplify(E5[i])) od;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjFGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUY7NiRGSEY+RkBGQ0Y+">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjJGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUY7NiRGSEY+RkBGQ0Y+">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjNGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUY7NiRGSEY+RkBGQ0Y+">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjRGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUY7NiRGSEY+RkBGQ0Y+">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjVGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUY7NiRGSEY+RkBGQ0Y+">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjZGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUY7NiRGSEY+RkBGQ0Y+">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjdGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUY7NiRGSEY+RkBGQ0Y+">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjhGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUY7NiRGSEY+RkBGQ0Y+">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIjlGJy9GNlEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGPi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUY7NiRGSEY+RkBGQ0Y+">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzEwRicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GOzYkRkhGPkZARkNGPg==">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzExRicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GOzYkRkhGPkZARkNGPg==">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzEyRicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GOzYkRkhGPkZARkNGPg==">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzEzRicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GOzYkRkhGPkZARkNGPg==">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzE0RicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GOzYkRkhGPkZARkNGPg==">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzE1RicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GOzYkRkhGPkZARkNGPg==">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzE2RicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GOzYkRkhGPkZARkNGPg==">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzE3RicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GOzYkRkhGPkZARkNGPg==">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzE4RicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GOzYkRkhGPkZARkNGPg==">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzE5RicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GOzYkRkhGPkZARkNGPg==">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiM2Ji1JI21uR0YkNiRRIzIwRicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GOzYkRkhGPkZARkNGPg==">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4195" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4194" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4197" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4210" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">## SO AT ORDER 5 WE CAN SOLVE:

X[0,0,1] := 0;

Y[0,0,1] := factor(simplify((3/2)*X[0, 0, 1]*epsilon*alpha*sqrt(2)));

B[1,0,0] := factor(simplify(X[0, 0, 0]+A[0, 0, 0]));

A[1,0,0] := factor(simplify(-(27/5)*alpha^2*epsilon^2*X[0, 0, 1]+(3/5)*sqrt(2)*alpha*epsilon*X[0, 0, 0]+(9/10)*sqrt(2)*alpha*epsilon*Y[0, 0, 1]+(3/5)*sqrt(2)*alpha*epsilon*A[0, 0, 0]-(3/5)*sqrt(2)*alpha*epsilon*B[1, 0, 0]+(1/4)*Y[0, 0, 0]-(12/5)*X[0, 0, 1]+(1/4)*B[0, 0, 0]));

B[0,0,1] := factor(simplify((1/12)*(-40*A[0, 0, 0]+40*B[1, 0, 0]-40*X[0, 0, 0]-54*epsilon^2*alpha^2*A[0, 0, 0]-3*sqrt(2)*alpha*epsilon*Y[0, 0, 0]-3*sqrt(2)*alpha*epsilon*B[0, 0, 0]+12*sqrt(2)*alpha*epsilon*A[1, 0, 0]+54*epsilon^2*alpha^2*B[1, 0, 0]-54*epsilon^2*alpha^2*X[0, 0, 0])/(9*alpha^2*epsilon^2+8)));

A[0,0,1] := factor(simplify((1/144)*sqrt(2)*(18*epsilon^2*alpha^2*B[1, 0, 0]-18*epsilon^2*alpha^2*A[0, 0, 0]-108*alpha^2*epsilon^2*B[0, 0, 1]-18*epsilon^2*alpha^2*X[0, 0, 0]+12*sqrt(2)*alpha*epsilon*A[1, 0, 0]-3*sqrt(2)*alpha*epsilon*Y[0, 0, 0]-3*sqrt(2)*alpha*epsilon*B[0, 0, 0]-48*B[0, 0, 1]-20*A[0, 0, 0]+20*B[1, 0, 0]-20*X[0, 0, 0])/(alpha*epsilon)));

</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiWEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYqLUkjbW5HRiQ2JFEiMEYnL0Y2USdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRjpGQC1GOzYkUSIxRidGPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRj0tRkE2LVEjOj1GJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGYm9GOkZmbkZpbkY+">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiWUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYqLUkjbW5HRiQ2JFEiMEYnL0Y2USdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRjpGQC1GOzYkUSIxRidGPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRj0tRkE2LVEjOj1GJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGYm9GOkZmbkZpbkY+">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiQkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYqLUkjbW5HRiQ2JFEiMUYnL0Y2USdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY7NiRRIjBGJ0Y+RkBGWS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRmVuLUZBNi1RIzo9RidGPkZEL0ZIRkZGSUZLRk1GT0ZRL0ZUUSwwLjI3Nzc3NzhlbUYnL0ZXRmJvLUYjNiYtRiw2JS1GLzYlUSJBRidGMkY1LUYjNipGWUZARllGQEZZRmZuRmluRj5GW28tRkE2LVEiK0YnRj5GREZgb0ZJRktGTUZPRlEvRlRRLDAuMjIyMjIyMmVtRicvRldGYXAtRiw2JS1GLzYlUSJYRidGMkY1RltwRltvRj5GZm5GaW5GPg==">LCYmSSJBRzYiNiUiIiFGJ0YnIiIiJkkiWEdGJUYmRig=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYqLUkjbW5HRiQ2JFEiMUYnL0Y2USdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY7NiRRIjBGJ0Y+RkBGWS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRmVuLUZBNi1RIzo9RidGPkZEL0ZIRkZGSUZLRk1GT0ZRL0ZUUSwwLjI3Nzc3NzhlbUYnL0ZXRmJvLUYjNiYtRiM2KC1JJm1mcmFjR0YkNihGOi1GOzYkUSI0RidGPi8lLmxpbmV0aGlja25lc3NHRj0vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYnAvJSliZXZlbGxlZEdGRi1GQTYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZERmBvRklGS0ZNRk9GUUZTL0ZXRlUtRiM2JC1GLDYlLUYvNiVRIllGJ0YyRjUtRiM2KkZZRkBGWUZARllGZm5GaW5GPkZbb0Y+RmZuRmluRj4tRkE2LVEiK0YnRj5GREZgb0ZJRktGTUZPRlEvRlRRLDAuMjIyMjIyMmVtRicvRldGaHEtRiM2KEZob0ZncC1GIzYkLUYsNiUtRi82JVEiQkYnRjJGNUZicUZbb0Y+RmZuRmluRj5GPkZmbkZpbkY+">LCYmSSJZRzYiNiUiIiFGJ0YnIyIiIiIiJSZJIkJHRiVGJkYo</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiQkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYqLUkjbW5HRiQ2JFEiMEYnL0Y2USdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRjpGQC1GOzYkUSIxRidGPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRj0tRkE2LVEjOj1GJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGYm9GOkZmbkZpbkY+">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYqLUkjbW5HRiQ2JFEiMEYnL0Y2USdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRjpGQC1GOzYkUSIxRidGPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRj0tRkE2LVEjOj1GJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGYm9GOkZmbkZpbkY+">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4211" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4212" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4213" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4214" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">## PASS TO ORDER 6

restart:

ordre := 6:

## LINEAR EQUATIONS OBTAINED AT ORDER 5

X[0,0,1] := 0;

Y[0,0,1] := factor(simplify((3/2)*X[0, 0, 1]*epsilon*alpha*sqrt(2)));

B[1,0,0] := factor(simplify(X[0, 0, 0]+A[0, 0, 0]));

A[1,0,0] := factor(simplify(-(27/5)*alpha^2*epsilon^2*X[0, 0, 1]+(3/5)*sqrt(2)*alpha*epsilon*X[0, 0, 0]+(9/10)*sqrt(2)*alpha*epsilon*Y[0, 0, 1]+(3/5)*sqrt(2)*alpha*epsilon*A[0, 0, 0]-(3/5)*sqrt(2)*alpha*epsilon*B[1, 0, 0]+(1/4)*Y[0, 0, 0]-(12/5)*X[0, 0, 1]+(1/4)*B[0, 0, 0]));

B[0,0,1] := factor(simplify((1/12)*(-40*A[0, 0, 0]+40*B[1, 0, 0]-40*X[0, 0, 0]-54*epsilon^2*alpha^2*A[0, 0, 0]-3*sqrt(2)*alpha*epsilon*Y[0, 0, 0]-3*sqrt(2)*alpha*epsilon*B[0, 0, 0]+12*sqrt(2)*alpha*epsilon*A[1, 0, 0]+54*epsilon^2*alpha^2*B[1, 0, 0]-54*epsilon^2*alpha^2*X[0, 0, 0])/(9*alpha^2*epsilon^2+8)));

A[0,0,1] := factor(simplify((1/144)*sqrt(2)*(18*epsilon^2*alpha^2*B[1, 0, 0]-18*epsilon^2*alpha^2*A[0, 0, 0]-108*alpha^2*epsilon^2*B[0, 0, 1]-18*epsilon^2*alpha^2*X[0, 0, 0]+12*sqrt(2)*alpha*epsilon*A[1, 0, 0]-3*sqrt(2)*alpha*epsilon*Y[0, 0, 0]-3*sqrt(2)*alpha*epsilon*B[0, 0, 0]-48*B[0, 0, 1]-20*A[0, 0, 0]+20*B[1, 0, 0]-20*X[0, 0, 0])/(alpha*epsilon)));

## LINEAR EQUATIONS OBTAINED AT ORDER 4

A[0,1,0] := factor(simplify(-(1/4)*A[0, 0, 0]-(1/4)*X[0, 0, 0]+(1/4)*B[1, 0, 0]));

B[0, 1, 0] := factor(simplify((1/8)*sqrt(2)*(24*alpha*epsilon*A[0, 1, 0]+sqrt(2)*Y[0, 0, 0]+sqrt(2)*B[0, 0, 0]+4*sqrt(2)*A[1, 0, 0])));

C[0,0,1] := factor(simplify((3/4)*B[0, 0, 0]+(3/4)*Y[0, 0, 0]));
</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiWEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYqLUkjbW5HRiQ2JFEiMEYnL0Y2USdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRjpGQC1GOzYkUSIxRidGPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRj0tRkE2LVEjOj1GJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGYm9GOkZmbkZpbkY+">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiWUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYqLUkjbW5HRiQ2JFEiMEYnL0Y2USdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRjpGQC1GOzYkUSIxRidGPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRj0tRkE2LVEjOj1GJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGYm9GOkZmbkZpbkY+">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiQkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYqLUkjbW5HRiQ2JFEiMUYnL0Y2USdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY7NiRRIjBGJ0Y+RkBGWS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRmVuLUZBNi1RIzo9RidGPkZEL0ZIRkZGSUZLRk1GT0ZRL0ZUUSwwLjI3Nzc3NzhlbUYnL0ZXRmJvLUYjNiYtRiw2JS1GLzYlUSJYRidGMkY1LUYjNipGWUZARllGQEZZRmZuRmluRj5GW28tRkE2LVEiK0YnRj5GREZgb0ZJRktGTUZPRlEvRlRRLDAuMjIyMjIyMmVtRicvRldGYXAtRiw2JS1GLzYlUSJBRidGMkY1RltwRltvRj5GZm5GaW5GPg==">LCYmSSJYRzYiNiUiIiFGJ0YnIiIiJkkiQUdGJUYmRig=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYqLUkjbW5HRiQ2JFEiMUYnL0Y2USdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY7NiRRIjBGJ0Y+RkBGWS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRmVuLUZBNi1RIzo9RidGPkZEL0ZIRkZGSUZLRk1GT0ZRL0ZUUSwwLjI3Nzc3NzhlbUYnL0ZXRmJvLUYjNiYtRiM2KC1JJm1mcmFjR0YkNihGOi1GOzYkUSI0RidGPi8lLmxpbmV0aGlja25lc3NHRj0vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYnAvJSliZXZlbGxlZEdGRi1GQTYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZERmBvRklGS0ZNRk9GUUZTL0ZXRlUtRiM2JC1GLDYlLUYvNiVRIllGJ0YyRjUtRiM2KkZZRkBGWUZARllGZm5GaW5GPkZbb0Y+RmZuRmluRj4tRkE2LVEiK0YnRj5GREZgb0ZJRktGTUZPRlEvRlRRLDAuMjIyMjIyMmVtRicvRldGaHEtRiM2KEZob0ZncC1GIzYkLUYsNiUtRi82JVEiQkYnRjJGNUZicUZbb0Y+RmZuRmluRj5GPkZmbkZpbkY+">LCYmSSJZRzYiNiUiIiFGJ0YnIyIiIiIiJSZJIkJHRiVGJkYo</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiQkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYqLUkjbW5HRiQ2JFEiMEYnL0Y2USdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRjpGQC1GOzYkUSIxRidGPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRj0tRkE2LVEjOj1GJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGYm9GOkZmbkZpbkY+">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYqLUkjbW5HRiQ2JFEiMEYnL0Y2USdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRjpGQC1GOzYkUSIxRidGPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRj0tRkE2LVEjOj1GJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGYm9GOkZmbkZpbkY+">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYqLUkjbW5HRiQ2JFEiMEYnL0Y2USdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY7NiRRIjFGJ0Y+RkBGOi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRj0tRkE2LVEjOj1GJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGYm9GOkZmbkZpbkY+">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiQkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYqLUkjbW5HRiQ2JFEiMEYnL0Y2USdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY7NiRRIjFGJ0Y+RkBGOi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRj0tRkE2LVEjOj1GJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGYm8tRiM2Ji1GIzYoLUkmbWZyYWNHRiQ2KEZZLUY7NiRRIjJGJ0Y+LyUubGluZXRoaWNrbmVzc0dGZW4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYnAvJSliZXZlbGxlZEdGRi1GQTYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZERmBvRklGS0ZNRk9GUUZTL0ZXRlUtRiM2JC1GLDYlLUYvNiVRIllGJ0YyRjUtRiM2KkY6RkBGOkZARjpGZm5GaW5GPkZbb0Y+RmZuRmluRj4tRkE2LVEiK0YnRj5GREZgb0ZJRktGTUZPRlEvRlRRLDAuMjIyMjIyMmVtRicvRldGaHEtRiM2KEZob0ZncC1GIzYkLUYsNiVGLkZicUZbb0Y+RmZuRmluRj5GPkZmbkZpbkY+">LCYmSSJZRzYiNiUiIiFGJ0YnIyIiIiIiIyZJIkJHRiVGJkYo</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiQ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYqLUkjbW5HRiQ2JFEiMEYnL0Y2USdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRjpGQC1GOzYkUSIxRidGPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRj0tRkE2LVEjOj1GJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGYm8tRiM2Ji1GIzYoLUkmbWZyYWNHRiQ2KC1GOzYkUSIzRidGPi1GOzYkUSI0RidGPi8lLmxpbmV0aGlja25lc3NHRmVuLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmVwLyUpYmV2ZWxsZWRHRkYtRkE2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GREZgb0ZJRktGTUZPRlFGUy9GV0ZVLUYjNiQtRiw2JS1GLzYlUSJCRidGMkY1LUYjNipGOkZARjpGQEY6RmZuRmluRj5GW29GPkZmbkZpbkY+LUZBNi1RIitGJ0Y+RkRGYG9GSUZLRk1GT0ZRL0ZUUSwwLjIyMjIyMjJlbUYnL0ZXRltyLUYjNihGaG9GanAtRiM2JC1GLDYlLUYvNiVRIllGJ0YyRjVGZXFGW29GPkZmbkZpbkY+Rj5GZm5GaW5GPg==">LCYmSSJCRzYiNiUiIiFGJ0YnIyIiJCIiJSZJIllHRiVGJkYo</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4215" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4216" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4217" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4218" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">pluriharmonic2 := 
2*epsilon*alpha*sqrt(2)
+2*x
+(3/2)*epsilon*alpha*sqrt(2)*y
+2*a+(3/2)*epsilon*alpha*sqrt(2)*b
-(3/4)*epsilon*alpha*sqrt(2)*x^2
+y*x
+(3/16)*epsilon*alpha*sqrt(2)*y^2
-(3/4)*epsilon*alpha*sqrt(2)*a^2
+a*b
+(3/16)*epsilon*alpha*sqrt(2)*b^2:

Q := - c + mtaylor(

  (x+a)*(1+y+1+b) - (x+a)^3/3 + epsilon*alpha*(1+y+1+b-(x+a)^2/2)^(3/2)
- 
  pluriharmonic2

, [x,y,a,b], ordre+2):
</Text-field>
</Input>
</Group>
<Group labelreference="L4219" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4196" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4281" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4296" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">XX := add(add(add(X[i,j,k]*x^i*y^j*z^k, i=0..ordre-1-j-2*k), j=0..ordre-1-2*k), k=0..(ordre-1)/2):
YY := add(add(add(Y[i,j,k]*x^i*y^j*z^k, i=0..ordre-1-j-2*k), j=0..ordre-1-2*k), k=0..(ordre-1)/2):
ZZ := add(add(add(Z[i,j,k]*x^i*y^j*z^k, i=0..ordre-j-2*k),   j=0..ordre-2*k),   k=0..ordre/2):

AA := add(add(add(A[l,m,n]*a^l*b^m*c^n, l=0..ordre-1-m-2*n), m=0..ordre-1-2*n), n=0..(ordre-1)/2):
BB := add(add(add(B[l,m,n]*a^l*b^m*c^n, l=0..ordre-1-m-2*n), m=0..ordre-1-2*n), n=0..(ordre-1)/2):
CC := add(add(add(C[l,m,n]*a^l*b^m*c^n, l=0..ordre-m-2*n),   m=0..ordre-2*n),   n=0..ordre/2):
</Text-field>
</Input>
</Group>
<Group labelreference="L4298" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4270" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4254" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4255" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">developper_abcxy := proc(expression) sort(mtaylor(expression, [a,b,c,x,y], 
                                                                       ordre+1)) end proc:</Text-field>
</Input>
</Group>
<Group labelreference="L4234" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4233" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4229" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4247" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eqdef := - z + Q:
</Text-field>
</Input>
</Group>
<Group labelreference="L4259" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4252" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4292" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4293" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">equation_tangence :=   XX*diff(eqdef,x) + YY*diff(eqdef,y) + ZZ*diff(eqdef,z)
                     + AA*diff(eqdef,a) + BB*diff(eqdef,b) + CC*diff(eqdef,c):</Text-field>
</Input>
</Group>
<Group labelreference="L4248" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4283" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4297" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4285" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Equation_abcxy := developper_abcxy(subs(z=Q, equation_tangence)):</Text-field>
</Input>
</Group>
<Group labelreference="L4278" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4226" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4294" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4231" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">## TOUTES LES EQUATIONS LINEAIRES JUSQU'A &quot;ordre&quot;
## POUR ORDRE HOMOGENE &quot;mu=0..ordre&quot;
## RASSEMBLEES PAR HOMOGENEITES CONSTANTES &quot;mu&quot;

printlevel := 4:

for mu from 0 to ordre do 

for m from 0 to mu/2 do
for l from 0 to mu-2*m do
for k from 0 to mu-l-2*m do
for j from 0 to mu-k-l-2*m do

Eq[mu-j-k-l-2*m,j,k,l,m] := simplify(coeftayl(Equation_abcxy, [x,y,a,b,c]=[0,0,0,0,0], 
  [mu-j-k-l-2*m,j,k,l,m]));

od; od; od; od; od;
</Text-field>
</Input>
</Group>
<Group labelreference="L4223" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4225" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4289" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4227" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for mu from 0 to ordre do 

Equations_homogenes_completes[mu] :=  

seq(seq(seq(seq(Eq[mu-j-k-l-2*m,j,k,l,m]=0, 
              j=0..mu-k-l-2*m), k=0..mu-l-2*m), l=0..mu-2*m), m=0..mu/2);

nops({Equations_homogenes_completes[mu]});

od:

</Text-field>
</Input>
</Group>
<Group labelreference="L4242" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4236" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4261" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4264" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for nu from 0 to ordre do 

Equations_completes[nu] := seq(Equations_homogenes_completes[mu], mu=0..nu);

nops({Equations_completes[nu]});

od:
</Text-field>
</Input>
</Group>
<Group labelreference="L4249" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4250" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4222" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4228" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for mu from 4 to ordre do 

B1[mu] := seq(seq(Eq[mu-j-2*m,j,0,0,m]=0, j=0..mu-2*m), m=0..mu/2);
nops([B1[mu]]);
B2[mu] := seq(seq(Eq[mu-1-j-2*m,j,1,0,m]=0, j=0..mu-1-2*m), m=0..(mu-1)/2);
nops([B2[mu]]);
B3[mu] := seq(seq(Eq[mu-1-j-2*m,j,0,1,m]=0, j=0..mu-1-2*m), m=0..(mu-1)/2);
nops([B3[mu]]);

B4[mu] := seq(seq(Eq[0,0,mu-l-2*m,l,m]=0, l=0..mu-2*m), m=0..mu/2);
nops([B4[mu]]);
B5[mu] := seq(seq(Eq[1,0,mu-1-l-2*m,l,m]=0, l=0..mu-1-2*m), m=0..(mu-1)/2);
nops([B5[mu]]);
B6[mu] := seq(seq(Eq[0,1,mu-1-l-2*m,l,m]=0, l=0..mu-1-2*m), m=0..(mu-1)/2);
nops([B6[mu]]);

nops([B1[mu],B2[mu],B3[mu],B4[mu],B5[mu],B6[mu]]);
nops({B1[mu],B2[mu],B3[mu],B4[mu],B5[mu],B6[mu]});

od:
</Text-field>
</Input>
</Group>
<Group labelreference="L4260" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4269" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4262" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4265" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">## SPORADIC EQUATIONS ADAPTED TO A LEVI FORM WITH e, f, g, h ALL NOT EQUAL TO ZERO
## e f 
## g h

Equations_5ou4[4] := Eq[2,0,2,0,0]=0,  Eq[2,0,0,2,0]=0, 
                     Eq[0,2,2,0,0]=0,  Eq[0,2,0,2,0]=0:

Equations_5ou4[5] := Eq[3,0,2,0,0]=0,  Eq[0,2,3,0,0]=0, 
                     Eq[0,3,2,0,0]=0,  Eq[0,2,0,3,0]=0:

Equations_5ou4[6] := Eq[3,0,3,0,0]=0,  Eq[3,0,0,3,0]=0, 
                     Eq[0,3,3,0,0]=0,  Eq[0,3,0,3,0]=0,  Eq[2,0,2,0,1]=0:</Text-field>
</Input>
</Group>
<Group labelreference="L4268" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4263" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4230" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4290" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for mu from 4 to ordre do

Equations_homogenes_six_branches[mu] := B1[mu], B2[mu], B3[mu], B4[mu], B5[mu], B6[mu];

nops({Equations_homogenes_six_branches[mu]});

od:
</Text-field>
</Input>
</Group>
<Group labelreference="L4291" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4239" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4237" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4245" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for mu from 0 to 3 do 

Equations_homogenes_selectionnees[mu] := Equations_homogenes_completes[mu];

nops({Equations_homogenes_selectionnees[mu]});

od:

</Text-field>
</Input>
</Group>
<Group labelreference="L4246" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4256" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4257" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4244" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for nu from 0 to 3 do 

Equations_selectionnees[nu] := seq(Equations_homogenes_selectionnees[mu], mu=0..nu);

nops({Equations_selectionnees[nu]});

od:</Text-field>
</Input>
</Group>
<Group labelreference="L4284" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4282" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4220" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4243" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for mu from 4 to ordre do

Equations_homogenes_selectionnees[mu] := B1[mu],B2[mu],B3[mu],B4[mu],B5[mu],B6[mu], 
                                         Equations_5ou4[mu];

nops({Equations_homogenes_selectionnees[mu]});

od:
</Text-field>
</Input>
</Group>
<Group labelreference="L4258" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4221" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4224" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4232" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for nu from 4 to ordre do 

Equations_selectionnees[nu] := Equations_selectionnees[3],
                               seq(Equations_homogenes_selectionnees[mu], mu=4..nu);

nops({Equations_selectionnees[nu]});

od:
</Text-field>
</Input>
</Group>
<Group labelreference="L4276" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4280" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4288" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4275" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Variables_parametriques :=                                             C[0,0,0],
                             X[0,0,0], Y[0,0,0],  A[0,0,0], B[0,0,0],
                             A[1,0,0], A[0,1,0],  B[1,0,0], B[0,1,0],  C[0,0,1],
                             X[0,0,1], Y[0,0,1],  A[0,0,1], B[0,0,1],          
                                    
                                                                       C[0,0,2]           :

nops({Variables_parametriques}):</Text-field>
</Input>
</Group>
<Group labelreference="L4277" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4273" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4274" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4271" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for mu from 0 to ordre do 

Variables_homogenes[mu] := 
              seq(seq(X[mu-1-j-2*k,j,k], j=0..mu-1-2*k), k=0..(mu-1)/2),
              seq(seq(Y[mu-1-j-2*k,j,k], j=0..mu-1-2*k), k=0..(mu-1)/2),
              seq(seq(Z[mu-j-2*k,j,k],   j=0..mu-2*k),   k=0..mu/2),

              seq(seq(A[mu-1-j-2*k,j,k], j=0..mu-1-2*k), k=0..(mu-1)/2),
              seq(seq(B[mu-1-j-2*k,j,k], j=0..mu-1-2*k), k=0..(mu-1)/2),
              seq(seq(C[mu-j-2*k,j,k],   j=0..mu-2*k),   k=0..mu/2);

nops({Variables_homogenes[mu]});

od:</Text-field>
</Input>
</Group>
<Group labelreference="L4272" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4241" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4253" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4240" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for nu from 0 to ordre do 

Variables_selectionnees[nu] :=       {seq(Variables_homogenes[mu], mu=0..nu)} 
                               minus
                                     {Variables_parametriques};

nops(Variables_selectionnees[nu]);

od:</Text-field>
</Input>
</Group>
<Group labelreference="L4266" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4251" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4295" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4287" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for nu from 0 to ordre do 

Solutions[nu] := solve({Equations_selectionnees[nu]}, Variables_selectionnees[nu]);

nops(Solutions[nu]);

od:

</Text-field>
</Input>
</Group>
<Group labelreference="L4238" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4235" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4286" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4267" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for nu from 0 to ordre do 

Equations_significatives[nu] := simplify(subs(Solutions[nu], {Equations_completes[nu]}))
                                minus
                                {0=0};

nops(Equations_significatives[nu]);

od;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVE5RXF1YXRpb25zX3NpZ25pZmljYXRpdmVzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtSSNtbkdGJDYkUSIwRicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHRj0tSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Zmbi1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYvNiVRIUYnRjJGNUZARkNGPkY+LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZARkNGPg==">PCI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVE5RXF1YXRpb25zX3NpZ25pZmljYXRpdmVzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtSSNtbkdGJDYkUSIxRicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYvNiVRIUYnRjJGNUZARkNGPkY+LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZARkNGPg==">PCI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVE5RXF1YXRpb25zX3NpZ25pZmljYXRpdmVzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtSSNtbkdGJDYkUSIyRicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYvNiVRIUYnRjJGNUZARkNGPkY+LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZARkNGPg==">PCI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVE5RXF1YXRpb25zX3NpZ25pZmljYXRpdmVzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtSSNtbkdGJDYkUSIzRicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYvNiVRIUYnRjJGNUZARkNGPkY+LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZARkNGPg==">PCI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVE5RXF1YXRpb25zX3NpZ25pZmljYXRpdmVzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtSSNtbkdGJDYkUSI0RicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYvNiVRIUYnRjJGNUZARkNGPkY+LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZARkNGPg==">PCI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVE5RXF1YXRpb25zX3NpZ25pZmljYXRpdmVzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtSSNtbkdGJDYkUSI1RicvRjZRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYvNiVRIUYnRjJGNUZARkNGPkY+LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZARkNGPg==">PCI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">PCwvLCQmSSJDRzYiNiUiIiFGKSIiIyMhIiQiIztGKS8sJEYlI0YsIiNLRikvLCRGJSMiIiQiIilGKS8sJEYlI0Y1IiNrRikvLCQqJiwmKiZJJmFscGhhR0YnRipJKGVwc2lsb25HRidGKiIiKiEiJSIiIkZERiVGRCNGLCIkRyJGKS8sJEY9I0Y1RjFGKS8sJCoqRiojRkRGKkZARkRGQUZERiVGRCMhI0ZGOkYpLywkRkwjRkJGLUYpLywkRkwjRkJGMUYpLywkRkwjRkIiJDcmRik=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiM1</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4199" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4198" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4299" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4300" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">## VISUALLY, REALIZE THAT ONE CAN SOLVE:

C[0,0,2] := 0;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiQ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYqLUkjbW5HRiQ2JFEiMEYnL0Y2USdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRjpGQC1GOzYkUSIyRidGPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkY+LyUvc3Vic2NyaXB0c2hpZnRHRj0tRkE2LVEjOj1GJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGYm9GOkZmbkZpbkY+">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4301" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4302" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4303" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4304" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4305" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">## FINAL CONCLUSION:
## AMONG THE 15 VARIABLES, WE HAVE BEEN ABLE TO SOLVE 10</Text-field>
</Input>
</Group>
<Group labelreference="L4306" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4307" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4308" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4309" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">## GENERAL SYMMETRY DEPENDING ON 5 PARAMETERS

LL :=   subs(Solutions[ordre], XX)*D_x 
      + subs(Solutions[ordre], YY)*D_y
      + subs(Solutions[ordre], ZZ)*D_z
      + subs(Solutions[ordre], AA)*D_a
      + subs(Solutions[ordre], BB)*D_b
      + subs(Solutions[ordre], CC)*D_c;
</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LC4qJiwmJkkiWEc2IjYlIiIhRilGKSIiIiomLCYmSSJCR0YnRigjRioiIiUmSSJZR0YnRihGL0YqSSJ4R0YnRipGKkYqSSREX3hHRidGKkYqKiYsKEYxRioqJiwmJkkiQUdGJ0YoRipGJUYqRipGM0YqRioqJiwmRi0jRioiIiNGMUY9RipJInlHRidGKkYqRipJJERfeUdGJ0YqRioqJiwwKiYsJioqRj5GPUkmYWxwaGFHRidGKkkoZXBzaWxvbkdGJ0YqRjlGKiMhIiRGPkYtRipGKkYzRipGKiomLCoqKkY+Rj1GRkYqRkdGKkYtRiojRkkiIzsqKkY+Rj1GRkYqRkdGKkYxRipGTUY5ISIiRiVGUEYqRjNGPkYqKiYsJkZMIyIiJCIiKUY5RipGKkY/RipGKiouRjhGKkY+Rj1GRkYqRkdGKkYzRipGP0YqI0ZJRlUqLEY+Rj1GRkYqRkdGKiwmRi1GKkYxRipGKkY/Rj4jRkkiI2sqJiwmRi0jRlRGMEYxRmhuRipJInpHRidGKkYqJkkiQ0dGJ0YoRlBGKkkkRF96R0YnRipGKiomLCZGOUYqKiZGLEYqSSJhR0YnRipGKkYqSSREX2FHRidGKkYqKiYsKEYtRioqJkY4RipGYG9GKkYqKiZGPEYqSSJiR0YnRipGKkYqSSREX2JHRidGKkYqKiYsMComRmduRipJImNHRidGKkYqKiYsJioqRj5GPUZGRipGR0YqRiVGKkZIRjFGKkYqRmBvRipGKiomRktGKkZgb0Y+RioqJiwmRk9GU0YlRipGKkZmb0YqRioqLkY4RipGPkY9RkZGKkZHRipGYG9GKkZmb0YqRlcqLEY+Rj1GRkYqRkdGKkZZRipGZm9GPkZaRmpuRipGKkkkRF9jR0YnRipGKg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4310" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4311" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4312" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4313" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4314" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4178" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3931" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3827" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Worksheet>
